Measuring Colombia's Informal Output: Relative Earnings and Identification in a Bayesian Two-Sector Model, 1993-2026

How much of Colombia's measured output is produced by informal work? The answer cannot be read from the labor-informality rate: Colombia combines an informality rate above 50% with a much smaller informal share of output, because informal work is less productive. We estimate a Bayesian two-sector business-cycle model on quarterly national accounts and on reconstructed employment and informality series for 1993-2026. Identification comes from a new quarterly series of informal-to-formal labor earnings built from household-survey microdata for 2007-2026. Formal production uses capital and labor, informal production is labor based, and an accounting relationship maps relative earnings, the informality rate and the formal capital share into the informal output share. We show that aggregate data alone cannot pin down the size of the informal sector, and that relative earnings identify its quarterly path: from 2007 the path is invariant, within 0.3 percentage points, to the model's steady state. The informal share declines from about 30% of GDP in 1993 to 20% in 2026Q2, while labor informality falls from about 69% to 54%. The estimates lie within the range of published shadow-economy series for Colombia, close to the enhanced MIMIC estimates of Asllani, Dell'Anno and Schneider for 2009-2020. Sensitivity analysis quantifies the role of the capital share and of non-wage labor costs.

==> anc/README.md <==
# Ancillary files

- `code/m2/`: model, state space, Kalman filter, priors, sampler, diagnostics, informal share,
  capital-share estimator and earnings measurement (Python >= 3.10; see code requirements below).
- `code/scripts/`: command-line entry points (estimation, capital share, value-added earnings ratio,
  comparison with published estimates, long annual series, figures and tables, GEIH earnings script).
- `code/tests/`: regression tests (`python -m pytest code/tests -q` from this folder after
  copying `data/` to `datos/`, or run from the project layout).
- `data/datos_dsge_estimacion.csv`: quarterly dataset 1993Q1-2026Q2 (DANE national accounts base
  2015; ICML 2.6.1 employment and informality).
- `data/geih/`: quarterly relative labor earnings of informal and formal workers from GEIH microdata.
- `data/referencias/`: published estimates for Colombia used in the comparison.
- `final_results/`: all quarterly and annual series delivered by the baseline model, parameters, steady state, variance decomposition, sensitivity and identification checks (dictionary in final_results/LEEME.md, in Spanish).
- `results/`: estimation outputs used in the paper (posterior summaries, fit, informal output share,
  run summaries; thinned posterior draws for the main runs).

Requirements: numpy, scipy, pandas, matplotlib (pyarrow only for the GEIH script).


==> anc/code/m2/__init__.py <==
"""M2: estimated two-sector DSGE for the informal (hidden) economy of Colombia.

Standard real business-cycle core with a formal and an informal sector,
a stochastic (unit-root) labor-augmenting trend and six structural shocks.
Estimated with the Kalman filter and random-walk Metropolis-Hastings.
"""

__all__ = ["data", "model", "statespace", "priors", "estimation", "diagnostics", "informal"]


==> anc/code/m2/analysis.py <==
"""Post-estimation analysis: profile likelihood, variance decomposition."""
from __future__ import annotations

import numpy as np
import pandas as pd
from scipy.optimize import minimize

from .estimation import Posterior
from .model import SHOCKS, VARIABLES
from .priors import PriorSet

_LNI, _LNF, _LY = VARIABLES.index("lni"), VARIABLES.index("lnf"), VARIABLES.index("ly")


def profile_theta(post: Posterior, u_mode: np.ndarray, grid: np.ndarray, maxfev: int = 2500) -> pd.DataFrame:
    """Maximized log likelihood (other parameters re-optimized) for fixed theta."""
    names = post.priors.names
    j = names.index("theta")
    others = PriorSet(tuple(p for p in post.priors.priors if p.name != "theta"))
    rows = []
    for value in grid:
        fixed_post = Posterior(post.obs, post.cal, priors=others, fixed={**post.fixed, "theta": float(value)},
                               model_class=post.model_class)
        fixed_post.earnings_offset = post.earnings_offset
        start = np.delete(u_mode, j)
        res = minimize(lambda x: -fixed_post(x) if np.isfinite(fixed_post(x)) else 1e10, start,
                       method="Nelder-Mead", options={"maxfev": maxfev, "xatol": 1e-4, "fatol": 1e-4})
        params = fixed_post.priors.to_params(res.x)
        rows.append({"theta": float(value), "loglik": fixed_post.loglik(params),
                     "logpost_without_theta_prior": -float(res.fun)})
    return pd.DataFrame(rows)


def variance_decomposition(post: Posterior, params: dict[str, float],
                           horizons: tuple[int, ...] = (1, 4, 20, 80)) -> pd.DataFrame:
    """Forecast-error variance shares of each structural shock.

    Variables: detrended output and the logit of the (noise-free) informality
    rate. Because logit(theta_t) = log(rho_tilde) + logit(s_t), the shares for
    the informality rate are also the shares for the informal output share.
    """
    model = post.state_space(params)[0]
    sol = model.solve()
    mapping = sol.full_map()
    targets = {"detrended_output": mapping[_LY], "logit_informality": mapping[_LNI] - mapping[_LNF]}
    T, R = sol.transition, sol.impact
    sd = model.par.volatilities()
    rows = []
    for name, row in targets.items():
        for h in horizons:
            contrib = np.zeros(len(SHOCKS))
            power = np.eye(T.shape[0])
            for _ in range(h):
                contrib += (row @ power @ R * sd) ** 2
                power = T @ power
            rows.append({"variable": name, "horizon": h,
                         **{f"share_{s}": c / contrib.sum() for s, c in zip(SHOCKS, contrib)}})
    return pd.DataFrame(rows)


==> anc/code/m2/capital_share.py <==
"""Capital share of a Cobb-Douglas production function, estimated from the data.

Two estimates are produced from annual national accounts and employment:

aggregate  ln(Y/N)   = c + alpha ln(K/N)   + g t + e
formal     ln(Yf/Nf) = c + alpha ln(K/Nf)  + g t + e

The formal equation is the one the labor-only informal model needs: all capital
is formal, Yf = Y (1 - theta_t) and Nf = N (1 - s_t). The informal output share
theta_t itself depends on alpha through the value-added accounting

    theta_t = (1 - alpha) x_t / ((1 - alpha) x_t + 1),   x_t = R_t s_t / (1 - s_t),

where R_t is informal value added per worker over the gross formal wage. The
formal estimate is therefore a fixed point in alpha.

Capital is built by the perpetual-inventory method from gross fixed capital
formation in constant prices. Because the series are integrated, the regression
is estimated by dynamic OLS (Stock and Watson 1993) with leads and lags of the
differenced regressor and Newey-West standard errors. Constant returns are
imposed; the unrestricted regression is reported as a check.
"""
from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np
import pandas as pd


@dataclass(frozen=True)
class CapitalConfig:
    """Choices of the perpetual-inventory capital stock and the regression."""

    depreciation: float = 0.06        # annual depreciation rate
    initial_growth_years: int = 10    # years used for the initial steady-state stock
    dols_leads_lags: int = 1
    newey_west_lags: int = 2
    trend: bool = True
    start_year: int = 1993
    end_year: int | None = None        # last complete year by default
    max_iterations: int = 200
    tolerance: float = 1e-8

    def __post_init__(self) -> None:
        if not 0.0 < self.depreciation < 1.0:
            raise ValueError("depreciation must lie in (0, 1)")
        if self.dols_leads_lags < 0 or self.newey_west_lags < 0:
            raise ValueError("lags must be non-negative")


@dataclass
class RegressionResult:
    """Coefficient of interest with its standard error and fit statistics."""

    name: str
    alpha: float
    se: float
    n_obs: int
    r2: float
    extra: dict[str, float] = field(default_factory=dict)

    def row(self) -> dict[str, float | str | int]:
        lo, hi = self.alpha - 1.645 * self.se, self.alpha + 1.645 * self.se
        return {"specification": self.name, "alpha": self.alpha, "se": self.se,
                "ci90_low": lo, "ci90_high": hi, "n_obs": self.n_obs, "r2": self.r2, **self.extra}


class AnnualData:
    """Annual aggregates from the quarterly estimation dataset (levels)."""

    REQUIRED = ("quarter", "pib", "i", "ocupados", "informalidad_ponderada_ocupados")

    def __init__(self, quarterly: pd.DataFrame, config: CapitalConfig) -> None:
        missing = [c for c in self.REQUIRED if c not in quarterly]
        if missing:
            raise KeyError(f"columns missing in the dataset: {missing}")
        self.config = config
        q = quarterly.copy()
        q["year"] = q["quarter"].astype(str).str[:4].astype(int)
        counts = q.groupby("year")["pib"].count()
        complete = counts.index[counts.eq(4)]
        q = q.loc[q.year.isin(complete)]
        annual = q.groupby("year").agg(y=("pib", "sum"), inv=("i", "sum"), n=("ocupados", "mean"),
                                       s=("informalidad_ponderada_ocupados", "mean"))
        end = config.end_year or int(annual.index.max())
        self.frame = annual.loc[config.start_year:end].copy()
        if len(self.frame) < 15:
            raise ValueError("fewer than 15 complete years: the regression is not informative")
        self.frame["k"] = self._capital(self.frame["inv"])

    def _capital(self, inv: pd.Series) -> pd.Series:
        """Perpetual inventory with a steady-state initial stock K0 = I0 / (g + delta)."""
        d = self.config.depreciation
        years = min(self.config.initial_growth_years, len(inv) - 1)
        growth = float(np.log(inv.iloc[years] / inv.iloc[0]) / years)
        k = np.empty(len(inv))
        k[0] = inv.iloc[0] / (max(growth, 0.0) + d)
        for t in range(1, len(inv)):
            k[t] = (1.0 - d) * k[t - 1] + inv.iloc[t - 1]
        return pd.Series(k, index=inv.index)


class DynamicOLS:
    """Dynamic OLS for one cointegrating coefficient with Newey-West errors."""

    def __init__(self, leads_lags: int, nw_lags: int, trend: bool) -> None:
        self.p, self.nw, self.trend = leads_lags, nw_lags, trend

    def fit(self, y: pd.Series, x: pd.Series, name: str) -> RegressionResult:
        frame = pd.DataFrame({"y": y, "x": x})
        dx = frame.x.diff()
        for j in range(-self.p, self.p + 1):
            frame[f"dx_{j}"] = dx.shift(-j)
        frame = frame.dropna()
        cols = [np.ones(len(frame)), frame.x.to_numpy()]
        if self.trend:
            cols.append(np.arange(len(frame), dtype=float))
        cols += [frame[f"dx_{j}"].to_numpy() for j in range(-self.p, self.p + 1)]
        X = np.column_stack(cols)
        yv = frame.y.to_numpy()
        beta, *_ = np.linalg.lstsq(X, yv, rcond=None)
        resid = yv - X @ beta
        cov = self._newey_west(X, resid)
        r2 = 1.0 - resid.var() / yv.var()
        extra = {"trend_coef": float(beta[2])} if self.trend else {}
        return RegressionResult(name, float(beta[1]), float(np.sqrt(cov[1, 1])), len(frame), float(r2), extra)

    def _newey_west(self, X: np.ndarray, u: np.ndarray) -> np.ndarray:
        n = len(u)
        xu = X * u[:, None]
        s = xu.T @ xu
        for lag in range(1, self.nw + 1):
            w = 1.0 - lag / (self.nw + 1.0)
            g = xu[lag:].T @ xu[:-lag]
            s += w * (g + g.T)
        bread = np.linalg.inv(X.T @ X)
        return bread @ s @ bread * n / (n - X.shape[1])


class CapitalShareEstimator:
    """Aggregate and formal-sector capital shares, plus a returns-to-scale check."""

    def __init__(self, data: AnnualData, value_added_ratio: pd.Series | None = None) -> None:
        self.data = data
        self.config = data.config
        self.ratio = value_added_ratio            # annual x_t = R_t s_t / (1 - s_t)
        self.ols = DynamicOLS(self.config.dols_leads_lags, self.config.newey_west_lags, self.config.trend)

    def aggregate(self) -> RegressionResult:
        f = self.data.frame
        return self.ols.fit(np.log(f.y / f.n), np.log(f.k / f.n), "aggregate, CRS")

    def unrestricted(self) -> RegressionResult:
        """ln Y on ln K and ln N by OLS; reports the sum of elasticities."""
        f = self.data.frame
        X = np.column_stack([np.ones(len(f)), np.log(f.k), np.log(f.n), np.arange(len(f), dtype=float)])
        yv = np.log(f.y).to_numpy()
        beta, *_ = np.linalg.lstsq(X, yv, rcond=None)
        resid = yv - X @ beta
        r2 = 1.0 - resid.var() / yv.var()
        return RegressionResult("aggregate, unrestricted OLS", float(beta[1]), float("nan"), len(f), float(r2),
                                {"labor_elasticity": float(beta[2]), "returns_to_scale": float(beta[1] + beta[2])})

    def formal(self, start_alpha: float = 0.33) -> RegressionResult:
        """Fixed point alpha = DOLS(Yf(alpha)) for the labor-only informal model."""
        if self.ratio is None:
            raise ValueError("the formal estimate needs the value-added ratio x_t")
        f = self.data.frame
        x = self.ratio.reindex(f.index)
        if x.isna().any():
            raise ValueError(f"value-added ratio missing for years {list(x.index[x.isna()])}")
        nf = f.n * (1.0 - f.s)
        alpha, result = start_alpha, None
        for iteration in range(1, self.config.max_iterations + 1):
            theta = (1.0 - alpha) * x / ((1.0 - alpha) * x + 1.0)
            yf = f.y * (1.0 - theta)
            result = self.ols.fit(np.log(yf / nf), np.log(f.k / nf), "formal sector, labor-only informal, CRS")
            if abs(result.alpha - alpha) < self.config.tolerance:
                break
            alpha = result.alpha
            if not 0.0 < alpha < 1.0:
                raise ValueError(f"fixed point left (0, 1) at iteration {iteration}: alpha={alpha:.3f}")
        else:
            raise RuntimeError("fixed point for the formal capital share did not converge")
        theta = (1.0 - result.alpha) * x / ((1.0 - result.alpha) * x + 1.0)
        result.extra.update({"iterations": iteration, "theta_first": float(theta.iloc[0]),
                             "theta_last": float(theta.iloc[-1])})
        return result

    def table(self) -> pd.DataFrame:
        rows = [self.aggregate().row(), self.unrestricted().row()]
        if self.ratio is not None:
            rows.append(self.formal().row())
        out = pd.DataFrame(rows)
        out.insert(1, "depreciation", self.config.depreciation)
        return out


==> anc/code/m2/data.py <==
"""Observable construction for the M2 estimation.

Observables are quarterly log growth rates of real GDP, private consumption,
gross fixed capital formation, government consumption and total employment,
plus the change in the logit of the labor-informality rate. Deterministic
seasonality and mean growth are removed with quarter-of-year means computed
on a fixed training window (DANE original, non seasonally adjusted series).
"""
from __future__ import annotations

from dataclasses import dataclass, field
from pathlib import Path

import numpy as np
import pandas as pd

OBSERVABLES: tuple[str, ...] = ("obs_y", "obs_c", "obs_i", "obs_g", "obs_n", "obs_s")
SOURCE_COLUMNS: dict[str, str] = {
    "obs_y": "pib",
    "obs_c": "c",
    "obs_i": "i",
    "obs_g": "g",
    "obs_n": "ocupados",
}
SHARE_COLUMN = "informalidad_ponderada_ocupados"


@dataclass(frozen=True)
class DataConfig:
    """Sample and transformation choices (all explicit, none hidden)."""

    start: str = "2005Q1"
    end: str | None = None
    seasonal_train: tuple[str, str] = ("2005Q1", "2018Q4")
    missing_quarters: tuple[str, ...] = ("2020Q2", "2020Q3", "2020Q4")
    # optional sensitivity: exclude ICML employment and informality before this date from
    # the likelihood (1993-2000 are ICML reconstructions). None (default) uses every quarter.
    informality_observed_from: str | None = None
    # observe the logit informality rate in LEVELS (deviation from logit of its sample mean,
    # seasonal pattern removed) instead of in changes. This pins the level of the wedge state,
    # which the labor-only model needs: there informal earnings depend on informal employment.
    informality_in_levels: bool = False
    # observe the capital-output ratio in LEVELS. Capital is built by perpetual inventory from
    # quarterly investment; capital_initial is the stock at the start of the first quarter of the
    # sample (e.g. from the annual long series); without it a steady-state stock is used.
    capital_in_levels: bool = False
    capital_depreciation: float = 0.0102        # quarterly
    capital_initial: float | None = None


@dataclass
class ObservableSet:
    """Transformed observables plus the levels needed to rebuild shares."""

    quarters: pd.PeriodIndex
    values: np.ndarray              # (T, 6), NaN marks quarters excluded from the likelihood
    informality_rate: np.ndarray    # level of the labor-informality rate s_t, aligned with values
    ratios: dict[str, float]        # sample means of C/Y, I/Y, G/Y
    mean_growth: float              # mean quarterly growth of real GDP in the training window
    informality_mean: float
    seasonal_means: dict[str, dict[int, float]] = field(default_factory=dict)
    names: tuple[str, ...] = OBSERVABLES
    level_observables: tuple[str, ...] = ()

    def with_relative_earnings(self, series: pd.Series) -> "ObservableSet":
        """Append obs_w = log(informal / formal mean labor earnings), in LEVELS.

        `series` is indexed by quarter strings (e.g. '2008Q1'); quarters without
        data stay NaN and are skipped by the Kalman filter.
        """
        lookup = {str(k): float(v) for k, v in series.items()}
        column = np.array([np.log(lookup[q]) if q in lookup and lookup[q] > 0 else np.nan
                           for q in self.quarters.astype(str)])
        values = np.column_stack((self.values, column))
        for t in np.where(np.all(np.isnan(self.values), axis=1))[0]:
            values[t, -1] = np.nan
        return ObservableSet(self.quarters, values, self.informality_rate, self.ratios, self.mean_growth,
                             self.informality_mean, self.seasonal_means, self.names + ("obs_w",),
                             self.level_observables + ("obs_w",))

    def to_frame(self) -> pd.DataFrame:
        frame = pd.DataFrame(self.values, columns=list(self.names))
        frame.insert(0, "quarter", self.quarters.astype(str))
        frame["informality_rate"] = self.informality_rate
        return frame


class ObservableBuilder:
    """Loads the consolidated DANE/ICML base and builds M2 observables."""

    def __init__(self, config: DataConfig | None = None) -> None:
        self.config = config or DataConfig()

    def load(self, path: Path) -> pd.DataFrame:
        frame = pd.read_csv(path, encoding="utf-8-sig")
        required = set(SOURCE_COLUMNS.values()) | {"quarter", SHARE_COLUMN}
        missing = required - set(frame.columns)
        if missing:
            raise ValueError(f"Missing columns: {sorted(missing)}")
        frame = frame.sort_values("quarter").reset_index(drop=True)
        periods = pd.PeriodIndex(frame["quarter"], freq="Q")
        expected = pd.period_range(periods.min(), periods.max(), freq="Q")
        if not periods.equals(expected):
            raise ValueError("Quarters are duplicated or have gaps")
        frame["period"] = periods
        return frame

    def build(self, path: Path) -> ObservableSet:
        cfg = self.config
        frame = self.load(path)
        mask = frame["period"] >= pd.Period(cfg.start, freq="Q")
        if cfg.end is not None:
            mask &= frame["period"] <= pd.Period(cfg.end, freq="Q")
        frame = frame.loc[mask].reset_index(drop=True)
        if len(frame) < 48:
            raise ValueError("Sample shorter than 12 years")

        share = frame[SHARE_COLUMN].to_numpy(float)
        if np.any((share <= 0) | (share >= 1)):
            raise ValueError("Informality rate outside (0, 1)")
        levels = np.column_stack(
            [np.log(frame[col].to_numpy(float)) for col in SOURCE_COLUMNS.values()]
            + [np.log(share / (1 - share))]
        )
        growth = np.diff(levels, axis=0)
        periods = frame["period"].iloc[1:].reset_index(drop=True)
        quarter_of_year = np.array([p.quarter for p in periods])
        train_lo, train_hi = (pd.Period(q, freq="Q") for q in cfg.seasonal_train)
        train = np.array([(p >= train_lo) and (p <= train_hi) for p in periods])
        if train.sum() < 24:
            raise ValueError("Seasonal training window too short")

        transformed = np.empty_like(growth)
        seasonal: dict[str, dict[int, float]] = {}
        for j, name in enumerate(OBSERVABLES):
            seasonal[name] = {}
            for q in range(1, 5):
                sel = train & (quarter_of_year == q)
                mean_q = float(growth[sel, j].mean())
                seasonal[name][q] = mean_q
                transformed[quarter_of_year == q, j] = growth[quarter_of_year == q, j] - mean_q

        level_names: tuple[str, ...] = ()
        if cfg.informality_in_levels:
            j = OBSERVABLES.index("obs_s")
            s_mean = float(share.mean())
            dev = levels[1:, j] - np.log(s_mean / (1 - s_mean))
            offsets = {q: float(dev[train & (quarter_of_year == q)].mean()) for q in range(1, 5)}
            centre = float(np.mean(list(offsets.values())))
            seasonal["obs_s_level"] = {q: offsets[q] - centre for q in range(1, 5)}
            transformed[:, j] = dev - np.array([seasonal["obs_s_level"][q] for q in quarter_of_year])
            level_names = ("obs_s",)

        capital_obs = None
        if cfg.capital_in_levels:
            inv = frame["i"].to_numpy(float)
            d = cfg.capital_depreciation
            k = np.empty(len(inv))
            if cfg.capital_initial is not None:
                k[0] = cfg.capital_initial
            else:
                g = max(float(np.log(inv[min(40, len(inv) - 1)] / inv[0]) / min(40, len(inv) - 1)), 0.0)
                k[0] = inv[0] / (g + d)
            for t in range(1, len(inv)):
                k[t] = (1.0 - d) * k[t - 1] + inv[t - 1]
            log_ky = np.log(k[1:] / frame["pib"].to_numpy(float)[1:])
            dev = log_ky - log_ky.mean()
            offsets = {q: float(dev[train & (quarter_of_year == q)].mean()) for q in range(1, 5)}
            centre = float(np.mean(list(offsets.values())))
            seasonal["obs_k_level"] = {q: offsets[q] - centre for q in range(1, 5)}
            capital_obs = dev - np.array([seasonal["obs_k_level"][q] for q in quarter_of_year])

        excluded = {pd.Period(q, freq="Q") for q in cfg.missing_quarters}
        for t, period in enumerate(periods):
            if period in excluded:
                transformed[t, :] = np.nan

        if cfg.informality_observed_from is not None:
            cutoff = pd.Period(cfg.informality_observed_from, freq="Q")
            labor = [OBSERVABLES.index("obs_n"), OBSERVABLES.index("obs_s")]
            for t, period in enumerate(periods):
                if period <= cutoff:          # growth into the first observed quarter is also excluded
                    transformed[t, labor] = np.nan

        ratios = {
            name: float((frame[col] / frame["pib"]).mean())
            for name, col in (("c_y", "c"), ("i_y", "i"), ("g_y", "g"))
        }
        mean_growth = float(growth[train, 0].mean())
        names = OBSERVABLES
        if capital_obs is not None:
            capital_obs = capital_obs.copy()
            capital_obs[np.all(np.isnan(transformed), axis=1)] = np.nan
            transformed = np.column_stack((transformed, capital_obs))
            names = OBSERVABLES + ("obs_k",)
            level_names = level_names + ("obs_k",)
        return ObservableSet(
            quarters=pd.PeriodIndex(periods, freq="Q"),
            values=transformed,
            informality_rate=share[1:],
            ratios=ratios,
            mean_growth=mean_growth,
            informality_mean=float(share.mean()),
            seasonal_means=seasonal,
            names=names,
            level_observables=level_names,
        )


==> anc/code/m2/diagnostics.py <==
"""MCMC convergence diagnostics: rank-normalized split R-hat and ESS.

Implements Vehtari, Gelman, Simpson, Carpenter and Buerkner (2021),
"Rank-normalization, folding, and localization", Bayesian Analysis.
"""
from __future__ import annotations

import numpy as np
from scipy.stats import norm, rankdata


def _split(chains: np.ndarray) -> np.ndarray:
    n = chains.shape[1] // 2
    return np.vstack((chains[:, :n], chains[:, n:2 * n]))


def _rank_normalize(chains: np.ndarray) -> np.ndarray:
    ranks = rankdata(chains, method="average").reshape(chains.shape)
    return norm.ppf((ranks - 0.375) / (chains.size + 0.25))


def _rhat(chains: np.ndarray) -> float:
    m, n = chains.shape
    means = chains.mean(axis=1)
    w = chains.var(axis=1, ddof=1).mean()
    b = n * means.var(ddof=1)
    if w <= 0:
        return float("nan")
    return float(np.sqrt(((n - 1) / n * w + b / n) / w))


def _autocov(x: np.ndarray) -> np.ndarray:
    n = len(x)
    size = 2 ** int(np.ceil(np.log2(2 * n)))
    f = np.fft.rfft(x - x.mean(), size)
    acov = np.fft.irfft(f * np.conjugate(f))[:n] / n
    return acov


def _ess(chains: np.ndarray) -> float:
    m, n = chains.shape
    acov = np.array([_autocov(c) for c in chains])
    chain_var = acov[:, 0] * n / (n - 1)
    mean_var = chain_var.mean()
    var_plus = mean_var * (n - 1) / n + (chains.mean(axis=1).var(ddof=1) if m > 1 else 0.0)
    if var_plus <= 0:
        return float("nan")
    rho = 1.0 - (mean_var - acov.mean(axis=0)) / var_plus
    rho[0] = 1.0
    # Geyer initial monotone sequence on pair sums
    tau = -1.0
    prev = np.inf
    for t in range(0, n - 1, 2):
        pair = rho[t] + rho[t + 1]
        if pair < 0:
            break
        pair = min(pair, prev)
        prev = pair
        tau += 2 * pair
    tau = max(tau, 1.0 / np.log10(m * n))
    return float(m * n / tau)


def summarize(chains: np.ndarray) -> dict[str, float]:
    """chains: array (n_chains, n_draws) for one parameter."""
    split = _split(chains)
    z = _rank_normalize(split)
    folded = _rank_normalize(np.abs(split - np.median(split)))
    rhat = max(_rhat(z), _rhat(folded))
    lo, hi = np.quantile(split, [0.05, 0.95])
    tail = min(_ess((split <= lo).astype(float)), _ess((split <= hi).astype(float)))
    return {"rhat": rhat, "ess_bulk": _ess(z), "ess_tail": tail}


==> anc/code/m2/earnings.py <==
"""Value-added earnings ratio for the labor-only informal model.

The GEIH v3 file gives, for informal and formal workers, the employment share
and mean income of each group (own, emp_small, emp_large, domestic, emp_nosize).
In the labor-only accounting what matters is informal value added per worker:

  own, emp_small, domestic   income ~ value added (mixed income and the wages paid
                             out of it; household production uses no capital)
  emp_large                  informal employees of larger firms work with formal
                             capital: their value added is wage / (1 - alpha)
  emp_nosize                 treated like the average informal employee in its
                             quarter (its share is reported, never hidden)

The denominator is the mean wage of formal employees (gross formal wage concept
of the model), or of all formal workers when `formal_base="all"`.
"""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
import pandas as pd

INFORMAL_GROUPS = ("own", "emp_small", "emp_large", "domestic", "emp_nosize")
FORMAL_EMPLOYEES = ("emp_small", "emp_large", "domestic", "emp_nosize")


@dataclass(frozen=True)
class ValueAddedRatio:
    """Builds the quarterly value-added ratio from the GEIH group file."""

    alpha: float
    formal_base: str = "employees"

    def __post_init__(self) -> None:
        if not 0.0 < self.alpha < 1.0:
            raise ValueError("alpha must lie in (0, 1)")
        if self.formal_base not in ("employees", "all"):
            raise ValueError("formal_base must be 'employees' or 'all'")

    @staticmethod
    def _check(frame: pd.DataFrame) -> None:
        needed = [f"{k}_informal_{g}" for k in ("share", "mean") for g in INFORMAL_GROUPS]
        missing = [c for c in needed + ["quarter", "mean_formal"] if c not in frame]
        if missing:
            raise KeyError(f"GEIH file is not version 3 (missing {missing[:3]}...): rerun the script")

    def _formal_mean(self, f: pd.DataFrame) -> pd.Series:
        if self.formal_base == "all":
            return f["mean_formal"]
        shares = sum(f[f"share_formal_{g}"].fillna(0.0) for g in FORMAL_EMPLOYEES)
        income = sum((f[f"share_formal_{g}"] * f[f"mean_formal_{g}"]).fillna(0.0) for g in FORMAL_EMPLOYEES)
        return income / shares

    def build(self, frame: pd.DataFrame) -> pd.DataFrame:
        self._check(frame)
        f = frame.copy()
        scale = {"emp_large": 1.0 / (1.0 - self.alpha)}
        known = ("own", "emp_small", "emp_large", "domestic")
        va = {g: (f[f"share_informal_{g}"] * f[f"mean_informal_{g}"] * scale.get(g, 1.0)).fillna(0.0)
              for g in known}
        emp_known = ("emp_small", "emp_large")
        emp_share = sum(f[f"share_informal_{g}"].fillna(0.0) for g in emp_known)
        emp_va_per_worker = sum(va[g] for g in emp_known) / emp_share.replace(0.0, np.nan)
        nosize_va = f["share_informal_emp_nosize"].fillna(0.0) * emp_va_per_worker
        informal_va = sum(va.values()) + nosize_va.fillna(0.0)
        out = pd.DataFrame({"quarter": f["quarter"]})
        out["ratio_va"] = informal_va / self._formal_mean(f)
        out["ratio_raw"] = f["ratio"]
        out["share_emp_large"] = f["share_informal_emp_large"]
        out["share_emp_nosize"] = f["share_informal_emp_nosize"]
        out["alpha"] = self.alpha
        return out


==> anc/code/m2/estimation.py <==
"""Posterior, posterior mode and random-walk Metropolis-Hastings for M2."""
from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np
from scipy.optimize import minimize

from .data import ObservableSet
from .model import Calibration, LaborOnlyInformalModel, ModelError, Structural, TwoSectorModel
from .priors import PriorSet
from .statespace import KalmanFilter, StateSpace



def calibration_from_data(obs: ObservableSet, **overrides: float) -> Calibration:
    values = dict(gamma=obs.mean_growth, s_bar=obs.informality_mean,
                  c_y=obs.ratios["c_y"], i_y=obs.ratios["i_y"], g_y=obs.ratios["g_y"])
    values.update(overrides)
    return Calibration(**values)


class Posterior:
    """Log posterior kernel in the unconstrained parameter space."""

    def __init__(self, obs: ObservableSet, calibration: Calibration,
                 priors: PriorSet | None = None, fixed: dict[str, float] | None = None,
                 model_class: type[TwoSectorModel] = TwoSectorModel) -> None:
        self.model_class = model_class
        self.obs = obs
        self.cal = calibration
        self.priors = priors or PriorSet()
        self.fixed = fixed or {}
        self.data = obs.values
        self.names = obs.names
        self.earnings_offset = 0.0   # log(observed ratio) - log(model productivity ratio); calibrated
        self.evaluations = 0

    def structural(self, params: dict[str, float]) -> Structural:
        keys = Structural.__dataclass_fields__.keys()
        merged = {**self.fixed, **params}
        return Structural(**{k: merged[k] for k in keys if k in merged})

    def state_space(self, params: dict[str, float]) -> tuple[TwoSectorModel, StateSpace]:
        model = self.model_class(self.cal, self.structural(params))
        sol = model.solve()
        merged = {**self.fixed, **params}
        errors = {"obs_i": "me_i", "obs_n": "me_n", "obs_s": "me_s", "obs_k": "me_k"}
        level_noise = np.array([merged.get(errors[n], 0.0) if n in errors else 0.0 for n in self.names])
        space = StateSpace.from_solution(sol, self.cal.s_bar, model.par.volatilities(), level_noise,
                                         names=self.names, earnings_noise_sd=merged.get("me_w", 0.0),
                                         earnings_loadings=model.earnings_loadings(),
                                         levels=self.obs.level_observables)
        return model, space

    def _set_break(self, params: dict[str, float]) -> None:
        self._break = float({**self.fixed, **params}.get("w_break", 0.0))
        if not hasattr(self, "_break_mask"):
            self._break_mask = np.array([str(q) >= "2022Q1" for q in self.obs.quarters])

    def adjusted_data(self, model: TwoSectorModel) -> np.ndarray:
        """Remove the parameter-dependent constant of the level observable obs_w."""
        if "obs_w" not in self.names:
            return self.data
        data = self.data.copy()
        j = self.names.index("obs_w")
        data[:, j] = data[:, j] - (model.earnings_level() + self.earnings_offset)
        shift = getattr(self, "_break", 0.0)
        if shift:
            data[self._break_mask, j] -= shift
        return data

    def loglik(self, params: dict[str, float]) -> float:
        self._set_break(params)
        model, space = self.state_space(params)
        return KalmanFilter(space).run(self.adjusted_data(model)).loglik

    def __call__(self, u: np.ndarray) -> float:
        self.evaluations += 1
        lp = self.priors.logpdf(u)
        if not np.isfinite(lp):
            return -np.inf
        try:
            ll = self.loglik(self.priors.to_params(u))
        except (ModelError, np.linalg.LinAlgError, ValueError, FloatingPointError):
            return -np.inf
        return lp + ll if np.isfinite(ll) else -np.inf


@dataclass
class ModeResult:
    u: np.ndarray
    logpost: float
    hessian_inv: np.ndarray
    attempts: list[float] = field(default_factory=list)


class ModeFinder:
    """Multi-start optimization followed by a numerical Hessian."""

    def __init__(self, posterior: Posterior, seed: int = 11) -> None:
        self.post = posterior
        self.rng = np.random.default_rng(seed)

    def _objective(self, u: np.ndarray) -> float:
        value = self.post(u)
        return -value if np.isfinite(value) else 1e10

    def find(self, n_starts: int = 6) -> ModeResult:
        base = self.post.priors.prior_means()
        starts = [base] + [base + self.rng.normal(0, 0.5, size=base.size) for _ in range(n_starts - 1)]
        best, attempts = None, []
        for start in starts:
            res = minimize(self._objective, start, method="Nelder-Mead",
                           options={"maxiter": 6000, "maxfev": 8000, "xatol": 1e-5, "fatol": 1e-6})
            res = minimize(self._objective, res.x, method="BFGS", options={"maxiter": 500, "gtol": 1e-5})
            attempts.append(-float(res.fun))
            if best is None or res.fun < best.fun:
                best = res
        hess = self.hessian(best.x)
        try:
            cov = np.linalg.inv(hess)
            eigval, eigvec = np.linalg.eigh(0.5 * (cov + cov.T))
            cov = eigvec @ np.diag(np.clip(eigval, 1e-6, 4.0)) @ eigvec.T
        except np.linalg.LinAlgError:
            cov = np.eye(best.x.size) * 0.01
        return ModeResult(u=best.x, logpost=-float(best.fun), hessian_inv=cov, attempts=attempts)

    def hessian(self, u: np.ndarray, step: float = 1e-3) -> np.ndarray:
        d = u.size
        f0 = self._objective(u)
        hess = np.zeros((d, d))
        for i in range(d):
            ei = np.zeros(d)
            ei[i] = step
            hess[i, i] = (self._objective(u + ei) - 2 * f0 + self._objective(u - ei)) / step**2
            for j in range(i):
                ej = np.zeros(d)
                ej[j] = step
                val = (self._objective(u + ei + ej) - self._objective(u + ei - ej)
                       - self._objective(u - ei + ej) + self._objective(u - ei - ej)) / (4 * step**2)
                hess[i, j] = hess[j, i] = val
        return hess


@dataclass
class ChainResult:
    draws: np.ndarray          # (n_keep, d) unconstrained
    logpost: np.ndarray
    acceptance: float
    scale: float


class RandomWalkMH:
    """RWMH with Hessian-based proposal; scale adapted during burn-in only."""

    def __init__(self, posterior: Posterior, proposal_cov: np.ndarray, target: float = 0.28) -> None:
        self.post = posterior
        self.chol = np.linalg.cholesky(proposal_cov)
        self.target = target

    def run(self, start: np.ndarray, n_draws: int, n_burn: int, seed: int,
            scale: float | None = None) -> ChainResult:
        rng = np.random.default_rng(seed)
        d = start.size
        c = scale or 2.38 / np.sqrt(d)
        current, lp = start.copy(), self.post(start)
        if not np.isfinite(lp):
            raise RuntimeError("Chain start has zero posterior density")
        kept, kept_lp = [], []
        accepted_window, accepted_total = 0, 0
        for it in range(n_burn + n_draws):
            proposal = current + c * (self.chol @ rng.standard_normal(d))
            lp_new = self.post(proposal)
            if np.log(rng.random()) < lp_new - lp:
                current, lp = proposal, lp_new
                accepted_window += 1
                if it >= n_burn:
                    accepted_total += 1
            if it < n_burn and (it + 1) % 100 == 0:
                rate = accepted_window / 100
                c *= np.exp(np.clip(rate - self.target, -0.5, 0.5))
                accepted_window = 0
            if it >= n_burn:
                kept.append(current.copy())
                kept_lp.append(lp)
        return ChainResult(draws=np.array(kept), logpost=np.array(kept_lp),
                           acceptance=accepted_total / n_draws, scale=c)


==> anc/code/m2/geih_earnings.py <==
"""Relative labor earnings of informal versus formal workers from GEIH microdata.

This module holds the computation shared by the two ways of reading the survey:

* ``scripts/geih_ingresos_relativos.py`` reads the author's normalized GEIH parquet
  files and classifies informality with the author's processing engine;
* ``m2/sources/geih.py`` downloads the monthly files published by DANE and
  classifies informality with :mod:`m2.sources.informality`.

Both pass the occupied persons of one month (columns prefixed ``SRC_``) and a
formality status (1 informal, 0 formal, NaN unclassified) to
:func:`month_sums`, and aggregate months with :func:`quarterly`.

Worker groups (P6430 position and unit size), because what the survey income
measures differs by group:

    own        own-account workers and employers (P6430 = 4, 5): mixed income or
               profit, which already contains the return to their own capital.
    emp_small  private employees and day laborers (P6430 = 1, 7, 8) in units of up
               to five persons.
    emp_large  private employees in units of six or more persons and government
               employees (P6430 = 2).
    domestic   domestic employees (P6430 = 3).
    emp_nosize employees without a usable unit size (kept apart, never imputed).
"""
from __future__ import annotations

from dataclasses import dataclass, field

import numpy as np
import pandas as pd

INCOME_COLUMNS = ("SRC_INGLABO", "SRC_P6500", "SRC_P6750", "SRC_P6760", "SRC_P6800", "SRC_P7070")
# National expansion factors in order of preference. NORM_FEX_VALOR is empty in some
# months of the normalized files (2008-04..12, 2011); the survey factor is used then.
WEIGHT_COLUMNS = ("NORM_FEX_VALOR", "SRC_FEX_C18", "SRC_FEX_C_2011", "SRC_FEX_C", "SRC_FEX_C_2005", "SRC_FEX")
# Unit size: P6870 until 2021, P3069 in the 2018-frame questionnaire; codes 1-3 = 1 to 5 persons.
SIZE_COLUMNS = ("SRC_P6870", "SRC_P3069")
SMALL_UNIT_CODES = (1, 2, 3)
MAX_MONTHLY_INCOME = 1e10      # larger values are codes or corrupt fields, never income
UNCLASSIFIED_LIMIT = 0.25      # same threshold as the formal-employment engine
PAID_POSITIONS = (1, 2, 3, 4, 5, 7, 8)   # P6430: excludes 6 (unpaid family worker)
WAGE_POSITIONS = (1, 2, 3, 7, 8)
GROUPS = ("own", "emp_small", "emp_large", "domestic", "emp_nosize")
STATUSES = (("informal", 1.0), ("formal", 0.0))
CALCULATED = "CALCULADO"


def to_number(series: pd.Series) -> pd.Series:
    """Parse survey fields that may use a decimal comma; invalid values become NaN."""
    text = series.astype("string").str.strip().str.replace(",", ".", regex=False)
    return pd.to_numeric(text, errors="coerce").astype("float64")


def _get(frame: pd.DataFrame, column: str, default: float = np.nan) -> pd.Series:
    if column in frame:
        return to_number(frame[column])
    return pd.Series(default, index=frame.index, dtype="float64")


def classify_group(position: pd.Series, size_code: pd.Series) -> pd.Series:
    """Assign each worker to one of :data:`GROUPS` from P6430 and the unit-size code."""
    group = pd.Series(pd.NA, index=position.index, dtype="string")
    private_emp = position.isin([1, 7, 8])
    group[position.isin([4, 5])] = "own"
    group[position.eq(3)] = "domestic"
    group[position.eq(2)] = "emp_large"
    group[private_emp & size_code.isin(SMALL_UNIT_CODES)] = "emp_small"
    group[private_emp & size_code.ge(4)] = "emp_large"
    group[private_emp & group.isna()] = "emp_nosize"
    return group


def weight_column(occ: pd.DataFrame) -> tuple[pd.Series, str | None]:
    """National person weight: the first factor column answered for most persons."""
    upper = {c.upper(): c for c in occ.columns}
    preferred = [upper[c] for c in WEIGHT_COLUMNS if c in upper]
    # then any other person-level factor; departmental factors are not national weights
    others = sorted(c for c in occ.columns if "FEX" in c.upper() and c not in preferred
                    and "DPTO" not in c.upper() and "CAMPO" not in c.upper())
    for col in preferred + others:
        w = to_number(occ[col])
        if w.gt(0).mean() > 0.5:
            return w, col
    return pd.Series(np.nan, index=occ.index), None


def size_code(occ: pd.DataFrame) -> tuple[pd.Series, str | None]:
    """Unit-size code from the first size column that has answers."""
    for col in SIZE_COLUMNS:
        if col in occ:
            code = to_number(occ[col])
            if code.notna().any():
                return code, col
    return pd.Series(np.nan, index=occ.index), None


def labor_income(occ: pd.DataFrame, position: pd.Series) -> tuple[pd.Series, str]:
    """Monthly labor income: DANE's INGLABO when available, otherwise rebuilt from items."""
    if "SRC_INGLABO" in occ:
        inglabo = to_number(occ["SRC_INGLABO"])
        if inglabo.notna().mean() > 0.5:
            return inglabo, "INGLABO"
    wage = _get(occ, "SRC_P6500")
    profit = _get(occ, "SRC_P6750")
    months = _get(occ, "SRC_P6760").where(lambda s: s.gt(0), 1.0)
    main = wage.where(position.isin(WAGE_POSITIONS), profit / months)
    second = _get(occ, "SRC_P7070", 0.0).fillna(0.0)
    return main + second, "P6500_P6750_P7070"


def weighted_median(values: np.ndarray, weights: np.ndarray) -> float:
    if len(values) == 0:
        return float("nan")
    order = np.argsort(values)
    cum = np.cumsum(weights[order])
    return float(values[order][np.searchsorted(cum, 0.5 * cum[-1])])


@dataclass
class MonthResult:
    """Weighted sums of one month, or the reason why the month was not computed."""

    period: str
    status: str
    sums: dict[str, float | int | str] = field(default_factory=dict)

    def row(self) -> dict:
        return {"periodo": self.period, "estado": self.status, **self.sums}


def month_sums(period: str, occ: pd.DataFrame, status: pd.Series) -> MonthResult:
    """Weighted income sums by formality status and worker group for one month.

    Parameters
    ----------
    period:
        Month as ``YYYY-MM``.
    occ:
        Occupied persons, survey variables prefixed ``SRC_``.
    status:
        Formality status aligned with ``occ``: 1 informal, 0 formal, NaN unclassified.
    """
    weight, weight_source = weight_column(occ)
    if weight_source is None:
        return MonthResult(period, "SIN_FACTOR_EXPANSION")
    position = _get(occ, "SRC_P6430")
    income, source = labor_income(occ, position)
    income = income.where(np.isfinite(income) & income.lt(MAX_MONTHLY_INCOME))
    hours = _get(occ, "SRC_P6800")
    code, size_source = size_code(occ)
    group = classify_group(position, code)

    valid_w = weight.gt(0)
    unclassified = float(weight[valid_w & status.isna()].sum() / weight[valid_w].sum())
    if unclassified > UNCLASSIFIED_LIMIT:
        return MonthResult(period, "CLASIFICACION_NO_REPRESENTATIVA",
                           {"sin_clasificar_pct": 100 * unclassified})
    sums: dict[str, float | int | str] = {
        "sin_clasificar_pct": 100 * unclassified, "fuente_ingreso": source,
        "fuente_factor": weight_source, "fuente_tamano": size_source or "NINGUNA"}
    paid = valid_w & position.isin(PAID_POSITIONS) & income.gt(0)
    for label, flag in STATUSES:
        m = paid & status.eq(flag)
        w, y = weight[m], income[m]
        sums[f"w_{label}"] = float(w.sum())
        sums[f"wy_{label}"] = float((w * y).sum())
        sums[f"n_{label}"] = int(m.sum())
        sums[f"median_{label}"] = weighted_median(y.to_numpy(), w.to_numpy())
        h = hours[m]
        hm = h.gt(0)
        sums[f"wh_{label}"] = float((w[hm] * h[hm] * 4.33).sum())       # monthly hours
        sums[f"why_{label}"] = float((w[hm] * y[hm]).sum())
        for g in GROUPS:
            mg = m & group.eq(g).fillna(False)
            sums[f"w_{label}_{g}"] = float(weight[mg].sum())
            sums[f"wy_{label}_{g}"] = float((weight[mg] * income[mg]).sum())
            sums[f"n_{label}_{g}"] = int(mg.sum())
    return MonthResult(period, CALCULATED, sums)


def quarterly(monthly: pd.DataFrame) -> pd.DataFrame:
    """Aggregate complete quarters (three computed months) to ratios and group shares."""
    ok = monthly.loc[monthly.estado.eq(CALCULATED)].copy()
    if ok.empty:
        return pd.DataFrame()
    ok["quarter"] = pd.PeriodIndex(ok.periodo, freq="M").asfreq("Q").astype(str)
    rows = []
    for quarter, g in ok.groupby("quarter"):
        if len(g) < 3 or (g.w_informal <= 0).any() or (g.w_formal <= 0).any():
            continue
        mi = g.wy_informal.sum() / g.w_informal.sum()
        mf = g.wy_formal.sum() / g.w_formal.sum()
        hi = g.why_informal.sum() / g.wh_informal.sum()
        hf = g.why_formal.sum() / g.wh_formal.sum()
        row = {"quarter": quarter, "ratio": mi / mf,
               "ratio_median": g.median_informal.mean() / g.median_formal.mean(),
               "ratio_hourly": hi / hf, "mean_informal": mi, "mean_formal": mf,
               "n_informal": int(g.n_informal.sum()), "n_formal": int(g.n_formal.sum()),
               "unclassified_pct": float(g.sin_clasificar_pct.mean()),
               "income_source": "|".join(sorted(set(g.fuente_ingreso))),
               "size_source": "|".join(sorted(set(g.fuente_tamano)))}
        for label, _ in STATUSES:
            total = g[f"w_{label}"].sum()
            for grp in GROUPS:
                w = g[f"w_{label}_{grp}"].sum()
                row[f"share_{label}_{grp}"] = w / total
                row[f"mean_{label}_{grp}"] = g[f"wy_{label}_{grp}"].sum() / w if w > 0 else np.nan
                row[f"n_{label}_{grp}"] = int(g[f"n_{label}_{grp}"].sum())
        rows.append(row)
    return pd.DataFrame(rows)


==> anc/code/m2/informal.py <==
"""Informal output share implied by the estimated model.

With a common Cobb-Douglas technology and mobile capital, the informal share
of output equals the informal share of effective labor:
    theta_t = R_t s_t / ((1 - s_t) + R_t s_t),
where s_t is the labor-informality rate cleaned of survey noise by the
Kalman smoother and R_t the relative productivity of informal work.
With a labor-only informal sector the model's own mapping is used instead
(see model.output_share_labor_only). In both cases R_t is the model value of
informal earnings over the gross formal wage, from the smoothed states.
"""
from __future__ import annotations

import numpy as np

from .data import ObservableSet
from .estimation import Posterior
from .model import STATE_INDEX, VARIABLES, output_share_common
from .statespace import KalmanFilter

_LNI, _LNF = VARIABLES.index("lni"), VARIABLES.index("lnf")


def informal_share(rho_tilde: float | np.ndarray, s: np.ndarray) -> np.ndarray:
    """Equal-technology mapping (kept for backward compatibility)."""
    return output_share_common(rho_tilde, s)


class SmoothedInformality:
    """Recovers the noise-free informality rate and the informal output share."""

    def __init__(self, posterior: Posterior, obs: ObservableSet) -> None:
        self.post = posterior
        self.obs = obs

    def path(self, params: dict[str, float]) -> dict[str, np.ndarray]:
        self.post._set_break(params)
        model, space = self.post.state_space(params)
        out = KalmanFilter(space).run(self.post.adjusted_data(model), keep=True, smooth=True)
        mapping = model.solve().full_map()
        ns = len(STATE_INDEX)
        states = out.smoothed_states[:, :ns]
        dev_logit = states @ (mapping[_LNI] - mapping[_LNF])          # model deviation of logit s
        observed_logit = np.log(self.obs.informality_rate / (1 - self.obs.informality_rate))
        if "obs_s" in self.obs.level_observables:
            # level observable: the cleaned rate is the model's smoothed level plus the seasonal pattern
            s_bar = self.post.cal.s_bar
            seasonal = self.obs.seasonal_means["obs_s_level"]
            season = np.array([seasonal[q.quarter] for q in self.obs.quarters])
            cleaned_logit = np.log(s_bar / (1 - s_bar)) + season + dev_logit
        else:
            k = space.noisy.index(5)
            level_noise = out.smoothed_states[:, space.n_model_states + k]   # smoothed survey error
            cleaned_logit = observed_logit - level_noise
        s_clean = 1.0 / (1.0 + np.exp(-cleaned_logit))
        loading = sum(coef * mapping[VARIABLES.index(var)] for var, coef in model.earnings_loadings().items())
        rho = np.exp(model.earnings_level() + states @ loading)        # time-varying earnings ratio (gross)
        return {
            "s_observed": self.obs.informality_rate,
            "s_clean": s_clean,
            "theta_observed": model.output_share(rho, self.obs.informality_rate),
            "theta_clean": model.output_share(rho, s_clean),
            "model_logit_deviation": dev_logit,
            "rho_tilde": rho,
        }


==> anc/code/m2/model.py <==
"""Two-sector real DSGE with a formal and an informal sector.

Household (log utility, separable disutility of each type of work):
    max E sum beta^t [ log C_t - psi_t ( chi_f Nf^(1+phi) + chi_i Ni^(1+phi) ) / (1+phi) ]
Formal labor income bears the wedge tau_t = 1 - (1 - tau_bar) exp(-omega_t)
(taxes, contributions, regulation); informal income does not.

Firms in both sectors use the same Cobb-Douglas technology with freely
mobile capital; the informal sector has relative labor productivity rho_tilde:
    Y = A K^alpha (X_t L_t)^(1-alpha),  L_t = Nf_t + rho_tilde Ni_t,
so the informal output share equals theta_t = rho_tilde Ni / L
(and equals the informal share of labor income).

X_t is a unit-root labor-augmenting trend with growth gamma + mu_t, mu AR(1).
Capital: K_{t+1} = (1 - delta) K_t + nu_t I_t (marginal efficiency of investment).
Resources: Y_t (1 + xbar + zx_t) = C_t + I_t + G_t, where xbar absorbs the
chain-volume non-additivity and net imports and zx_t is an absorption shock.

All variables are detrended by X_t (capital by X_{t-1}); the model is solved
by first-order perturbation with a generalized Schur decomposition.
"""
from __future__ import annotations

from dataclasses import dataclass, replace

import numpy as np
from scipy.linalg import ordqz

VARIABLES: tuple[str, ...] = ("lc", "ly", "li", "lnf", "lni", "lk",
                              "mu", "zg", "lv", "lpsi", "om", "zx", "zr")
STATE_INDEX: tuple[int, ...] = (5, 6, 7, 8, 9, 10, 11, 12)
JUMP_INDEX: tuple[int, ...] = (0, 1, 2, 3, 4)
SHOCKS: tuple[str, ...] = ("mu", "g", "v", "psi", "om", "x", "zr")
SHOCK_STATE: tuple[int, ...] = (6, 7, 8, 9, 10, 11, 12)


@dataclass(frozen=True)
class Calibration:
    """Parameters fixed before estimation (with their source in the report)."""

    alpha: float = 0.33          # capital share (of formal output in the labor-only variant)
    beta: float = 0.985          # quarterly discount factor
    delta: float = 0.025         # depreciation (used only by the labor-only variant)
    phi: float = 1.0             # inverse Frisch elasticity
    tau_bar: float = 0.25        # steady-state wedge on formal labor income
    n_total: float = 0.30        # normalization of total work
    gamma: float = 0.009         # mean quarterly trend growth (data)
    s_bar: float = 0.62          # mean labor-informality rate (data)
    c_y: float = 0.70            # mean C/Y (data)
    i_y: float = 0.20            # mean I/Y (data)
    g_y: float = 0.15            # mean G/Y (data)


@dataclass(frozen=True)
class Structural:
    """Estimated parameters."""

    theta: float = 0.35          # steady-state informal output share
    eta: float = 0.7             # labor elasticity of informal production (labor-only variant)
    rho_mu: float = 0.4
    rho_g: float = 0.7
    rho_v: float = 0.7
    rho_psi: float = 0.7
    rho_om: float = 0.9
    rho_x: float = 0.7
    sig_mu: float = 0.01
    sig_g: float = 0.04
    sig_v: float = 0.05
    sig_psi: float = 0.02
    sig_om: float = 0.02
    sig_x: float = 0.02
    rho_zr: float = 0.9          # relative informal productivity (active only with earnings data)
    sig_zr: float = 0.0

    def persistences(self) -> np.ndarray:
        return np.array([self.rho_mu, self.rho_g, self.rho_v, self.rho_psi, self.rho_om, self.rho_x,
                         self.rho_zr])

    def volatilities(self) -> np.ndarray:
        return np.array([self.sig_mu, self.sig_g, self.sig_v, self.sig_psi, self.sig_om, self.sig_x,
                         self.sig_zr])


@dataclass(frozen=True)
class SteadyState:
    """Deterministic steady state in detrended units (all derived, none free)."""

    delta: float
    rk: float
    y: float
    c: float
    i: float
    g: float
    k: float
    nf: float
    ni: float
    rho_tilde: float
    chi_f: float
    chi_i: float
    xbar: float

    def vector(self) -> np.ndarray:
        return np.array([np.log(self.c), np.log(self.y), np.log(self.i), np.log(self.nf),
                         np.log(self.ni), np.log(self.k), 0., 0., 0., 0., 0., 0., 0.])


class ModelError(ValueError):
    """Raised when parameters imply no valid steady state or solution."""


class TwoSectorModel:
    """Equilibrium conditions, steady state and first-order solution."""

    def __init__(self, calibration: Calibration, structural: Structural) -> None:
        self.cal = calibration
        self.par = structural
        self.ss = self._steady_state()

    def with_structural(self, structural: Structural) -> "TwoSectorModel":
        return TwoSectorModel(self.cal, structural)

    # ------------------------------------------------------------------ steady state
    def _steady_state(self) -> SteadyState:
        cal, par = self.cal, self.par
        if not 0.0 < par.theta < 1.0:
            raise ModelError("theta must lie in (0, 1)")
        growth = np.exp(cal.gamma)
        ratio = cal.i_y / cal.alpha
        delta = (growth - 1.0 - ratio * (growth / cal.beta - 1.0)) / (ratio - 1.0)
        if not 0.0 < delta < 0.1:
            raise ModelError(f"Implied depreciation outside (0, 0.1): {delta:.4f}")
        rk = growth / cal.beta - 1.0 + delta
        nf = cal.n_total * (1.0 - cal.s_bar)
        ni = cal.n_total * cal.s_bar
        rho_tilde = par.theta * nf / ((1.0 - par.theta) * ni)
        labor = nf + rho_tilde * ni
        y = (cal.alpha / rk) ** (cal.alpha / (1.0 - cal.alpha)) * labor
        k_tilde = cal.alpha * y / rk
        k = k_tilde * growth
        i = k - (1.0 - delta) * k_tilde
        g = cal.g_y * y
        c = cal.c_y * y
        xbar = (c + i + g) / y - 1.0
        wage_f = (1.0 - cal.alpha) * y / labor
        chi_f = (1.0 - cal.tau_bar) * wage_f / (nf ** cal.phi * c)
        chi_i = rho_tilde * wage_f / (ni ** cal.phi * c)
        return SteadyState(delta=delta, rk=rk, y=y, c=c, i=i, g=g, k=k, nf=nf, ni=ni,
                           rho_tilde=rho_tilde, chi_f=chi_f, chi_i=chi_i, xbar=xbar)

    # ------------------------------------------------------------------ equilibrium
    def residuals(self, now: np.ndarray, nxt: np.ndarray) -> np.ndarray:
        """Equilibrium conditions f(Y_t, E_t Y_{t+1}) = 0 in log deviations form."""
        cal, par, ss = self.cal, self.par, self.ss
        lc, ly, li, lnf, lni, lk, mu, zg, lv, lpsi, om, zx, zr = now
        lc1, ly1, _, _, _, lk1, mu1, zg1, lv1, lpsi1, om1, zx1, zr1 = nxt
        a = cal.alpha
        nf, ni = np.exp(lnf), np.exp(lni)
        labor = nf + ss.rho_tilde * np.exp(zr) * ni
        lk_tilde = lk - cal.gamma - mu
        lk_tilde1 = lk1 - cal.gamma - mu1
        y, c, inv = np.exp(ly), np.exp(lc), np.exp(li)
        g = ss.g * np.exp(zg)
        log_scale = np.log(ss.y) - a * np.log(ss.k / np.exp(cal.gamma)) - (1 - a) * np.log(ss.nf + ss.rho_tilde * ss.ni)
        rho = self.par.persistences()
        return np.array([
            ly - log_scale - a * lk_tilde - (1 - a) * np.log(labor),
            lpsi + np.log(ss.chi_f) + cal.phi * lnf + lc
            - (np.log(1 - cal.tau_bar) - om + np.log(1 - a) + ly - np.log(labor)),
            lpsi + np.log(ss.chi_i) + cal.phi * lni + lc
            - (np.log(ss.rho_tilde) + zr + np.log(1 - a) + ly - np.log(labor)),
            np.log(y * (1 + ss.xbar + zx)) - np.log(c + inv + g),
            lk1 - np.log((1 - ss.delta) * np.exp(lk_tilde) + np.exp(lv) * inv),
            (-lc - lv) - np.log(cal.beta) + cal.gamma + mu1 + lc1
            - np.log(a * np.exp(ly1 - lk_tilde1) + (1 - ss.delta) * np.exp(-lv1)),
            mu1 - rho[0] * mu,
            zg1 - rho[1] * zg,
            lv1 - rho[2] * lv,
            lpsi1 - rho[3] * lpsi,
            om1 - rho[4] * om,
            zx1 - rho[5] * zx,
            zr1 - rho[6] * zr,
        ])

    # ------------------------------------------------------------------ earnings and shares
    def earnings_level(self) -> float:
        """Steady-state log of informal earnings over the gross formal wage."""
        return float(np.log(self.ss.rho_tilde))

    def earnings_loadings(self) -> dict[str, float]:
        """Loadings of the log earnings ratio on the model variables (log deviations)."""
        return {"zr": 1.0}

    def output_share(self, ratio: np.ndarray, s: np.ndarray) -> np.ndarray:
        """Informal output share from the earnings ratio and the informality rate."""
        return output_share_common(ratio, s)

    # ------------------------------------------------------------------ solution
    def jacobians(self, step: float = 1e-6) -> tuple[np.ndarray, np.ndarray]:
        x0 = self.ss.vector()
        n = len(x0)
        d_now, d_next = np.zeros((n, n)), np.zeros((n, n))
        for j in range(n):
            e = np.zeros(n)
            e[j] = step
            d_now[:, j] = (self.residuals(x0 + e, x0) - self.residuals(x0 - e, x0)) / (2 * step)
            d_next[:, j] = (self.residuals(x0, x0 + e) - self.residuals(x0, x0 - e)) / (2 * step)
        return d_now, d_next

    def solve(self) -> "LinearSolution":
        resid = np.abs(self.residuals(self.ss.vector(), self.ss.vector())).max()
        if resid > 1e-9:
            raise ModelError(f"Steady state does not satisfy the equilibrium: {resid:.2e}")
        d_now, d_next = self.jacobians()
        # d_next * dY' = -d_now * dY  ->  generalized eigenproblem
        aa, bb, alpha, beta, _, z = ordqz(-d_now, d_next, sort="iuc", output="complex")
        stable = int(np.sum(np.abs(alpha) < np.abs(beta) * (1 - 1e-9)))
        ns = len(STATE_INDEX)
        if stable != ns:
            raise ModelError(f"Blanchard-Kahn violated: {stable} stable roots, need {ns}")
        z11 = z[np.ix_(STATE_INDEX, range(ns))]
        z21 = z[np.ix_(JUMP_INDEX, range(ns))]
        if np.linalg.cond(z11) > 1e10:
            raise ModelError("Rank condition fails (z11 singular)")
        z11_inv = np.linalg.inv(z11)
        transition = np.real(z11 @ np.linalg.solve(bb[:ns, :ns], aa[:ns, :ns]) @ z11_inv)
        policy = np.real(z21 @ z11_inv)
        impact = np.zeros((ns, len(SHOCKS)))
        for j, idx in enumerate(SHOCK_STATE):
            impact[STATE_INDEX.index(idx), j] = 1.0
        return LinearSolution(transition=transition, policy=policy, impact=impact, ss=self.ss)


@dataclass(frozen=True)
class LinearSolution:
    """s_{t+1} = T s_t + R eps_{t+1};  jumps_t = P s_t  (s = deviations of states)."""

    transition: np.ndarray
    policy: np.ndarray
    impact: np.ndarray
    ss: SteadyState

    def full_map(self) -> np.ndarray:
        """Matrix M with Y_t = M s_t for the complete variable vector."""
        n_var = len(VARIABLES)
        ns = len(STATE_INDEX)
        mapping = np.zeros((n_var, ns))
        for j, idx in enumerate(STATE_INDEX):
            mapping[idx, j] = 1.0
        for j, idx in enumerate(JUMP_INDEX):
            mapping[idx, :] = self.policy[j]
        return mapping


def output_share_common(ratio: np.ndarray, s: np.ndarray) -> np.ndarray:
    """Equal technologies: output share = labor-income share."""
    return ratio * s / ((1.0 - s) + ratio * s)


def output_share_labor_only(ratio: np.ndarray, s: np.ndarray, alpha: float) -> np.ndarray:
    """Labor-only informal sector: informal earnings ~ informal value added, while the
    gross formal wage is the share (1 - alpha) of formal value added per worker."""
    x = (1.0 - alpha) * ratio * s / (1.0 - s)
    return x / (1.0 + x)


def with_values(structural: Structural, **values: float) -> Structural:
    return replace(structural, **values)


class LaborOnlyInformalModel(TwoSectorModel):
    """Variant with the standard informal technology of the shadow-economy DGE literature.

    Formal:   Yf = K^alpha (X Nf)^(1-alpha)        (all capital is formal)
    Informal: Yi = Ai X Ni^eta,  0 < eta < 1        (labor only, decreasing returns)
    Aggregate shocks now change the relative return of formal and informal work,
    so informality responds to the cycle and its size is tied to observed co-movements.
    Depreciation and beta are fixed; the model I/Y is implied and the chain-volume
    residual xbar absorbs the gap with the data ratio.
    """

    def _steady_state(self) -> SteadyState:
        cal, par = self.cal, self.par
        if not (0.0 < par.theta < 1.0 and 0.0 < par.eta < 1.0):
            raise ModelError("theta and eta must lie in (0, 1)")
        growth = np.exp(cal.gamma)
        delta = cal.delta
        rk = growth / cal.beta - 1.0 + delta
        nf = cal.n_total * (1.0 - cal.s_bar)
        ni = cal.n_total * cal.s_bar
        k_tilde_per_y = cal.alpha / rk                     # K~ / Yf
        yf = k_tilde_per_y ** (cal.alpha / (1.0 - cal.alpha)) * nf
        y = yf / (1.0 - par.theta)
        yi = y - yf
        k_tilde = k_tilde_per_y * yf
        k = k_tilde * growth
        i = k - (1.0 - delta) * k_tilde
        g = cal.g_y * y
        c = cal.c_y * y
        xbar = (c + i + g) / y - 1.0
        chi_f = (1.0 - cal.tau_bar) * (1.0 - cal.alpha) * yf / nf / (nf ** cal.phi * c)
        chi_i = par.eta * yi / ni / (ni ** cal.phi * c)
        a_i = yi / ni ** par.eta
        return SteadyState(delta=delta, rk=rk, y=y, c=c, i=i, g=g, k=k, nf=nf, ni=ni,
                           rho_tilde=a_i, chi_f=chi_f, chi_i=chi_i, xbar=xbar)

    def residuals(self, now: np.ndarray, nxt: np.ndarray) -> np.ndarray:
        cal, par, ss = self.cal, self.par, self.ss
        lc, ly, li, lnf, lni, lk, mu, zg, lv, lpsi, om, zx, zr = now
        lc1, ly1, _, lnf1, _, lk1, mu1, zg1, lv1, lpsi1, om1, zx1, zr1 = nxt
        a = cal.alpha
        lk_tilde = lk - cal.gamma - mu
        lk_tilde1 = lk1 - cal.gamma - mu1
        yf = np.exp(a * lk_tilde + (1 - a) * lnf)
        yf1 = np.exp(a * lk_tilde1 + (1 - a) * lnf1)
        yi = ss.rho_tilde * np.exp(zr + par.eta * lni)
        y, c, inv = np.exp(ly), np.exp(lc), np.exp(li)
        g = ss.g * np.exp(zg)
        rho = par.persistences()
        return np.array([
            ly - np.log(yf + yi),
            lpsi + np.log(ss.chi_f) + cal.phi * lnf + lc
            - (np.log(1 - cal.tau_bar) - om + np.log(1 - a) + np.log(yf) - lnf),
            lpsi + np.log(ss.chi_i) + cal.phi * lni + lc - (np.log(par.eta) + np.log(yi) - lni),
            np.log(y * (1 + ss.xbar + zx)) - np.log(c + inv + g),
            lk1 - np.log((1 - ss.delta) * np.exp(lk_tilde) + np.exp(lv) * inv),
            (-lc - lv) - np.log(cal.beta) + cal.gamma + mu1 + lc1
            - np.log(a * yf1 / np.exp(lk_tilde1) + (1 - ss.delta) * np.exp(-lv1)),
            mu1 - rho[0] * mu,
            zg1 - rho[1] * zg,
            lv1 - rho[2] * lv,
            lpsi1 - rho[3] * lpsi,
            om1 - rho[4] * om,
            zx1 - rho[5] * zx,
            zr1 - rho[6] * zr,
        ])

    def with_structural(self, structural: Structural) -> "LaborOnlyInformalModel":
        return LaborOnlyInformalModel(self.cal, structural)

    # Survey income of informal workers is mixed income, profit or the wage paid out of
    # them, so it measures informal value added per worker (Yi / Ni). Formal survey
    # wages measure (1 - alpha) Yf / Nf before the wedge.
    def earnings_level(self) -> float:
        ss, a = self.ss, self.cal.alpha
        yi, yf = ss.y * self.par.theta, ss.y * (1.0 - self.par.theta)
        return float(np.log((yi / ss.ni) / ((1.0 - a) * yf / ss.nf)))

    def earnings_loadings(self) -> dict[str, float]:
        a = self.cal.alpha
        # log(Yi/Ni) = log Ai + zr + (eta - 1) lni;  log(Yf/Nf) = a (lk - gamma - mu - lnf)
        return {"zr": 1.0, "lni": self.par.eta - 1.0, "lk": -a, "mu": a, "lnf": a}

    def output_share(self, ratio: np.ndarray, s: np.ndarray) -> np.ndarray:
        return output_share_labor_only(ratio, s, self.cal.alpha)


==> anc/code/m2/priors.py <==
"""Prior distributions and the unconstrained parameterization used by the sampler."""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy import stats
from scipy.special import betaln, expit, gammaln, logit


@dataclass(frozen=True)
class Prior:
    """Prior for one parameter, specified by mean and standard deviation."""

    name: str
    family: str      # "beta", "invgamma" or "normal"
    mean: float
    sd: float

    def frozen(self) -> stats.rv_continuous:
        m, s = self.mean, self.sd
        if self.family == "beta":
            common = m * (1 - m) / s**2 - 1
            if common <= 0:
                raise ValueError(f"Infeasible beta prior for {self.name}")
            return stats.beta(m * common, (1 - m) * common)
        if self.family == "invgamma":
            shape = 2 + (m / s) ** 2
            return stats.invgamma(shape, scale=m * (shape - 1))
        if self.family == "normal":
            return stats.norm(m, s)
        raise ValueError(f"Unknown prior family {self.family}")

    # unconstrained transform u <-> parameter
    def to_param(self, u: float) -> float:
        if self.family == "normal":
            return float(u)
        return float(expit(u)) if self.family == "beta" else float(np.exp(u))

    def to_unconstrained(self, value: float) -> float:
        if self.family == "normal":
            return float(value)
        return float(logit(value)) if self.family == "beta" else float(np.log(value))

    def log_jacobian(self, u: float) -> float:
        if self.family == "normal":
            return 0.0
        if self.family == "beta":
            p = expit(u)
            return float(np.log(p) + np.log1p(-p))
        return float(u)


PRIORS: tuple[Prior, ...] = (
    Prior("theta", "beta", 0.35, 0.10),
    Prior("rho_mu", "beta", 0.40, 0.20),
    Prior("rho_g", "beta", 0.70, 0.15),
    Prior("rho_v", "beta", 0.70, 0.15),
    Prior("rho_psi", "beta", 0.70, 0.15),
    Prior("rho_om", "beta", 0.85, 0.10),
    Prior("rho_x", "beta", 0.70, 0.15),
    Prior("sig_mu", "invgamma", 0.010, 0.020),
    Prior("sig_g", "invgamma", 0.030, 0.060),
    Prior("sig_v", "invgamma", 0.050, 0.100),
    Prior("sig_psi", "invgamma", 0.020, 0.040),
    Prior("sig_om", "invgamma", 0.020, 0.040),
    Prior("sig_x", "invgamma", 0.020, 0.040),
    Prior("me_i", "invgamma", 0.030, 0.030),
    Prior("me_n", "invgamma", 0.010, 0.010),
    Prior("me_s", "invgamma", 0.010, 0.010),
)
NAMES: tuple[str, ...] = tuple(p.name for p in PRIORS)
ETA_PRIOR = Prior("eta", "beta", 0.70, 0.10)
PRIORS_LABOR_ONLY: tuple[Prior, ...] = PRIORS[:1] + (ETA_PRIOR,) + PRIORS[1:]
EARNINGS_PRIORS: tuple[Prior, ...] = (
    Prior("rho_zr", "beta", 0.80, 0.10),
    Prior("sig_zr", "invgamma", 0.020, 0.040),
    Prior("me_w", "invgamma", 0.030, 0.030),
    # level shift of the earnings ratio from 2022Q1: new definition of informality (marco 2018)
    Prior("w_break", "normal", 0.0, 0.20),
)
PRIORS_WITH_EARNINGS: tuple[Prior, ...] = PRIORS + EARNINGS_PRIORS
# measurement error of the perpetual-inventory capital-output ratio (level)
CAPITAL_PRIOR = Prior("me_k", "invgamma", 0.020, 0.020)


class PriorSet:
    """Joint prior in the unconstrained space (including Jacobians)."""

    def __init__(self, priors: tuple[Prior, ...] = PRIORS) -> None:
        self.priors = priors
        self._frozen = [p.frozen() for p in priors]
        self._shapes = [self._shape(p) for p in priors]

    @staticmethod
    def _shape(prior: Prior) -> tuple[float, float]:
        m, s = prior.mean, prior.sd
        if prior.family == "beta":
            common = m * (1 - m) / s**2 - 1
            return m * common, (1 - m) * common
        if prior.family == "normal":
            return m, s
        shape = 2 + (m / s) ** 2
        return shape, m * (shape - 1)

    @property
    def names(self) -> tuple[str, ...]:
        return tuple(p.name for p in self.priors)

    def to_params(self, u: np.ndarray) -> dict[str, float]:
        return {p.name: p.to_param(x) for p, x in zip(self.priors, u)}

    def to_unconstrained(self, values: dict[str, float]) -> np.ndarray:
        return np.array([p.to_unconstrained(values[p.name]) for p in self.priors])

    def prior_means(self) -> np.ndarray:
        return self.to_unconstrained({p.name: p.mean for p in self.priors})

    def logpdf(self, u: np.ndarray) -> float:
        total = 0.0
        for prior, (a, b), x in zip(self.priors, self._shapes, u):
            if prior.family == "normal":
                total += -0.5 * ((x - a) / b) ** 2 - np.log(b) - 0.5 * np.log(2 * np.pi)
                continue
            if prior.family == "beta":
                p = 1.0 / (1.0 + np.exp(-x))
                if not 0.0 < p < 1.0:
                    return -np.inf
                # density times Jacobian dp/du = p(1-p)
                total += a * np.log(p) + b * np.log1p(-p) - betaln(a, b)
            else:
                value = np.exp(x)
                # inverse-gamma density times Jacobian dvalue/du = value
                total += a * np.log(b) - gammaln(a) - a * np.log(value) - b / value
        return float(total) if np.isfinite(total) else -np.inf

    def sample(self, rng: np.random.Generator, size: int) -> np.ndarray:
        cols = [dist.rvs(size=size, random_state=rng) for dist in self._frozen]
        return np.column_stack(cols)


==> anc/code/m2/runner.py <==
"""End-to-end estimation of M2: mode, MCMC, diagnostics, fit and informal share."""
from __future__ import annotations

import json
import time
from dataclasses import dataclass
from multiprocessing import Pool
from pathlib import Path

import numpy as np
import pandas as pd

from .data import OBSERVABLES, DataConfig, ObservableBuilder, ObservableSet
from .diagnostics import summarize
from .estimation import ChainResult, ModeFinder, Posterior, RandomWalkMH, calibration_from_data
from .informal import SmoothedInformality
from .model import LaborOnlyInformalModel, TwoSectorModel, output_share_common, output_share_labor_only
from .priors import CAPITAL_PRIOR, ETA_PRIOR, PRIORS, PRIORS_WITH_EARNINGS, Prior, PriorSet

MODELS: dict[str, type[TwoSectorModel]] = {"common": TwoSectorModel, "labor_only": LaborOnlyInformalModel}
from .statespace import KalmanFilter


@dataclass(frozen=True)
class RunConfig:
    data_path: Path
    output: Path
    n_chains: int = 4
    n_draws: int = 15000
    n_burn: int = 5000
    n_starts: int = 3
    n_paths: int = 400
    seed: int = 2026
    workers: int = 2
    theta_prior: tuple[float, float] = (0.35, 0.10)
    data_config: DataConfig = DataConfig()
    earnings_path: Path | None = None   # CSV: quarter, ratio (GEIH informal/formal labor earnings)
    earnings_column: str = "ratio"
    earnings_offset: float | None = None  # log(observed ratio / productivity ratio); None: -log(1 - tau_bar)
    earnings_offset_path: Path | None = None   # CSV quarter,<column>: time-varying log offset (non-wage costs)
    earnings_offset_column: str = "offset_log"
    eta_prior: tuple[float, float] | None = None  # labor_only: (mean, sd) of the beta prior of eta
    model: str = "common"                 # "common" technology or "labor_only" informal sector
    alpha: float | None = None            # capital share (of formal output in labor_only); None: 0.33
    delta: float | None = None            # quarterly depreciation, labor_only only; None: 0.025

    def __post_init__(self) -> None:
        if self.model not in MODELS:
            raise ValueError(f"model must be one of {sorted(MODELS)}")
        if self.alpha is not None and not 0.0 < self.alpha < 1.0:
            raise ValueError("alpha must lie in (0, 1)")
        if self.delta is not None and not 0.0 < self.delta < 0.1:
            raise ValueError("delta must lie in (0, 0.1)")


def _chain_job(args: tuple) -> ChainResult:
    post, cov, start, n_draws, n_burn, seed = args
    return RandomWalkMH(post, cov).run(start, n_draws, n_burn, seed)


class M2Estimation:
    """Runs the full pipeline and writes every artifact to `config.output`."""

    def __init__(self, config: RunConfig) -> None:
        self.cfg = config
        self.obs: ObservableSet = ObservableBuilder(config.data_config).build(config.data_path)
        base_priors = PRIORS
        if config.earnings_path is not None:
            earnings = pd.read_csv(config.earnings_path)
            self.obs = self.obs.with_relative_earnings(earnings.set_index("quarter")[config.earnings_column])
            base_priors = PRIORS_WITH_EARNINGS
        priors = tuple(Prior("theta", "beta", *config.theta_prior) if p.name == "theta" else p
                       for p in base_priors)
        if "obs_k" in self.obs.names:
            priors = priors + (CAPITAL_PRIOR,)
        if config.model == "labor_only":
            eta = ETA_PRIOR if config.eta_prior is None else Prior("eta", "beta", *config.eta_prior)
            priors = priors[:1] + (eta,) + priors[1:]
        overrides = {k: v for k, v in (("alpha", config.alpha), ("delta", config.delta)) if v is not None}
        self.post = Posterior(self.obs, calibration_from_data(self.obs, **overrides), PriorSet(priors),
                              model_class=MODELS[config.model])
        # GEIH formal income is take-home pay, i.e. net of the formality wedge tau_bar
        self.post.earnings_offset = (-np.log(1.0 - self.post.cal.tau_bar) if config.earnings_offset is None
                                     else config.earnings_offset)
        if config.earnings_offset_path is not None:
            self.post.earnings_offset = self._offset_path(config.earnings_offset_path, config.earnings_offset_column)
        config.output.mkdir(parents=True, exist_ok=True)

    def _offset_path(self, path: Path, column: str) -> np.ndarray:
        """Quarterly log offset aligned with the sample; quarters outside the file take the nearest value."""
        table = pd.read_csv(path)
        if column not in table:
            raise KeyError(f"column {column!r} not in {path}")
        series = table.set_index("quarter")[column].astype(float)
        aligned = series.reindex(self.obs.quarters.astype(str)).ffill().bfill()
        if aligned.isna().any():
            raise ValueError(f"offset file {path} has no usable values")
        return aligned.to_numpy()

    # ------------------------------------------------------------------ sampling
    def sample(self) -> tuple[np.ndarray, list[ChainResult], dict]:
        mode = ModeFinder(self.post, seed=self.cfg.seed).find(self.cfg.n_starts)
        rng = np.random.default_rng(self.cfg.seed)
        chol = np.linalg.cholesky(mode.hessian_inv)
        starts = []
        for _ in range(self.cfg.n_chains):
            for _ in range(200):  # over-dispersed starts around the mode
                cand = mode.u + 1.5 * chol @ rng.standard_normal(mode.u.size)
                if np.isfinite(self.post(cand)):
                    break
            starts.append(cand)
        jobs = [(self.post, mode.hessian_inv, s, self.cfg.n_draws, self.cfg.n_burn, self.cfg.seed + 17 * k)
                for k, s in enumerate(starts)]
        with Pool(self.cfg.workers) as pool:
            chains = pool.map(_chain_job, jobs)
        info = {"mode_logpost": mode.logpost, "mode_attempts": mode.attempts,
                "mode": self.post.priors.to_params(mode.u)}
        return mode.u, chains, info

    # ------------------------------------------------------------------ reporting
    def posterior_table(self, chains: list[ChainResult]) -> pd.DataFrame:
        names = self.post.priors.names
        draws = np.stack([np.array([[p.to_param(x) for p, x in zip(self.post.priors.priors, row)]
                                    for row in c.draws]) for c in chains])
        rows = []
        for j, prior in enumerate(self.post.priors.priors):
            values = draws[:, :, j]
            diag = summarize(values)
            dist = prior.frozen()
            flat = values.ravel()
            rows.append({
                "parameter": names[j], "prior": prior.family, "prior_mean": prior.mean, "prior_sd": prior.sd,
                "post_mean": flat.mean(), "post_median": np.median(flat),
                "p05": np.quantile(flat, 0.05), "p95": np.quantile(flat, 0.95),
                "post_sd_over_prior_sd": flat.std() / dist.std(),
                **diag,
            })
        return pd.DataFrame(rows)

    def fit_table(self, params: dict[str, float]) -> pd.DataFrame:
        model, space = self.post.state_space(params)
        data = self.post.adjusted_data(model)
        out = KalmanFilter(space).run(data, keep=True)
        ok = np.all(np.isfinite(data[:, :len(OBSERVABLES)]), axis=1)
        rows = []
        for j, name in enumerate(self.obs.names[:len(OBSERVABLES)]):
            x = data[ok, j]
            err = x - out.predicted_obs[ok, j]
            series = data[:, j]
            lagged = np.column_stack((series[:-1], series[1:]))
            lagged = lagged[np.all(np.isfinite(lagged), axis=1)]
            b = np.polyfit(lagged[:, 0], lagged[:, 1], 1)
            ar_err = lagged[:, 1] - np.polyval(b, lagged[:, 0])
            rows.append({"observable": name, "sd_data": x.std(ddof=1),
                         "rmse_model_over_sd": np.sqrt(np.mean(err**2)) / x.std(ddof=1),
                         "rmse_ar1_over_sd": ar_err.std() / lagged[:, 1].std(),
                         "autocorr_data": pd.Series(series).autocorr()})
        return pd.DataFrame(rows)

    def informal_paths(self, chains: list[ChainResult]) -> pd.DataFrame:
        rng = np.random.default_rng(self.cfg.seed)
        pooled = np.vstack([c.draws for c in chains])
        idx = rng.choice(len(pooled), size=min(self.cfg.n_paths, len(pooled)), replace=False)
        smoother = SmoothedInformality(self.post, self.obs)
        theta_clean, s_clean, rho = [], [], []
        for i in idx:
            path = smoother.path(self.post.priors.to_params(pooled[i]))
            theta_clean.append(path["theta_clean"])
            s_clean.append(path["s_clean"])
            rho.append(float(np.median(path["rho_tilde"])))
        theta_clean, s_clean = np.array(theta_clean), np.array(s_clean)
        frame = pd.DataFrame({"quarter": self.obs.quarters.astype(str),
                              "informality_rate_observed": self.obs.informality_rate,
                              "informality_rate_clean_median": np.median(s_clean, axis=0)})
        for q, label in ((0.05, "p05"), (0.5, "median"), (0.95, "p95")):
            frame[f"informal_output_share_{label}"] = np.quantile(theta_clean, q, axis=0)
        frame.attrs["rho_tilde_draws"] = np.array(rho)
        return frame

    def anchor_map(self, s: np.ndarray) -> pd.DataFrame:
        """Informal output share for a grid of relative productivities (no estimation)."""
        grid = np.round(np.arange(0.20, 0.81, 0.05), 2)
        return pd.DataFrame({"quarter": self.obs.quarters.astype(str),
                             **{f"rho_{r:.2f}": self.share(r, s) for r in grid}})

    def share(self, ratio: float | np.ndarray, s: np.ndarray) -> np.ndarray:
        """Informal output share for a gross earnings ratio under the configured model."""
        if self.cfg.model == "labor_only":
            return output_share_labor_only(ratio, s, self.post.cal.alpha)
        return output_share_common(ratio, s)

    def run(self) -> dict:
        t0 = time.time()
        _, chains, info = self.sample()
        table = self.posterior_table(chains)
        table.to_csv(self.cfg.output / "posterior_summary.csv", index=False)
        pooled = np.vstack([c.draws for c in chains])
        names = self.post.priors.names
        draws_frame = pd.DataFrame([self.post.priors.to_params(u) for u in pooled[::5]])
        draws_frame.to_csv(self.cfg.output / "posterior_draws_thin5.csv", index=False)
        median = {n: float(table.set_index("parameter").loc[n, "post_median"]) for n in names}
        fit = self.fit_table(median)
        fit.to_csv(self.cfg.output / "fit_one_step.csv", index=False)
        paths = self.informal_paths(chains)
        paths.to_csv(self.cfg.output / "informal_output_share.csv", index=False)
        self.anchor_map(paths["informality_rate_clean_median"].to_numpy()).to_csv(
            self.cfg.output / "informal_share_by_relative_productivity.csv", index=False)
        summary = {
            "sample": [str(self.obs.quarters[0]), str(self.obs.quarters[-1])],
            "excluded_quarters": list(self.cfg.data_config.missing_quarters),
            "calibration": self.post.cal.__dict__,
            "chains": self.cfg.n_chains, "draws_per_chain": self.cfg.n_draws, "burn_in": self.cfg.n_burn,
            "acceptance": [c.acceptance for c in chains],
            "rhat_max": float(table["rhat"].max()),
            "ess_bulk_min": float(table["ess_bulk"].min()),
            "ess_tail_min": float(table["ess_tail"].min()),
            "converged": bool(table["rhat"].max() < 1.01 and table["ess_bulk"].min() > 400),
            "theta_prior": list(self.cfg.theta_prior),
            "model": self.cfg.model,
            "earnings": None if self.cfg.earnings_path is None else
            {"file": str(self.cfg.earnings_path), "column": self.cfg.earnings_column,
             "log_offset": (float(self.post.earnings_offset) if np.ndim(self.post.earnings_offset) == 0
                            else {"file": str(self.cfg.earnings_offset_path), "column": self.cfg.earnings_offset_column,
                                  "min": float(np.min(self.post.earnings_offset)),
                                  "max": float(np.max(self.post.earnings_offset))})},
            "rho_tilde_median": float(np.median(paths.attrs["rho_tilde_draws"])),
            "minutes": (time.time() - t0) / 60,
            **info,
        }
        (self.cfg.output / "run_summary.json").write_text(json.dumps(summary, indent=2, default=float))
        return summary


==> anc/code/m2/simulate.py <==
"""Simulation from the estimated state space (identification experiments)."""
from __future__ import annotations

import numpy as np

from .statespace import StateSpace


def simulate(space: StateSpace, n_periods: int, rng: np.random.Generator, burn: int = 200) -> np.ndarray:
    """Draw observables from the linear Gaussian state space (zero-mean deviations)."""
    n = space.A.shape[0]
    q_chol = np.sqrt(np.diag(space.Q))
    h_chol = np.sqrt(np.diag(space.H))
    x = np.zeros(n)
    out = np.empty((n_periods, space.Z.shape[0]))
    for t in range(burn + n_periods):
        x = space.A @ x + space.B @ (q_chol * rng.standard_normal(len(q_chol)))
        if t >= burn:
            out[t - burn] = space.Z @ x + h_chol * rng.standard_normal(len(h_chol))
    return out


==> anc/code/m2/sources/__init__.py <==
"""Download and parse the public sources that feed the estimation dataset.

* :mod:`m2.sources.national_accounts`: DANE quarterly GDP by expenditure (volumes).
* :mod:`m2.sources.icml`: employment and informality from the ICML datasets on Zenodo.
* :mod:`m2.sources.geih`: monthly GEIH microdata from DANE's microdata catalog.
* :mod:`m2.sources.informality`: informality classification of GEIH microdata.
"""


==> anc/code/m2/sources/geih.py <==
"""Monthly GEIH microdata downloaded from DANE's microdata catalog (ANDA).

DANE publishes one catalog study per year ("Gran Encuesta Integrada de Hogares -
GEIH - YYYY") with one ZIP per month containing the survey modules in CSV, DTA and
SAV. This module locates a month, downloads it once, reads the two modules needed
(occupied persons and general characteristics) and returns, per month:

* the weighted earnings sums of :func:`m2.geih_earnings.month_sums`;
* national employment and the informality rate, used to check the downloaded
  months against the ICML series.
"""
from __future__ import annotations

import io
import re
import unicodedata
import zipfile
from dataclasses import dataclass
from pathlib import Path

import pandas as pd

from m2.geih_earnings import MonthResult, month_sums, to_number
from m2.sources.http import HttpClient, SourceError
from m2.sources.informality import InformalityClassifier

CATALOG = "https://microdatos.dane.gov.co/index.php/catalog"
MONTHS_ES = ("enero", "febrero", "marzo", "abril", "mayo", "junio", "julio", "agosto",
             "septiembre", "octubre", "noviembre", "diciembre")
PERSON_KEY = ("DIRECTORIO", "SECUENCIA_P", "ORDEN")
OCCUPIED_COLUMNS = ("FEX_C18", "P6430", "P6450", "P6920", "P6930", "P6940", "P6765", "P3065", "P3066",
                    "P3067", "P3067S1", "P3067S2", "P3068", "P3069", "P6775", "OFICIO_C8", "RAMA2D_R4",
                    "INGLABO", "P6500", "P6750", "P6760", "P6800", "P7070")
CHARACTERISTICS_COLUMNS = ("P6100", "P6110", "P6090")
MIN_ZIP_BYTES = 1_000_000


def _plain(text: str) -> str:
    """Lower-case ASCII text, decoding the '#U00ed' escapes found in some DANE ZIPs."""
    text = re.sub(r"#U([0-9a-fA-F]{4})", lambda m: chr(int(m.group(1), 16)), text)
    text = unicodedata.normalize("NFKD", text).encode("ascii", "ignore").decode()
    return re.sub(r"\s+", " ", text.replace("\xa0", " ")).strip().lower()


class GeihCatalog:
    """Finds the download URL of each monthly GEIH file in DANE's catalog."""

    def __init__(self, http: HttpClient) -> None:
        self.http = http
        self._studies: dict[int, int] = {}
        self._months: dict[int, dict[str, str]] = {}

    def study_id(self, year: int) -> int:
        if year not in self._studies:
            url = f"{CATALOG}/central/search?sk=GEIH+{year}&ps=100"
            html = self.http.text(url)
            title = f"gran encuesta integrada de hogares - geih - {year}"
            found = [int(i) for i, t in re.findall(r'catalog/(\d+)"[^>]*title="([^"]+)"', html)
                     if _plain(t) == title]
            if not found:
                raise SourceError(f"GEIH {year} is not in DANE's microdata catalog yet")
            self._studies[year] = max(found)
        return self._studies[year]

    def month_urls(self, year: int) -> dict[str, str]:
        """Published months of ``year`` as {'YYYY-MM': download URL}."""
        if year not in self._months:
            html = self.http.text(f"{CATALOG}/{self.study_id(year)}/get-microdata")
            urls: dict[str, str] = {}
            pattern = r"title=\"([^\"]+?)\.zip\"\s+onclick=\"mostrarModal\('[^']*'\s*,\s*'([^']+)'"
            for label, url in re.findall(pattern, html):
                words = _plain(label).split()
                if len(words) == 2 and words[0] in MONTHS_ES and words[1] == str(year):
                    urls[f"{year}-{MONTHS_ES.index(words[0]) + 1:02d}"] = url.strip()
            self._months[year] = urls
        return self._months[year]

    def url(self, period: str) -> str | None:
        try:
            return self.month_urls(int(period[:4])).get(period)
        except SourceError:
            return None


@dataclass(frozen=True)
class MonthSummary:
    """Outputs of one downloaded month."""

    period: str
    earnings: MonthResult
    employed: float
    informality_rate: float
    unclassified_share: float


class GeihMonth:
    """Reads one monthly ZIP and computes earnings sums, employment and informality."""

    def __init__(self, path: Path, period: str, classifier: InformalityClassifier | None = None) -> None:
        self.path = path
        self.period = period
        self.classifier = classifier or InformalityClassifier()

    def _module(self, archive: zipfile.ZipFile, keyword: str, columns: tuple[str, ...]) -> pd.DataFrame:
        names = [n for n in archive.namelist() if n.lower().endswith(".csv")]
        if keyword == "ocupados":
            chosen = [n for n in names if _plain(Path(n).stem) == "ocupados"]
        else:
            chosen = [n for n in names if keyword in _plain(Path(n).stem)]
        if len(chosen) != 1:
            raise SourceError(f"{self.period}: module '{keyword}' not found once in {self.path.name}: {chosen}")
        raw = archive.read(chosen[0])
        text = raw.decode("utf-8-sig", errors="replace") if raw[:3] == b"\xef\xbb\xbf" else raw.decode("latin-1")
        header = text.split("\n", 1)[0]
        sep = ";" if header.count(";") > header.count(",") else ","
        wanted = set(PERSON_KEY) | set(columns)
        frame = pd.read_csv(io.StringIO(text), sep=sep, dtype=str,
                            usecols=lambda c: c.strip().upper() in wanted)
        frame.columns = [c.strip().upper() for c in frame.columns]
        missing = set(PERSON_KEY) - set(frame.columns)
        if missing:
            raise SourceError(f"{self.period}: key columns missing in '{keyword}': {sorted(missing)}")
        key = frame[list(PERSON_KEY)].apply(lambda s: s.str.strip()).agg("|".join, axis=1)
        frame = frame.drop(columns=list(PERSON_KEY)).add_prefix("SRC_")
        frame.index = pd.Index(key, name="persona_id")
        if frame.index.duplicated().any():
            raise SourceError(f"{self.period}: duplicated persons in '{keyword}'")
        return frame

    def summarize(self) -> MonthSummary:
        with zipfile.ZipFile(self.path) as archive:
            occ = self._module(archive, "ocupados", OCCUPIED_COLUMNS)
            chars = self._module(archive, "generales", CHARACTERISTICS_COLUMNS)
        status = self.classifier.classify(occ, chars, self.period)
        occ = occ.join(chars[[c for c in chars.columns if c not in occ.columns]], how="left")
        weight = to_number(occ["SRC_FEX_C18"])
        valid = weight.gt(0)
        employed = float(weight[valid].sum())
        classified = valid & status.notna()
        rate = float((weight[classified] * status[classified]).sum() / weight[classified].sum())
        unclassified = float(weight[valid & status.isna()].sum() / employed)
        return MonthSummary(self.period, month_sums(self.period, occ, status), employed, rate, unclassified)


class GeihDownloader:
    """Downloads and summarizes GEIH months, caching both the ZIPs and the results."""

    def __init__(self, http: HttpClient, cache_dir: Path, summaries_file: Path,
                 keep_zips: bool = False) -> None:
        self.http = http
        self.catalog = GeihCatalog(http)
        self.cache_dir = cache_dir
        self.summaries_file = summaries_file
        self.keep_zips = keep_zips

    def _load(self) -> pd.DataFrame:
        if self.summaries_file.is_file():
            return pd.read_csv(self.summaries_file, dtype={"periodo": str})
        return pd.DataFrame(columns=["periodo", "estado"])

    def months(self, periods: list[str], log=print) -> pd.DataFrame:
        """Summaries of ``periods`` (months not yet published by DANE are skipped)."""
        done = self._load()
        reuse = done.loc[done.estado.eq("CALCULADO")] if len(done) else done
        rows = reuse.to_dict("records")
        finished = set(reuse.periodo) if len(reuse) else set()
        for period in periods:
            if period in finished:
                continue
            url = self.catalog.url(period)
            if url is None:
                log(f"GEIH {period}: not yet published by DANE")
                continue
            target = self.cache_dir / f"GEIH_{period}.zip"
            log(f"GEIH {period}: downloading {url}")
            self.http.download(url, target, min_bytes=MIN_ZIP_BYTES)
            summary = GeihMonth(target, period).summarize()
            row = summary.earnings.row()
            row.update({"ocupados_microdato": summary.employed,
                        "tasa_informalidad_microdato": summary.informality_rate,
                        "sin_clasificar_ocupados": summary.unclassified_share})
            rows.append(row)
            self.summaries_file.parent.mkdir(parents=True, exist_ok=True)
            pd.DataFrame(rows).sort_values("periodo").to_csv(self.summaries_file, index=False)
            log(f"GEIH {period}: {row['estado']}, informality {summary.informality_rate:.3f}")
            if not self.keep_zips:
                target.unlink(missing_ok=True)
        out = pd.DataFrame(rows)
        if out.empty:
            return out
        return out.loc[out.periodo.isin(periods)].sort_values("periodo").reset_index(drop=True)


def month_range(first: str, last: str) -> list[str]:
    """Months from ``first`` to ``last`` inclusive, as 'YYYY-MM'."""
    if first > last:
        return []
    return [str(p) for p in pd.period_range(first, last, freq="M")]


def quarter_months(quarter: str) -> list[str]:
    q = pd.Period(quarter, freq="Q")
    start = q.asfreq("M", how="start")
    return [str(start + k) for k in range(3)]


__all__ = ["GeihCatalog", "GeihDownloader", "GeihMonth", "MonthSummary", "month_range",
           "quarter_months"]


==> anc/code/m2/sources/http.py <==
"""Small HTTP client with retries and atomic downloads."""
from __future__ import annotations

import hashlib
import time
from pathlib import Path

import requests

USER_AGENT = "informalidad-dsge-colombia/1.0 (+https://github.com/jaimevera1107)"


class SourceError(RuntimeError):
    """A source is unavailable or its content does not have the expected structure."""


class HttpClient:
    """GET requests with retries; downloads are written atomically."""

    def __init__(self, retries: int = 4, timeout: float = 120.0, backoff: float = 5.0) -> None:
        if retries < 1:
            raise ValueError("retries must be at least 1")
        self.retries = retries
        self.timeout = timeout
        self.backoff = backoff
        self.session = requests.Session()
        self.session.headers["User-Agent"] = USER_AGENT

    def get(self, url: str, stream: bool = False) -> requests.Response:
        last: Exception | None = None
        for attempt in range(1, self.retries + 1):
            try:
                response = self.session.get(url, timeout=self.timeout, stream=stream)
                if response.status_code == 200:
                    return response
                last = SourceError(f"HTTP {response.status_code} for {url}")
                if 400 <= response.status_code < 500 and response.status_code != 429:
                    break           # client errors do not improve with retries
            except requests.RequestException as exc:
                last = exc
            if attempt < self.retries:
                time.sleep(self.backoff * attempt)
        raise SourceError(f"Could not download {url}: {last}")

    def text(self, url: str) -> str:
        response = self.get(url)
        response.encoding = response.encoding or "utf-8"
        return response.text

    def json(self, url: str) -> dict:
        return self.get(url).json()

    def download(self, url: str, target: Path, min_bytes: int = 1) -> Path:
        """Download ``url`` to ``target`` (written atomically); reuse an existing file."""
        if target.is_file() and target.stat().st_size >= min_bytes:
            return target
        target.parent.mkdir(parents=True, exist_ok=True)
        temporary = target.with_suffix(target.suffix + ".part")
        response = self.get(url, stream=True)
        with temporary.open("wb") as handle:
            for chunk in response.iter_content(chunk_size=1 << 20):
                handle.write(chunk)
        if temporary.stat().st_size < min_bytes:
            temporary.unlink()
            raise SourceError(f"Download too small ({url}); the source may have changed")
        temporary.replace(target)
        return target


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1 << 20), b""):
            digest.update(block)
    return digest.hexdigest()


==> anc/code/m2/sources/icml.py <==
"""Employment and labor informality from the ICML datasets published on Zenodo.

The ICML (Vera-Jaramillo, 2025; Zenodo concept DOI 10.5281/zenodo.16899685)
reconstructs the Colombian labor market monthly from 1993. Two national files
of the GEIH universe are used:

* ``labor_national_geih_*.csv``: ``employed`` (persons);
* ``informality_national_geih_*.csv``: ``informality_rate``.

Quarterly columns of the estimation dataset (quarter means of months):

    ocupados                         mean employment
    informalidad_media_mensual       mean informality rate
    ocupados_informales              mean of employment x rate
    ocupados_formales                ocupados - ocupados_informales
    informalidad_ponderada_ocupados  ocupados_informales / ocupados
"""
from __future__ import annotations

import io
import zipfile
from pathlib import Path

import pandas as pd

from m2.sources.http import HttpClient, SourceError

ZENODO = "https://zenodo.org/api/records"
FIRST_RECORD = 16899686          # any version of the concept record; 'latest' is resolved
LABOR_FILE = "universe_geih/labor/labor_national_geih"
INFORMALITY_FILE = "universe_geih/informality/informality_national_geih"
LABOR_COLUMNS = ("ocupados", "informalidad_media_mensual", "ocupados_informales",
                 "ocupados_formales", "informalidad_ponderada_ocupados")


class IcmlZenodo:
    """Downloads the latest ICML dataset version and returns its national monthly series."""

    def __init__(self, http: HttpClient, cache_dir: Path, record: int = FIRST_RECORD) -> None:
        self.http = http
        self.cache_dir = cache_dir
        self.record = record

    def latest(self) -> dict:
        meta = self.http.json(f"{ZENODO}/{self.record}/versions/latest")
        if "files" not in meta or not meta["files"]:
            raise SourceError("Zenodo record has no files")
        return meta

    def download(self, local: Path | None = None) -> tuple[pd.DataFrame, dict]:
        """Monthly frame (index 'YYYY-MM': employed, informality_rate) and provenance."""
        if local is not None:
            path, info = local, {"file": str(local)}
        else:
            meta = self.latest()
            zips = [f for f in meta["files"] if f["key"].endswith(".zip")]
            if len(zips) != 1:
                raise SourceError(f"Expected one ZIP in Zenodo record {meta.get('id')}")
            entry = zips[0]
            path = self.http.download(entry["links"]["self"], self.cache_dir / entry["key"],
                                      min_bytes=int(entry.get("size", 1) * 0.99))
            info = {"record": meta.get("id"), "version": meta["metadata"].get("version"),
                    "doi": meta.get("doi"), "file": entry["key"]}
        monthly = self.parse(path)
        info["last_month"] = monthly.index[-1]
        return monthly, info

    @staticmethod
    def _read(archive: zipfile.ZipFile, prefix: str) -> pd.DataFrame:
        names = [n for n in archive.namelist() if n.startswith(prefix) and n.endswith(".csv")]
        if len(names) != 1:
            raise SourceError(f"ICML ZIP: expected one file '{prefix}*', found {names}")
        return pd.read_csv(io.BytesIO(archive.read(names[0])), dtype={"dep_code": str})

    @classmethod
    def parse(cls, path: Path) -> pd.DataFrame:
        with zipfile.ZipFile(path) as archive:
            labor = cls._read(archive, LABOR_FILE)
            informality = cls._read(archive, INFORMALITY_FILE)
        for frame, column in ((labor, "employed"), (informality, "informality_rate")):
            if "period" not in frame or column not in frame:
                raise SourceError(f"ICML: columns 'period' and '{column}' are required")
        out = (labor.set_index("period")[["employed"]]
               .join(informality.set_index("period")[["informality_rate"]], how="inner"))
        out = out.sort_index()
        if out.isna().any().any() or not out.informality_rate.between(0, 1).all():
            raise SourceError("ICML: missing or out-of-range values")
        expected = pd.period_range(out.index[0], out.index[-1], freq="M").astype(str)
        if list(out.index) != list(expected):
            raise SourceError("ICML: the monthly series has gaps")
        return out


def to_quarters(monthly: pd.DataFrame) -> pd.DataFrame:
    """Quarterly labor columns from complete quarters of a monthly (employed, rate) frame."""
    frame = monthly.copy()
    frame["quarter"] = pd.PeriodIndex(frame.index, freq="M").asfreq("Q").astype(str)
    frame["informal"] = frame.employed * frame.informality_rate
    grouped = frame.groupby("quarter")
    out = pd.DataFrame({
        "ocupados": grouped.employed.mean(),
        "informalidad_media_mensual": grouped.informality_rate.mean(),
        "ocupados_informales": grouped.informal.mean(),
    })
    out = out.loc[grouped.size().eq(3)]
    out["ocupados_formales"] = out.ocupados - out.ocupados_informales
    out["informalidad_ponderada_ocupados"] = out.ocupados_informales / out.ocupados
    return out[list(LABOR_COLUMNS)]


==> anc/code/m2/sources/informality.py <==
"""Labor informality of GEIH occupied persons, 2018 sampling frame (2022 onwards).

Port of the author's classifier ``CODIGO_GEIH/estadistica_recuperada/informalidad.py``
(branch ``MARCO2018_EXPERIMENTAL``, reconciled with DANE for April-June 2025) and of
the guard in ``ocupacion_formal_sector_geih.guard_informal``: a missing answer never
implies informality; persons without the required evidence stay unclassified (NaN).
Blanks created by the questionnaire's skip pattern are answers, not missing data.

Only the 2018-frame branch is ported because downloaded months are always recent;
the historical series before the last frozen quarter is never recomputed.

Rules
-----
* Unpaid family workers and other workers (P6430 = 6, 8): informal.
* Public administration and extraterritorial bodies (RAMA2D_R4 = 84, 99): formal.
* Wage earners (P6430 = 1, 2, 3, 7): formal if they contribute to health
  (P6100, P6110, P6450) and to a pension (P6920, P6930, P6940).
* Own-account workers and employers (P6430 = 4, 5): formal if the unit is
  registered (P3065, P3066, P3067...) or by the size and occupation rules for
  doubtful cases.
"""
from __future__ import annotations

import numpy as np
import pandas as pd

PUBLIC_BRANCHES = (84, 99)
FIRST_2018_FRAME_YEAR = 2022


class InformalityClassifier:
    """Formality status of occupied persons: 1 informal, 0 formal, NaN unclassified."""

    @staticmethod
    def _text(frame: pd.DataFrame, key: str) -> pd.Series:
        column = "SRC_" + key
        if column in frame:
            return frame[column].astype("string").str.strip().fillna("")
        return pd.Series("", index=frame.index, dtype="string")

    @classmethod
    def _number(cls, frame: pd.DataFrame, key: str) -> pd.Series:
        text = cls._text(frame, key).str.replace(",", ".", regex=False)
        return pd.to_numeric(text, errors="coerce").astype("float64")

    def classify(self, occupied: pd.DataFrame, characteristics: pd.DataFrame, period: str) -> pd.Series:
        """Status for ``occupied``; ``characteristics`` must share its index (P6100, P6110)."""
        year = int(period[:4])
        if year < FIRST_2018_FRAME_YEAR:
            raise ValueError(f"{period}: only the 2018 sampling frame (2022+) is supported")
        idx = occupied.index
        chars = characteristics.reindex(idx)
        pos = self._number(occupied, "P6430")
        out = pd.Series(np.nan, index=idx, dtype="float64")
        out.loc[pos.isin([6, 8])] = 1.0

        rama = self._number(occupied, "RAMA2D_R4")
        public = rama.isin(PUBLIC_BRANCHES)
        out.loc[public] = 0.0

        wage = pos.isin([1, 2, 3, 7]) & ~public
        p6100, p6110 = self._number(chars, "P6100"), self._number(chars, "P6110")
        p6450 = self._number(occupied, "P6450")
        health = ((p6100.isin([1, 2]) & p6110.isin([1, 2, 4]))
                  | ((p6100.eq(9) | p6110.eq(9)) & p6450.eq(2)))
        p6920, p6930, p6940 = (self._number(occupied, k) for k in ("P6920", "P6930", "P6940"))
        pension = p6920.eq(3) | (p6920.eq(1) & p6930.isin([1, 2, 3]) & p6940.isin([1, 3]))
        protected = (health & pension).fillna(False)
        out.loc[wage] = np.where(protected.loc[wage].to_numpy(dtype=bool), 0.0, 1.0)

        out.loc[pos.isin([4, 5]) & ~public] = 1.0 - self._independent(occupied, pos, public, year)

        # Guard: a wage earner stays unclassified only when health affiliation (P6090) or
        # pension (P6920) is unanswered. P6100 and P6110 are blank by the questionnaire's
        # skip pattern for persons not affiliated or in the subsidized regime; those
        # blanks are valid "no contribution" answers, not missing data.
        known = self._text(chars, "P6090").ne("") & self._text(occupied, "P6920").ne("")
        out.loc[pos.isin([1, 2, 3, 7]) & ~known] = np.nan
        return out

    def _independent(self, occ: pd.DataFrame, pos: pd.Series, public: pd.Series, year: int) -> pd.Series:
        """Formal (1) / informal (0) for own-account workers and employers."""
        independent = pos.isin([4, 5]) & ~public
        n = {k: self._number(occ, k) for k in ("P6765", "P3065", "P3066", "P3067", "P3067S1",
                                               "P3067S2", "P3068", "P3069", "P6775")}
        oficio = self._text(occ, "OFICIO_C8")
        if oficio.eq("").all():
            oficio = self._text(occ, "OFICIO")
        oficio2 = pd.to_numeric(oficio.str[:2], errors="coerce").astype("float64")
        formal = pd.Series(np.nan, index=occ.index, dtype="float64")

        def by_size_or_occupation(mask: pd.Series) -> None:
            employer = mask & pos.eq(5) & n["P3069"].notna()
            formal.loc[employer] = (n["P3069"].loc[employer] >= 4).astype(float)
            own = mask & pos.eq(4) & oficio2.notna()
            formal.loc[own] = (oficio2.loc[own] <= 20).astype(float)

        regular = independent & n["P6765"].ne(7)
        formal.loc[regular & n["P3065"].eq(1)] = 1.0
        no_registry = regular & n["P3065"].isin([2, 9])
        formal.loc[no_registry & n["P3066"].eq(1)] = 1.0
        formal.loc[no_registry & n["P3066"].eq(2)] = 0.0
        by_size_or_occupation(no_registry & n["P3066"].eq(9))

        special = independent & n["P6765"].eq(7)
        a = special & n["P3067"].eq(1) & n["P3067S1"].eq(1) & n["P3067S2"].notna()
        formal.loc[a] = (n["P3067S2"].loc[a] >= year - 1).astype(float)
        b = special & ((n["P3067"].eq(1) & n["P3067S1"].eq(2)) | n["P3067"].eq(2))
        formal.loc[b & n["P6775"].eq(1) & n["P3067"].eq(1)] = 1.0
        formal.loc[b & n["P6775"].eq(2)] = 0.0
        b3 = b & n["P6775"].eq(3) & oficio2.notna()
        formal.loc[b3] = (oficio2.loc[b3] <= 20).astype(float)
        formal.loc[b & n["P6775"].eq(1) & n["P3067"].eq(2) & n["P3068"].eq(1)] = 1.0
        formal.loc[b & n["P6775"].eq(1) & n["P3067"].eq(2) & n["P3068"].isin([2, 9])] = 0.0
        by_size_or_occupation(b & n["P6775"].eq(9))
        return formal.loc[independent]


==> anc/code/m2/sources/national_accounts.py <==
"""DANE quarterly GDP by expenditure, chained volumes (reference year 2015).

The DANE page "PIB - información técnica" links the annex
``anex-GastoConstantes-<quarter>trim<year>.xlsx``. Table ("Cuadro") 1 holds the
original (not seasonally adjusted) series in billions of 2015 pesos, 2005 onwards.
The model uses four of its rows:

==============================  ======  ===========================================
DANE code                       column  concept
==============================  ======  ===========================================
B.1b                            pib     gross domestic product
P.311 + P.313 + P.323           c       household (and NPISH) final consumption
P.51                            i       gross fixed capital formation
P.312 + P.322                   g       general government final consumption
==============================  ======  ===========================================
"""
from __future__ import annotations

import re
from pathlib import Path

import pandas as pd

from m2.sources.http import HttpClient, SourceError

PAGE = ("https://www.dane.gov.co/index.php/estadisticas-por-tema/cuentas-nacionales/"
        "cuentas-nacionales-trimestrales/pib-informacion-tecnica")
BASE = "https://www.dane.gov.co"
ANNEX_PATTERN = r'href="([^"]*anex-GastoConstantes-(I{1,3}V?|IV)trim(\d{4})\.xlsx)"'
ROWS = {"B.1b": "pib", "P.311 + P.313 + P.323": "c", "P.51": "i", "P.312 + P.322": "g"}
QUARTERS = ("I", "II", "III", "IV")
SHEET = "Cuadro 1"


class NationalAccounts:
    """Downloads and parses the latest DANE expenditure annex at constant prices."""

    def __init__(self, http: HttpClient, cache_dir: Path) -> None:
        self.http = http
        self.cache_dir = cache_dir

    def latest_url(self) -> tuple[str, str]:
        """URL and label (e.g. '2026Q3') of the most recent annex linked on DANE's page."""
        found = re.findall(ANNEX_PATTERN, self.http.text(PAGE))
        if not found:
            raise SourceError("DANE GDP page has no 'anex-GastoConstantes' link; the page may have changed")
        candidates = {f"{year}Q{QUARTERS.index(q) + 1}": href for href, q, year in found}
        label = max(candidates)
        href = candidates[label]
        return (href if href.startswith("http") else BASE + href), label

    def download(self, local: Path | None = None) -> tuple[pd.DataFrame, dict]:
        """Quarterly series (index 'YYYYQn', columns pib, c, i, g) and provenance."""
        if local is not None:
            path, url, label = local, str(local), "local"
        else:
            url, label = self.latest_url()
            path = self.http.download(url, self.cache_dir / Path(url).name, min_bytes=20_000)
        frame = self.parse(path)
        if label != "local" and frame.index[-1] != label:
            raise SourceError(f"Annex {path.name} ends in {frame.index[-1]}, expected {label}")
        return frame, {"url": url, "file": path.name, "last_quarter": frame.index[-1]}

    @staticmethod
    def parse(path: Path) -> pd.DataFrame:
        from openpyxl import load_workbook

        book = load_workbook(path, read_only=True, data_only=True)
        if SHEET not in book.sheetnames:
            raise SourceError(f"{path.name}: sheet '{SHEET}' not found")
        rows = list(book[SHEET].iter_rows(values_only=True))
        head = " ".join(str(c) for r in rows[:8] for c in r if c is not None).lower()
        if "encadenadas de volumen" not in head or "datos originales" not in head:
            raise SourceError(f"{path.name}: '{SHEET}' is not chained volumes, original data")
        start = next((i for i, r in enumerate(rows) if r and r[0] == "Clasificación Cuentas Nacionales"), None)
        if start is None:
            raise SourceError(f"{path.name}: header row not found")
        columns: list[tuple[int, str]] = []
        year = None
        for j, (y, q) in enumerate(zip(rows[start], rows[start + 1])):
            if j >= 2 and y is not None:
                year = int(str(y)[:4])
            if q in QUARTERS and year is not None:
                columns.append((j, f"{year}Q{QUARTERS.index(q) + 1}"))
        series: dict[str, pd.Series] = {}
        for r in rows[start + 2:]:
            if r[0] is not None and str(r[0]).startswith("Fuente"):
                break                       # only the first block holds levels
            code = str(r[0]).strip() if r[0] is not None else ""
            if code in ROWS:
                series[ROWS[code]] = pd.Series({q: r[j] for j, q in columns}, dtype="float64")
        missing = set(ROWS.values()) - set(series)
        if missing:
            raise SourceError(f"{path.name}: rows not found: {sorted(missing)}")
        frame = pd.DataFrame(series)[list(ROWS.values())].dropna(how="all")
        if frame.isna().any().any() or (frame <= 0).any().any():
            raise SourceError(f"{path.name}: empty or non-positive values")
        if frame.index[0] != "2005Q1":
            raise SourceError(f"{path.name}: series starts in {frame.index[0]}, expected 2005Q1")
        frame.index.name = "quarter"
        return frame


==> anc/code/m2/statespace.py <==
"""State-space form of the linearized M2 and the Kalman filter.

Observables are growth rates, so the state is augmented with its own lag:
    x_t = [s_t, s_{t-1}],   x_{t+1} = A x_t + B eps_{t+1}
    obs_t = Z x_t + e_t,    e_t ~ N(0, diag(me^2))
Quarters with NaN observations are skipped in the update step (missing data).
"""
from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.linalg import solve_discrete_lyapunov

from .data import OBSERVABLES
from .model import VARIABLES, LinearSolution

_IDX = {name: i for i, name in enumerate(VARIABLES)}


def observation_rows(s_bar: float, names: tuple[str, ...] = OBSERVABLES,
                     earnings_loadings: dict[str, float] | None = None,
                     levels: tuple[str, ...] = ()) -> tuple[np.ndarray, np.ndarray]:
    """Rows mapping (Y_t, Y_{t-1}) into the observables (log deviations).

    The first six are growth rates; the optional 'obs_w' (relative earnings) is a level.
    """
    n_obs, n_var = len(names), len(VARIABLES)
    now, lag = np.zeros((n_obs, n_var)), np.zeros((n_obs, n_var))
    for row, var in enumerate(("ly", "lc", "li")):
        now[row, _IDX[var]] = 1.0
        lag[row, _IDX[var]] = -1.0
        now[row, _IDX["mu"]] = 1.0
    now[3, _IDX["zg"]], lag[3, _IDX["zg"]], now[3, _IDX["mu"]] = 1.0, -1.0, 1.0
    for var, weight in (("lnf", 1.0 - s_bar), ("lni", s_bar)):
        now[4, _IDX[var]] = weight
        lag[4, _IDX[var]] = -weight
    now[5, _IDX["lni"]], now[5, _IDX["lnf"]] = 1.0, -1.0
    if "obs_s" not in levels:
        lag[5, _IDX["lni"]], lag[5, _IDX["lnf"]] = -1.0, 1.0
    if "obs_k" in names:              # log(K_t / Y_t) = lk - gamma - mu - ly, in levels
        row = names.index("obs_k")
        now[row, _IDX["lk"]], now[row, _IDX["mu"]], now[row, _IDX["ly"]] = 1.0, -1.0, -1.0
    if "obs_w" in names:
        for var, coef in (earnings_loadings or {"zr": 1.0}).items():
            now[names.index("obs_w"), _IDX[var]] += coef
    return now, lag


@dataclass(frozen=True)
class StateSpace:
    A: np.ndarray
    B: np.ndarray
    Z: np.ndarray
    Q: np.ndarray
    H: np.ndarray
    n_model_states: int = 0
    noisy: tuple[int, ...] = ()

    @classmethod
    def from_solution(cls, sol: LinearSolution, s_bar: float, shock_sd: np.ndarray,
                      level_noise_sd: np.ndarray, growth_noise_sd: float = 1e-3,
                      names: tuple[str, ...] = OBSERVABLES, earnings_noise_sd: float = 0.0,
                      earnings_loadings: dict[str, float] | None = None,
                      levels: tuple[str, ...] = ()) -> "StateSpace":
        """Build the augmented system.

        level_noise_sd: sd of i.i.d. errors on the LOG LEVEL of each observable
        (survey or statistical noise). In growth rates they appear as e_t - e_{t-1},
        which produces the negative autocorrelation seen in the data.
        A tiny growth-rate error keeps the innovation covariance non-singular.
        """
        ns = sol.transition.shape[0]
        n_obs = len(names)
        level_noise_sd = np.asarray(level_noise_sd, dtype=float).copy()
        iid = {}
        for name in levels:              # level observables get i.i.d. errors in H, not error states
            j = names.index(name)
            if name != "obs_w":
                iid[j] = level_noise_sd[j]
                level_noise_sd[j] = 0.0
        noisy = [j for j, sd in enumerate(level_noise_sd) if sd > 0]
        ne = len(noisy)
        core = ns + ne
        A = np.zeros((2 * core, 2 * core))
        A[:ns, :ns] = sol.transition
        A[core:, :core] = np.eye(core)
        n_shocks = sol.impact.shape[1]
        B = np.zeros((2 * core, n_shocks + ne))
        B[:ns, :n_shocks] = sol.impact
        for k in range(ne):
            B[ns + k, n_shocks + k] = 1.0
        mapping = sol.full_map()
        now, lag = observation_rows(s_bar, names, earnings_loadings, levels)
        Z = np.zeros((n_obs, 2 * core))
        Z[:, :ns] = now @ mapping
        Z[:, core:core + ns] = lag @ mapping
        for k, j in enumerate(noisy):
            Z[j, ns + k] = 1.0
            Z[j, core + ns + k] = -1.0
        Q = np.diag(np.r_[np.asarray(shock_sd) ** 2, np.asarray(level_noise_sd)[noisy] ** 2])
        H = np.eye(n_obs) * growth_noise_sd ** 2
        if "obs_w" in names:
            H[names.index("obs_w"), names.index("obs_w")] = earnings_noise_sd ** 2
        for j, sd in iid.items():
            H[j, j] = sd ** 2
        return cls(A=A, B=B, Z=Z, Q=Q, H=H, n_model_states=ns, noisy=tuple(noisy))

    def initial_covariance(self) -> np.ndarray:
        P0 = solve_discrete_lyapunov(self.A, self.B @ self.Q @ self.B.T)
        if not np.all(np.isfinite(P0)):
            raise np.linalg.LinAlgError("Non-finite initial covariance")
        return 0.5 * (P0 + P0.T)


@dataclass
class FilterOutput:
    loglik: float
    predicted_obs: np.ndarray | None = None
    filtered_states: np.ndarray | None = None
    smoothed_states: np.ndarray | None = None


class KalmanFilter:
    """Standard Kalman filter (Joseph update) with missing observations."""

    def __init__(self, space: StateSpace) -> None:
        self.ss = space

    def run(self, data: np.ndarray, keep: bool = False, smooth: bool = False) -> FilterOutput:
        A, B, Z, Q, H = self.ss.A, self.ss.B, self.ss.Z, self.ss.Q, self.ss.H
        n = A.shape[0]
        T = data.shape[0]
        W = B @ Q @ B.T
        x = np.zeros(n)
        P = self.ss.initial_covariance()
        loglik = 0.0
        pred_obs = np.full(data.shape, np.nan) if keep else None
        xf = np.zeros((T, n)) if (keep or smooth) else None
        xp_all = np.zeros((T, n)) if smooth else None
        Pp_all = np.zeros((T, n, n)) if smooth else None
        Pf_all = np.zeros((T, n, n)) if smooth else None
        eye = np.eye(n)
        for t in range(T):
            if t > 0:
                x = A @ x
                P = A @ P @ A.T + W
            if smooth:
                xp_all[t], Pp_all[t] = x, P
            y_full = data[t]
            if keep:
                pred_obs[t] = Z @ x
            ok = np.isfinite(y_full)
            if ok.any():
                y, Zt, Ht = y_full[ok], Z[ok], H[np.ix_(ok, ok)]
                v = y - Zt @ x
                PZt = P @ Zt.T
                F = Zt @ PZt + Ht
                L = np.linalg.cholesky(F)
                Finv = np.linalg.inv(F)
                Finv_v = Finv @ v
                K = PZt @ Finv
                logdet = 2.0 * np.log(np.diag(L)).sum()
                loglik -= 0.5 * (len(y) * np.log(2 * np.pi) + logdet + v @ Finv_v)
                x = x + K @ v
                IKZ = eye - K @ Zt
                P = IKZ @ P @ IKZ.T + K @ Ht @ K.T
            if xf is not None:
                xf[t] = x
            if smooth:
                Pf_all[t] = P
        out = FilterOutput(loglik=float(loglik), predicted_obs=pred_obs, filtered_states=xf)
        if smooth:
            xs = xf.copy()
            for t in range(T - 2, -1, -1):
                J = Pf_all[t] @ A.T @ np.linalg.pinv(Pp_all[t + 1])
                xs[t] = xf[t] + J @ (xs[t + 1] - xp_all[t + 1])
            out.smoothed_states = xs
        return out


==> anc/code/m2/update.py <==
"""Quarterly update of the estimation dataset from public sources.

Sources (all downloaded):

1. DANE national accounts (expenditure, chained volumes 2015): pib, c, i, g, 2005+.
2. ICML datasets on Zenodo: employment and informality, 1993+.
3. DANE GEIH microdata: relative earnings for quarters after the frozen series, and
   employment and informality for months after the last ICML month.

What is never recomputed
------------------------
* National accounts before 2005 (temporal disaggregation of DANE's annual
  retropolation). If DANE revises the level of 2005, the historical block is
  rescaled by the 2005 annual ratio, which preserves its growth rates.
* Earnings quarters already in ``datos/geih/ratio_ingresos_geih_v3.csv``; new
  quarters are appended.

Splicing of the informality rate after the last ICML month: the microdata rate plus
the mean ICML-minus-microdata difference over the last ``overlap_months`` ICML
months. Employment from the microdata equals the ICML national figure exactly.
"""
from __future__ import annotations

import json
import shutil
from dataclasses import dataclass, field
from datetime import datetime, timezone
from pathlib import Path
from typing import Callable

import numpy as np
import pandas as pd

from m2.earnings import ValueAddedRatio
from m2.geih_earnings import quarterly as earnings_quarterly
from m2.sources.geih import GeihDownloader, month_range, quarter_months
from m2.sources.http import HttpClient, SourceError
from m2.sources.icml import IcmlZenodo, to_quarters
from m2.sources.national_accounts import NationalAccounts

ACCOUNT_COLUMNS = ("pib", "c", "i", "g")
FIRST_OFFICIAL_QUARTER = "2005Q1"
MAX_LEVEL_REVISION = 0.05          # larger 2005 revisions suggest a new base year
MAX_ANNUAL_LOG_CHANGE = 0.35       # year-on-year change above this (outside 2020-21) stops the update
MAX_SPLICE_GAP = 0.02              # mean ICML vs microdata gap in the informality rate

Logger = Callable[[str], None]


@dataclass
class UpdatePaths:
    """Project files read and written by the update."""

    root: Path

    @property
    def dataset(self) -> Path:
        return self.root / "datos" / "datos_dsge_estimacion.csv"

    @property
    def earnings(self) -> Path:
        return self.root / "datos" / "geih" / "ratio_ingresos_geih_v3.csv"

    @property
    def geih_monthly(self) -> Path:
        return self.root / "datos" / "geih" / "geih_descargado_mensual.csv"

    @property
    def costs(self) -> Path:
        return self.root / "datos" / "costos_laborales" / "costo_no_salarial.csv"

    def value_added_ratio(self, alpha: float) -> Path:
        return self.root / "datos" / "geih" / f"ratio_va_{str(alpha).replace('.', '')}.csv"

    @property
    def downloads(self) -> Path:
        return self.root / "datos" / "descargas"

    @property
    def versions(self) -> Path:
        return self.root / "datos" / "versiones"

    @property
    def manifest(self) -> Path:
        return self.root / "datos" / "actualizacion.json"


@dataclass
class UpdateOptions:
    alpha: float = 0.354
    overlap_months: int = 3
    validate_last_quarter: bool = False
    keep_zips: bool = False
    accounts_file: Path | None = None
    icml_file: Path | None = None
    dry_run: bool = False


@dataclass
class UpdateReport:
    started: str = field(default_factory=lambda: datetime.now(timezone.utc).isoformat())
    sources: dict = field(default_factory=dict)
    notes: list[str] = field(default_factory=list)
    last_quarter: str | None = None
    new_quarters: list[str] = field(default_factory=list)
    changed: bool = False


class DatasetUpdater:
    """Downloads the sources, splices them with the frozen history and writes the inputs."""

    def __init__(self, paths: UpdatePaths, options: UpdateOptions, log: Logger = print,
                 http: HttpClient | None = None) -> None:
        self.paths = paths
        self.options = options
        self.log = log
        self.http = http or HttpClient()
        self.report = UpdateReport()
        self.geih = GeihDownloader(self.http, paths.downloads / "geih", paths.geih_monthly,
                                   keep_zips=options.keep_zips)

    # ------------------------------------------------------------------ accounts
    def accounts(self, previous: pd.DataFrame) -> pd.DataFrame:
        official, info = NationalAccounts(self.http, self.paths.downloads).download(self.options.accounts_file)
        self.report.sources["cuentas_nacionales"] = info
        self.log(f"DANE accounts: {info['file']} ({FIRST_OFFICIAL_QUARTER}-{info['last_quarter']})")
        history = previous.loc[previous.index < FIRST_OFFICIAL_QUARTER, list(ACCOUNT_COLUMNS)].copy()
        old_2005 = previous.loc[previous.index.str.startswith("2005"), list(ACCOUNT_COLUMNS)].sum()
        new_2005 = official.loc[official.index.str.startswith("2005")].sum()
        factor = new_2005 / old_2005
        if (factor - 1).abs().max() > MAX_LEVEL_REVISION:
            raise SourceError(f"2005 levels changed by more than {MAX_LEVEL_REVISION:.0%} "
                              f"({factor.round(4).to_dict()}); DANE may have changed the base year. "
                              "Rebuild the historical block before updating.")
        if (factor - 1).abs().max() > 1e-9:
            self.report.notes.append(f"Pre-2005 block rescaled by the 2005 revision: {factor.round(6).to_dict()}")
        return pd.concat([history * factor, official])

    # ------------------------------------------------------------------ labor
    def labor(self, last_month: str) -> pd.DataFrame:
        monthly, info = IcmlZenodo(self.http, self.paths.downloads).download(self.options.icml_file)
        self.report.sources["icml"] = info
        self.log(f"ICML: version {info.get('version')} up to {info['last_month']}")
        icml_last = monthly.index[-1]
        extra = month_range(str(pd.Period(icml_last, "M") + 1), last_month)
        if extra:
            overlap = month_range(str(pd.Period(icml_last, "M") - self.options.overlap_months + 1), icml_last)
            micro = self.geih.months(overlap + extra, log=self.log)
            micro = micro.loc[micro.estado.eq("CALCULADO")].set_index("periodo")
            available = [m for m in extra if m in micro.index]
            if available:
                common = [m for m in overlap if m in micro.index]
                gap = (float((monthly.loc[common, "informality_rate"]
                              - micro.loc[common, "tasa_informalidad_microdato"]).mean())
                       if common else 0.0)
                if abs(gap) > MAX_SPLICE_GAP:
                    raise SourceError(f"ICML and microdata informality differ by {gap:.3f}; check the classifier")
                ext = pd.DataFrame({"employed": micro.loc[available, "ocupados_microdato"],
                                    "informality_rate": micro.loc[available, "tasa_informalidad_microdato"] + gap})
                monthly = pd.concat([monthly, ext])
                self.report.sources["geih_extension"] = {"months": available, "overlap": common,
                                                         "rate_adjustment": gap}
                self.log(f"Labor extended with GEIH microdata {available[0]}..{available[-1]} "
                         f"(informality adjustment {gap:+.4f})")
        return to_quarters(monthly)

    # ------------------------------------------------------------------ earnings
    def earnings(self, last_quarter: str) -> pd.DataFrame:
        frozen = pd.read_csv(self.paths.earnings)
        last_frozen = frozen.quarter.iloc[-1]
        quarters = [str(q) for q in pd.period_range(pd.Period(last_frozen, "Q") + 1,
                                                   pd.Period(last_quarter, "Q"), freq="Q")]
        months = [m for q in quarters for m in quarter_months(q)]
        if self.options.validate_last_quarter:
            months = quarter_months(last_frozen) + months
        if not months:
            return frozen
        monthly = self.geih.months(months, log=self.log)
        computed = earnings_quarterly(monthly) if len(monthly) else pd.DataFrame()
        if self.options.validate_last_quarter and len(computed):
            check = computed.loc[computed.quarter.eq(last_frozen)]
            if len(check):
                diff = float(check.ratio.iloc[0] / frozen.ratio.iloc[-1] - 1)
                self.report.sources["validacion_ingresos"] = {"quarter": last_frozen, "relative_diff": diff}
                self.log(f"Earnings check {last_frozen}: frozen {frozen.ratio.iloc[-1]:.5f}, "
                         f"downloaded {check.ratio.iloc[0]:.5f} ({diff:+.3%})")
        new = computed.loc[computed.quarter.isin(quarters)] if len(computed) else computed
        if len(new):
            self.report.new_quarters = new.quarter.tolist()
            self.log(f"Earnings: new quarters {new.quarter.tolist()}")
            return pd.concat([frozen, new[frozen.columns.intersection(new.columns)]], ignore_index=True)
        return frozen

    # ------------------------------------------------------------------ checks
    @staticmethod
    def check(dataset: pd.DataFrame) -> None:
        if dataset.isna().any().any():
            bad = dataset.index[dataset.isna().any(axis=1)].tolist()
            raise SourceError(f"Missing values in quarters {bad}")
        expected = pd.period_range(dataset.index[0], dataset.index[-1], freq="Q").astype(str)
        if list(dataset.index) != list(expected):
            raise SourceError("The quarterly dataset has gaps")
        # Series are not seasonally adjusted: compare each quarter with the same quarter a year before.
        change = np.log(dataset[list(ACCOUNT_COLUMNS) + ["ocupados"]]).diff(4).abs()
        change = change.loc[~change.index.str[:4].isin(["2020", "2021"])]
        large = change.where(change > MAX_ANNUAL_LOG_CHANGE).stack().dropna()
        if len(large):
            raise SourceError(f"Implausible year-on-year change:\n{large}")

    def _backup(self, path: Path, stamp: str) -> None:
        if path.is_file():
            self.paths.versions.mkdir(parents=True, exist_ok=True)
            shutil.copy2(path, self.paths.versions / f"{path.stem}_{stamp}{path.suffix}")


def _statutory_costs(end_month: str) -> pd.DataFrame:
    import importlib.util
    path = Path(__file__).resolve().parents[1] / "scripts" / "costo_no_salarial.py"
    spec = importlib.util.spec_from_file_location("costo_no_salarial", path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module.quarterly(end=end_month)


def run_update(paths: UpdatePaths, options: UpdateOptions, log: Logger = print) -> UpdateReport:
    """Full update: download, splice, check and write every input of the estimation."""
    updater = DatasetUpdater(paths, options, log)
    previous = pd.read_csv(paths.dataset, encoding="utf-8-sig").set_index("quarter")
    accounts = updater.accounts(previous)
    last_month = str(pd.Period(accounts.index[-1], "Q").asfreq("M", how="end"))
    labor = updater.labor(last_month)
    dataset = accounts.join(labor, how="inner")
    dataset = dataset.loc[dataset.index >= previous.index[0], list(previous.columns)]
    dataset.index.name = "quarter"
    updater.check(dataset)
    earnings = updater.earnings(dataset.index[-1])
    costs = _statutory_costs(last_month)
    ratio = ValueAddedRatio(options.alpha, "employees").build(earnings)

    report = updater.report
    report.last_quarter = dataset.index[-1]
    common = previous.index.intersection(dataset.index)
    old_earnings = pd.read_csv(paths.earnings)
    report.changed = bool(
        dataset.index[-1] != previous.index[-1]
        or len(earnings) != len(old_earnings)
        or not np.allclose(dataset.loc[common].to_numpy(), previous.loc[common].to_numpy(), rtol=1e-10))
    report.notes.append(f"Dataset: {dataset.index[0]}-{dataset.index[-1]} (previous {previous.index[-1]}); "
                        f"{'changed' if report.changed else 'no new data'}")
    if options.dry_run:
        log("Dry run: nothing written")
        return report
    if not report.changed:
        log("No new data since the last update: nothing written")
        return report
    stamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    for path in (paths.dataset, paths.earnings, paths.value_added_ratio(options.alpha)):
        updater._backup(path, stamp)
    dataset.to_csv(paths.dataset, encoding="utf-8-sig")
    earnings.to_csv(paths.earnings, index=False)
    costs.to_csv(paths.costs, index=False)
    ratio.to_csv(paths.value_added_ratio(options.alpha), index=False)
    paths.manifest.write_text(json.dumps(report.__dict__, indent=2, ensure_ascii=False, default=str),
                              encoding="utf-8")
    log(f"Written: dataset to {dataset.index[-1]}, earnings to {earnings.quarter.iloc[-1]}")
    return report


__all__ = ["DatasetUpdater", "UpdateOptions", "UpdatePaths", "UpdateReport", "run_update"]


==> anc/code/scripts/actualizar.py <==
"""Quarterly update in one command: download sources, rebuild inputs, refresh results.

Downloads DANE national accounts, the latest ICML dataset (Zenodo) and the GEIH
microdata months that are needed, splices them with the frozen history, checks the
result and rewrites the estimation inputs. Then it re-runs the Kalman smoother with
the estimated posterior (``scripts/resultados_finales.py``), which is fast. The
full re-estimation (``scripts/estimar_m2.py``) is a separate, annual step.

Usage (PowerShell, from the project root):
    python scripts\\actualizar.py
    python scripts\\actualizar.py --sin-resultados        # only the data
    python scripts\\actualizar.py --simular               # download and check, write nothing
    python scripts\\actualizar.py --validar-ingresos      # also recompute the last frozen quarter
"""
from __future__ import annotations

import argparse
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from m2.sources.http import SourceError  # noqa: E402
from m2.update import UpdateOptions, UpdatePaths, run_update  # noqa: E402


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--alfa", type=float, default=0.354)
    parser.add_argument("--draws", type=int, default=400, help="Posterior draws for the final results")
    parser.add_argument("--sin-resultados", action="store_true", help="Update the data only")
    parser.add_argument("--simular", action="store_true", help="Download and check, but write nothing")
    parser.add_argument("--validar-ingresos", action="store_true",
                        help="Recompute the last frozen earnings quarter from DANE and report the difference")
    parser.add_argument("--conservar-zips", action="store_true", help="Keep the downloaded GEIH ZIP files")
    parser.add_argument("--anexo-pib", type=Path, help="Local DANE expenditure annex instead of downloading")
    parser.add_argument("--icml-zip", type=Path, help="Local ICML dataset ZIP instead of Zenodo")
    args = parser.parse_args()

    options = UpdateOptions(alpha=args.alfa, validate_last_quarter=args.validar_ingresos,
                            keep_zips=args.conservar_zips, accounts_file=args.anexo_pib,
                            icml_file=args.icml_zip, dry_run=args.simular)
    try:
        report = run_update(UpdatePaths(ROOT), options)
    except SourceError as exc:
        print(f"\nUPDATE STOPPED, nothing was written: {exc}", file=sys.stderr)
        return 2
    for note in report.notes:
        print("NOTE:", note)
    if args.simular or args.sin_resultados or not report.changed:
        return 0
    command = [sys.executable, str(ROOT / "scripts" / "resultados_finales.py"), "--draws", str(args.draws)]
    print("Running:", " ".join(command), flush=True)
    return subprocess.call(command, cwd=ROOT)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/scripts/comparar_referencias.py <==
"""Compare the estimated informal share of output with published estimates for Colombia.

Inputs
    --referencias  CSV of published estimates (datos/referencias/referencias_colombia.csv)
    --banco-mundial optional: the World Bank Informal Economy Database Excel file; when
                   given, its full DGE and MIMIC series for Colombia replace the few
                   values typed in the CSV
    --base         result folder of the baseline estimate (labor-only model)
    --cota         optional result folder of the equal-technology estimate (upper bound)
Outputs (in --salida)
    comparacion_referencias.csv   annual own estimate next to every published value
    fig_benchmarks.pdf/.png       figure for the paper

Usage:
    python scripts/comparar_referencias.py --base resultados_m2/solo_trabajo ^
        --cota resultados_m2/con_ingresos --salida resultados_m2/comparacion
"""
from __future__ import annotations

import argparse
from dataclasses import dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402
import pandas as pd  # noqa: E402

BLUE, ORANGE, AQUA, YELLOW = "#2a78d6", "#eb6834", "#1baf7a", "#eda100"
INK, MUTED, GRID = "#0b0b0b", "#52514e", "#e4e3df"
STYLE = {  # source -> (color, linestyle, marker); identity is also in the legend and marker
    "Medina and Schneider (2019)": (ORANGE, "-", None),
    "Asllani, Dell'Anno and Schneider (2024)": (AQUA, "-", None),
    "Elgin et al. (2021), DGE": (YELLOW, "-", "o"),
    "Elgin et al. (2021), MIMIC": (MUTED, ":", "s"),
    "Schneider, Buehn and Montenegro (2010)": (MUTED, "", "^"),
    "Vuletin (2008)": (INK, "", "D"),
}


@dataclass(frozen=True)
class Series:
    label: str
    annual: pd.DataFrame          # index year; columns median, p05, p95


class OwnEstimate:
    """Annual means of the quarterly informal output share of one result folder."""

    @staticmethod
    def load(folder: Path, label: str) -> Series:
        path = folder / "informal_output_share.csv"
        if not path.exists():
            raise FileNotFoundError(path)
        q = pd.read_csv(path)
        q["year"] = q["quarter"].astype(str).str[:4].astype(int)
        cols = {"informal_output_share_median": "median", "informal_output_share_p05": "p05",
                "informal_output_share_p95": "p95"}
        annual = q.groupby("year")[list(cols)].mean().rename(columns=cols) * 100.0
        return Series(label, annual)


class WorldBankDatabase:
    """Colombia rows of the World Bank Informal Economy Database (DGE and MIMIC sheets)."""

    SHEETS = {"DGE": "Elgin et al. (2021), DGE", "MIMIC": "Elgin et al. (2021), MIMIC"}

    def __init__(self, path: Path) -> None:
        self.book = pd.read_excel(path, sheet_name=None, header=None)

    def colombia(self) -> pd.DataFrame:
        rows = []
        for sheet_name, frame in self.book.items():
            source = next((v for k, v in self.SHEETS.items() if k.lower() in sheet_name.lower()), None)
            if source is None:
                continue
            header_row = self._header_row(frame)
            if header_row is None:
                continue
            header = frame.iloc[header_row]
            years = {j: int(float(h)) for j, h in header.items() if self._is_year(h)}
            for _, r in frame.iloc[header_row + 1:].iterrows():
                if not any(str(x).strip() in ("COL", "Colombia") for x in r.values[:4]):
                    continue
                for j, y in years.items():
                    v = pd.to_numeric(r[j], errors="coerce")
                    if np.isfinite(v):
                        rows.append({"source": source, "key": "elgin2021understanding",
                                     "method": sheet_name, "concept": "informal output, % of official GDP",
                                     "year_start": y, "year_end": y, "value": float(v),
                                     "location": "World Bank Informal Economy Database"})
        if not rows:
            raise ValueError("no Colombia rows found in DGE/MIMIC sheets of the World Bank file")
        return pd.DataFrame(rows)

    @staticmethod
    def _is_year(value: object) -> bool:
        try:
            return 1950 <= float(value) <= 2100 and float(value).is_integer()
        except (TypeError, ValueError):
            return False

    def _header_row(self, frame: pd.DataFrame) -> int | None:
        for i in range(min(15, len(frame))):
            if sum(self._is_year(v) for v in frame.iloc[i].values) >= 10:
                return i
        return None


class BenchmarkComparison:
    """Aligns published values with the own estimate and draws the figure."""

    def __init__(self, references: pd.DataFrame, base: Series, upper: Series | None) -> None:
        self.refs = references
        self.base = base
        self.upper = upper

    def table(self) -> pd.DataFrame:
        out = []
        for r in self.refs.itertuples(index=False):
            years = range(int(r.year_start), int(r.year_end) + 1)
            own = self.base.annual["median"].reindex(years).mean()
            row = {"source": r.source, "method": r.method, "period": f"{r.year_start}-{r.year_end}"
                   if r.year_start != r.year_end else str(r.year_start), "published": r.value,
                   self.base.label: own, "difference": own - r.value}
            if self.upper is not None:
                row[self.upper.label] = self.upper.annual["median"].reindex(years).mean()
            out.append(row)
        return pd.DataFrame(out)

    def figure(self, path: Path) -> None:
        plt.rcParams.update({"font.size": 10, "axes.edgecolor": MUTED, "axes.labelcolor": INK,
                             "xtick.color": MUTED, "ytick.color": MUTED, "axes.spines.top": False,
                             "axes.spines.right": False, "axes.grid": True, "grid.color": GRID,
                             "grid.linewidth": 0.6, "lines.linewidth": 2, "legend.frameon": False})
        fig, ax = plt.subplots(figsize=(7.5, 4.6))
        b = self.base.annual
        ax.fill_between(b.index, b.p05, b.p95, color=BLUE, alpha=0.20, lw=0)
        ax.plot(b.index, b["median"], color=BLUE, label=self.base.label)
        if self.upper is not None:
            u = self.upper.annual
            ax.plot(u.index, u["median"], color=BLUE, ls="--", lw=1.5, label=self.upper.label)
        for source, g in self.refs.groupby("source", sort=False):
            color, ls, marker = STYLE.get(source, (MUTED, ":", "x"))
            single = g.year_start.eq(g.year_end)
            if single.all() and len(g) > 1:
                # reindex to every year so that gaps break the line instead of bridging them
                s = g.set_index("year_start")["value"].sort_index()
                s = s.reindex(range(int(s.index.min()), int(s.index.max()) + 1))
                ax.plot(s.index, s.values, color=color, ls=ls or "none", marker=marker, ms=5,
                        lw=1.5, label=source)
                continue
            for k, r in enumerate(g.itertuples(index=False)):
                lab = source if k == 0 else None
                if r.year_start == r.year_end:
                    ax.plot([r.year_start], [r.value], color=color, marker=marker or "o", ms=6, ls="none", label=lab)
                else:
                    ax.plot([r.year_start - 0.4, r.year_end + 0.4], [r.value, r.value], color=color, lw=2.5,
                            marker=None, label=lab)
        ax.set_ylabel("% of GDP")
        ax.set_xlim(1990, 2027)
        ax.set_ylim(0, 55)
        ax.legend(loc="lower left", fontsize=7.5, ncol=2)
        fig.tight_layout()
        fig.savefig(path.with_suffix(".pdf"))
        fig.savefig(path.with_suffix(".png"), dpi=150)
        plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--referencias", type=Path, default=Path("datos/referencias/referencias_colombia.csv"))
    parser.add_argument("--banco-mundial", type=Path, default=None)
    parser.add_argument("--base", type=Path, required=True)
    parser.add_argument("--etiqueta-base", default="This paper: labor-only informal sector (baseline)")
    parser.add_argument("--cota", type=Path, default=None)
    parser.add_argument("--etiqueta-cota", default="This paper: equal technologies (upper bound)")
    parser.add_argument("--salida", type=Path, default=Path("resultados_m2/comparacion"))
    args = parser.parse_args()

    refs = pd.read_csv(args.referencias)
    if args.banco_mundial is not None:
        wb = WorldBankDatabase(args.banco_mundial).colombia()
        refs = pd.concat([refs.loc[~refs.key.eq("elgin2021understanding")], wb], ignore_index=True)
    base = OwnEstimate.load(args.base, args.etiqueta_base)
    upper = OwnEstimate.load(args.cota, args.etiqueta_cota) if args.cota else None
    comp = BenchmarkComparison(refs, base, upper)
    args.salida.mkdir(parents=True, exist_ok=True)
    table = comp.table()
    table.to_csv(args.salida / "comparacion_referencias.csv", index=False)
    comp.figure(args.salida / "fig_benchmarks")
    print(table.round(1).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/construir_ratio_va.py <==
"""Build the value-added earnings ratio (labor-only model) from the GEIH v3 file.

Usage:
    python scripts/construir_ratio_va.py --geih datos/ratio_ingresos_geih_v3.csv --alfa 0.33 ^
        --salida datos/ratio_va_geih.csv
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import pandas as pd

import sys  # noqa: E402
from pathlib import Path as _Path  # noqa: E402

sys.path.insert(0, str(_Path(__file__).resolve().parents[1]))  # project root: package m2

from m2.earnings import ValueAddedRatio


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--geih", type=Path, required=True)
    parser.add_argument("--alfa", type=float, required=True)
    parser.add_argument("--base-formal", choices=("employees", "all"), default="employees")
    parser.add_argument("--salida", type=Path, required=True)
    args = parser.parse_args()
    out = ValueAddedRatio(args.alfa, args.base_formal).build(pd.read_csv(args.geih))
    args.salida.parent.mkdir(parents=True, exist_ok=True)
    out.to_csv(args.salida, index=False)
    print(json.dumps({"quarters": len(out), "ratio_va_mean": round(float(out.ratio_va.mean()), 4),
                      "ratio_raw_mean": round(float(out.ratio_raw.mean()), 4),
                      "share_emp_large_mean": round(float(out.share_emp_large.mean()), 4),
                      "share_emp_nosize_mean": round(float(out.share_emp_nosize.mean()), 4)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/scripts/costo_no_salarial.py <==
"""Statutory non-wage labor costs of formal employees in Colombia, quarterly 2007-2026.

The GEIH asks wage earners for their monthly pay "before deductions" (P6500), so the
employee's own contributions are included in the reported wage. What separates the
reported wage from the employer's total labor cost (the model's gross formal wage,
(1 - alpha) Yf / Nf) are the employer's contributions and the social benefits paid
outside the monthly wage. As a percentage of the base wage, for a worker earning less
than ten minimum wages in a firm that pays income tax:

    pension (employer 75% of the total rate)  11.625% in 2007, 12% from 2008 (Ley 797, 2003)
    health (employer)                          8.5% from 2007 (Ley 1122); 0 from Jan 2014 (Ley 1607, art. 31)
    occupational risk (class I)                0.522%
    family compensation fund                   4%
    SENA (2%) and ICBF (3%)                    5%; 0 from May 2013 (Ley 1607, art. 25)
    social benefits                            21.83% (prima 8.33, cesantias 8.33, interest 1.0, holidays 4.17)

Monthly rates are averaged to quarters. The measurement equation of the earnings ratio
uses offset_t = log(1 + total_t): log R_obs = log R_model + offset_t.
Two columns are written: with social benefits (baseline) and contributions only
(for the case in which survey income already includes the benefits).

Usage:
    python scripts/costo_no_salarial.py --salida datos/costos_laborales/costo_no_salarial.csv
"""
from __future__ import annotations

import argparse
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import pandas as pd

BENEFITS = 8.33 + 8.33 + 1.0 + 4.17
OCCUPATIONAL_RISK = 0.522
FAMILY_FUND = 4.0


@dataclass(frozen=True)
class StatutorySchedule:
    """Employer-side rates (percent of the base wage) for a given month."""

    @staticmethod
    def pension(month: pd.Period) -> float:
        total = 15.5 if month.year <= 2007 else 16.0
        return 0.75 * total

    @staticmethod
    def health(month: pd.Period) -> float:
        return 0.0 if month >= pd.Period("2014-01", "M") else 8.5

    @staticmethod
    def sena_icbf(month: pd.Period) -> float:
        return 0.0 if month >= pd.Period("2013-05", "M") else 5.0

    def month(self, month: pd.Period) -> dict[str, float]:
        contributions = (self.pension(month) + self.health(month) + OCCUPATIONAL_RISK + FAMILY_FUND
                         + self.sena_icbf(month))
        return {"pension": self.pension(month), "salud": self.health(month), "arl": OCCUPATIONAL_RISK,
                "caja": FAMILY_FUND, "sena_icbf": self.sena_icbf(month), "prestaciones": BENEFITS,
                "aportes": contributions, "total": contributions + BENEFITS}


def quarterly(start: str = "2007-01", end: str = "2026-12") -> pd.DataFrame:
    schedule = StatutorySchedule()
    months = pd.period_range(start, end, freq="M")
    frame = pd.DataFrame([{"month": m, **schedule.month(m)} for m in months])
    frame["quarter"] = frame["month"].dt.asfreq("Q").astype(str)
    out = frame.drop(columns="month").groupby("quarter").mean().reset_index()
    out["offset_log"] = np.log1p(out["total"] / 100)
    out["offset_log_solo_aportes"] = np.log1p(out["aportes"] / 100)
    return out


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--salida", type=Path, default=Path("datos/costos_laborales/costo_no_salarial.csv"))
    parser.add_argument("--hasta", default=f"{pd.Timestamp.today().year}-12",
                        help="Last month (YYYY-MM); default: December of the current year.")
    args = parser.parse_args()
    out = quarterly(end=args.hasta)
    args.salida.parent.mkdir(parents=True, exist_ok=True)
    out.to_csv(args.salida, index=False)
    print(out.loc[out.quarter.isin(["2007Q1", "2012Q4", "2013Q2", "2013Q3", "2014Q1", "2026Q2"]),
                  ["quarter", "aportes", "total", "offset_log", "offset_log_solo_aportes"]].round(4).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/estimar_alfa.py <==
"""Estimate the capital share alpha (aggregate and formal sector) by dynamic OLS.

Usage:
    python scripts/estimar_alfa.py --datos datos/datos_dsge_estimacion.csv ^
        --participacion resultados_m2/con_ingresos/informal_output_share.csv ^
        --salida resultados_m2/alfa
The --participacion file gives x_t = theta_t / (1 - theta_t) under equal
technologies, i.e. R_t s_t / (1 - s_t); it is only needed for the formal estimate.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import pandas as pd

import sys  # noqa: E402
from pathlib import Path as _Path  # noqa: E402

sys.path.insert(0, str(_Path(__file__).resolve().parents[1]))  # project root: package m2

from m2.capital_share import AnnualData, CapitalConfig, CapitalShareEstimator


def annual_value_added_ratio(path: Path) -> pd.Series:
    """Annual mean of x_t = R_t s_t / (1 - s_t) from an equal-technology share file."""
    share = pd.read_csv(path)
    theta = share["informal_output_share_median"]
    share["x"] = theta / (1.0 - theta)
    share["year"] = share["quarter"].astype(str).str[:4].astype(int)
    return share.groupby("year")["x"].mean()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--datos", type=Path, default=Path("datos/datos_dsge_estimacion.csv"))
    parser.add_argument("--participacion", type=Path, default=None)
    parser.add_argument("--salida", type=Path, default=Path("resultados_m2/alfa"))
    parser.add_argument("--depreciacion", type=float, nargs="+", default=[0.04, 0.06, 0.08],
                        help="tasas anuales; 0.04 es la tasa estandar (DNP 2004 estima 3,8 por ciento)")
    parser.add_argument("--desde", type=int, default=1993)
    parser.add_argument("--hasta", type=int, default=None)
    args = parser.parse_args()

    args.salida.mkdir(parents=True, exist_ok=True)
    quarterly = pd.read_csv(args.datos, encoding="utf-8-sig")
    ratio = annual_value_added_ratio(args.participacion) if args.participacion else None
    tables = []
    for d in args.depreciacion:
        config = CapitalConfig(depreciation=d, start_year=args.desde, end_year=args.hasta)
        data = AnnualData(quarterly, config)
        tables.append(CapitalShareEstimator(data, ratio).table())
    table = pd.concat(tables, ignore_index=True)
    table.to_csv(args.salida / "capital_share.csv", index=False)
    print(table.round(4).to_string(index=False))
    central = table.loc[table.specification.str.startswith("formal") & table.depreciation.eq(args.depreciacion[0])]
    if len(central):
        print(json.dumps({f"alpha_formal_delta_{args.depreciacion[0]}": round(float(central.alpha.iloc[0]), 4)}))


if __name__ == "__main__":
    main()


==> anc/code/scripts/estimar_m2.py <==
"""Command-line entry point for the M2 estimation.

Example:
    python scripts/estimar_m2.py --datos datos/datos_dsge_estimacion.csv --salida resultados_m2
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import sys  # noqa: E402
from pathlib import Path as _Path  # noqa: E402

sys.path.insert(0, str(_Path(__file__).resolve().parents[1]))  # project root: package m2

from m2.data import DataConfig
from m2.runner import M2Estimation, RunConfig


def parse() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Estimate the M2 informal-economy DSGE.")
    parser.add_argument("--datos", type=Path, default=Path("datos/datos_dsge_estimacion.csv"))
    parser.add_argument("--salida", type=Path, default=Path("resultados_m2"))
    parser.add_argument("--desde", default="2005Q1")
    parser.add_argument("--laboral-observado-desde", default=None,
                        help="sensibilidad: excluir de la verosimilitud empleo e informalidad ICML antes de este trimestre")
    parser.add_argument("--cadenas", type=int, default=4)
    parser.add_argument("--draws", type=int, default=15000)
    parser.add_argument("--burn", type=int, default=5000)
    parser.add_argument("--workers", type=int, default=2)
    parser.add_argument("--theta-media", type=float, default=0.35)
    parser.add_argument("--theta-sd", type=float, default=0.10)
    parser.add_argument("--ingresos", type=Path, default=None,
                        help="CSV con columnas quarter, ratio (ingreso laboral medio informal / formal, GEIH)")
    parser.add_argument("--columna-ingresos", default="ratio", help="ratio, ratio_hourly o ratio_median")
    parser.add_argument("--ajuste-ingresos", type=float, default=None,
                        help="log(ratio observado / productividad relativa); por defecto -log(1 - tau_bar)")
    parser.add_argument("--ajuste-ingresos-archivo", type=Path, default=None,
                        help="CSV quarter,offset_log: ajuste log trimestral del salario formal (costos no salariales)")
    parser.add_argument("--columna-ajuste", default="offset_log",
                        help="offset_log (aportes + prestaciones) u offset_log_solo_aportes")
    parser.add_argument("--eta-media", type=float, default=None)
    parser.add_argument("--eta-sd", type=float, default=None)
    parser.add_argument("--capital-en-niveles", action="store_true",
                        help="observar la razon capital/PIB (inventario perpetuo) en niveles")
    parser.add_argument("--capital-inicial-archivo", type=Path, default=None,
                        help="CSV anual year,capital (datos/series_anuales_largas.csv) para el stock inicial")
    parser.add_argument("--informalidad-en-niveles", action="store_true",
                        help="observar el logit de la tasa de informalidad en niveles (recomendado con solo_trabajo)")
    parser.add_argument("--modelo", choices=("comun", "solo_trabajo"), default="comun",
                        help="comun: misma tecnologia; solo_trabajo: sector informal solo con trabajo")
    parser.add_argument("--alfa", type=float, default=None,
                        help="participacion del capital (del producto formal en solo_trabajo); ver estimar_alfa.py")
    parser.add_argument("--depreciacion", type=float, default=None,
                        help="depreciacion trimestral (solo_trabajo); por defecto 0.025")
    return parser.parse_args()


def initial_capital(args: argparse.Namespace) -> float | None:
    """Capital at the start of the first sample year, from the annual long series."""
    if not args.capital_en_niveles or args.capital_inicial_archivo is None:
        return None
    import pandas as pd
    table = pd.read_csv(args.capital_inicial_archivo).set_index("year")
    return float(table.loc[int(args.desde[:4]), "capital"])


def main() -> None:
    args = parse()
    config = RunConfig(data_path=args.datos, output=args.salida, n_chains=args.cadenas,
                       n_draws=args.draws, n_burn=args.burn, workers=args.workers,
                       theta_prior=(args.theta_media, args.theta_sd),
                       data_config=DataConfig(start=args.desde,
                                              informality_observed_from=args.laboral_observado_desde,
                                              informality_in_levels=args.informalidad_en_niveles,
                                              capital_in_levels=args.capital_en_niveles,
                                              capital_depreciation=args.depreciacion or 0.0102,
                                              capital_initial=initial_capital(args)), earnings_path=args.ingresos,
                       earnings_column=args.columna_ingresos, earnings_offset=args.ajuste_ingresos,
                       model={"comun": "common", "solo_trabajo": "labor_only"}[args.modelo],
                       alpha=args.alfa, delta=args.depreciacion,
                       earnings_offset_path=args.ajuste_ingresos_archivo, earnings_offset_column=args.columna_ajuste,
                       eta_prior=None if args.eta_media is None else (args.eta_media, args.eta_sd or 0.10))
    summary = M2Estimation(config).run()
    print(json.dumps({k: summary[k] for k in ("rhat_max", "ess_bulk_min", "converged", "acceptance", "minutes")},
                     indent=2, default=float))


if __name__ == "__main__":
    main()


==> anc/code/scripts/extraer_greco.py <==
"""Extract the annual GRECO tables used to backcast the estimation series.

Sources (Banco de la República, Grupo de Estudios del Crecimiento Económico, GRECO):
    borra121.pdf  "El desempeño macroeconómico colombiano. Series estadísticas (1905-1997)",
                  Borrador de Economía 121, segunda versión, 1999.
                  Table 1.2 (PEA, ocupados and desocupados, Flórez 1998).
    borra134.pdf  "El crecimiento económico colombiano en el siglo XX: aspectos globales",
                  Borrador de Economía 134, 1999.
                  Annex Table 2A (capital, GDP, PEA, population 1905-1997) and Annex Table 3A
                  (gross fixed capital formation by asset, depreciation and capital stocks).

The PDFs are converted with `pdftotext -layout` (poppler). The extracted CSV files are
shipped with the project, so this script only needs to be rerun to audit the extraction.

Usage:
    python scripts/extraer_greco.py --pdf-dir datos/greco --out datos/greco
"""
from __future__ import annotations

import argparse
import re
import shutil
import subprocess
from pathlib import Path

import pandas as pd

YEAR_ROW = re.compile(r"^\s*(1\.?[89]\d{2})(?:prov|py)?\s+(.*)$")


def spanish_number(token: str) -> float | None:
    """'1.694.072' -> 1694072; '9,0302' -> 9.0302; '#N/A' -> None."""
    token = token.strip()
    if not token or "N/A" in token or token.endswith("%"):
        return None
    try:
        return float(token.replace(".", "").replace(",", "."))
    except ValueError:
        return None


def pdf_text(pdf: Path) -> list[str]:
    if shutil.which("pdftotext") is None:
        raise RuntimeError("pdftotext (poppler) is required to rerun the extraction")
    out = subprocess.run(["pdftotext", "-layout", str(pdf), "-"], capture_output=True, text=True, check=True)
    return out.stdout.splitlines()


def year_rows(lines: list[str], start: int, end: int) -> dict[int, list[str]]:
    """Rows of a table between two line numbers, keyed by year, raw tokens."""
    rows: dict[int, list[str]] = {}
    for line in lines[start:end]:
        m = YEAR_ROW.match(line)
        if m:
            year = int(m.group(1).replace(".", ""))
            rows.setdefault(year, m.group(2).split())
    return rows


def find(lines: list[str], text: str, after: int = 0) -> int:
    for i in range(after, len(lines)):
        if text in lines[i]:
            return i
    raise ValueError(f"marker not found: {text!r}")


GRECO_URLS = {"borra121.pdf": "https://www.banrep.gov.co/docum/ftp/borra121.pdf",
              "borra134.pdf": "https://www.banrep.gov.co/docum/ftp/borra134.pdf"}


def ensure_pdfs(pdf_dir: Path) -> None:
    """Download the two Banco de la Republica working papers if they are not present."""
    import urllib.request

    pdf_dir.mkdir(parents=True, exist_ok=True)
    for name, url in GRECO_URLS.items():
        target = pdf_dir / name
        if not target.is_file():
            print(f"Downloading {url}")
            urllib.request.urlretrieve(url, target)


class GrecoExtractor:
    """Parses the three GRECO tables into tidy annual frames."""

    def __init__(self, pdf_dir: Path) -> None:
        self.t121 = pdf_text(pdf_dir / "borra121.pdf")
        self.t134 = pdf_text(pdf_dir / "borra134.pdf")

    def series_2a(self) -> pd.DataFrame:
        """Annex Table 2A of BE 134: capital (incl. inventories), GDP, PEA, population."""
        lines = self.t134
        start = find(lines, "SERIES UTILIZADAS")
        end = find(lines, "Hoja: T2 ESTAD")
        records = []
        for year, tokens in year_rows(lines, start, end).items():
            values = [t for t in tokens if not t.endswith("%")]
            capital, gdp, pea, pop = (spanish_number(v) for v in values[:4])
            records.append({"year": year, "capital_total_1975": capital, "pib_1975": gdp,
                            "pea_florez": pea, "poblacion": pop})
        return pd.DataFrame(records).sort_values("year")

    def investment_3a(self) -> pd.DataFrame:
        """Annex Table 3A of BE 134: gross fixed capital formation (1975 pesos)."""
        lines = self.t134
        start = find(lines, "DATOS BASICOS PARA EL CALCULO DEL CAPITAL")
        end = find(lines, "CALCULO DEL CAPITAL PARA MAQUINARIA Y EQUIPO")
        records = []
        for year, tokens in year_rows(lines, start, end).items():
            nums = [spanish_number(t) for t in tokens]
            nums = [n for n, t in zip(nums, tokens) if n is not None or "N/A" in t]
            if year == 1925:         # first row has no growth rate: FBKF total, inventories, ...
                fbkf, construction, machinery = nums[0], None, None
            elif year < 1950:        # growth CEPAL, FBKF total, inventories, ...
                fbkf, construction, machinery = nums[1], None, None
            elif year == 1950:       # growth, construction, machinery, total, ...
                construction, machinery, fbkf = nums[1], nums[2], nums[3]
            else:                    # construction, machinery, total, ...
                construction, machinery, fbkf = nums[0], nums[1], nums[2]
            records.append({"year": year, "fbkf_1975": fbkf, "fbkf_construccion_1975": construction,
                            "fbkf_maquinaria_1975": machinery})
        return pd.DataFrame(records).sort_values("year")

    def capital_3a(self) -> pd.DataFrame:
        """Depreciation and stocks by asset (1950-1997), from the two asset tables of 3A."""
        lines = self.t134
        out = {}
        for label, marker in (("construccion", "CALCULO DEL CAPITAL PARA CONSTRUCCION Y VIVIENDA"),
                              ("maquinaria", "CALCULO DEL CAPITAL PARA MAQUINARIA Y EQUIPO")):
            start = find(lines, marker)
            end = find(lines, "Hoja:T3 Capital", start + 5)
            for year, tokens in year_rows(lines, start, end).items():
                nums = [spanish_number(t) for t in tokens]
                nums = [n for n in nums if n is not None]
                if len(nums) < 4:
                    continue
                stock = nums[3] if label == "construccion" else nums[-2] if len(nums) >= 6 else nums[-1]
                row = out.setdefault(year, {"year": year})
                row[f"depreciacion_{label}_1975"] = nums[1]
                row[f"capital_{label}_1975"] = stock
        return pd.DataFrame(out.values()).sort_values("year")

    def employment_121(self) -> pd.DataFrame:
        """Table 1.2 of BE 121: PEA (GRECO and Flórez), employed and unemployed (Flórez)."""
        lines = self.t121
        start = find(lines, "Hoja: Cuadro No. 1.1.2")       # first page of Table 1.2 (after the index)
        end = find(lines, "Hoja: 1.2.1. Gráfico 2", start)
        records = {}
        for line in lines[start:end]:
            m = re.match(r"^\s*(19\d{2}|18\d{2})\s+(.*)$", line)
            if not m:
                continue
            nums = [spanish_number(t) for t in m.group(2).split()]
            nums = [n for n in nums if n is not None]
            if not nums:
                continue
            row = {"year": int(m.group(1)), "pea_greco": nums[0]}
            if len(nums) > 1:
                row["pea_florez"] = nums[1]
            if len(nums) > 3:
                row["ocupados_florez"], row["desocupados_florez"] = nums[2], nums[3]
            if row["year"] not in records:      # first occurrence is the table row; later ones are labels
                records[row["year"]] = row
        return pd.DataFrame(records.values()).sort_values("year")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--pdf-dir", type=Path, default=Path("datos/greco"))
    parser.add_argument("--out", type=Path, default=Path("datos/greco"))
    args = parser.parse_args()
    ensure_pdfs(args.pdf_dir)
    ex = GrecoExtractor(args.pdf_dir)
    args.out.mkdir(parents=True, exist_ok=True)
    frames = {"greco_tabla2a_series.csv": ex.series_2a(), "greco_tabla3a_inversion.csv": ex.investment_3a(),
              "greco_tabla3a_capital_por_activo.csv": ex.capital_3a(),
              "greco_tabla1_2_empleo.csv": ex.employment_121()}
    for name, frame in frames.items():
        frame.to_csv(args.out / name, index=False)
        print(f"{name}: {len(frame)} rows, {int(frame.year.min())}-{int(frame.year.max())}")


if __name__ == "__main__":
    main()


==> anc/code/scripts/figuras_m2.py <==
"""Figures for the M2 results (labels in Spanish, for the article)."""
from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

import sys  # noqa: E402
from pathlib import Path as _Path  # noqa: E402

sys.path.insert(0, str(_Path(__file__).resolve().parents[1]))  # project root: package m2

from m2.informal import informal_share
from m2.priors import PRIORS

BLUE, ORANGE, AQUA = "#2a78d6", "#eb6834", "#1baf7a"
INK, MUTED, GRID = "#0b0b0b", "#52514e", "#e4e3df"
plt.rcParams.update({
    "font.size": 10, "axes.edgecolor": MUTED, "axes.labelcolor": INK, "xtick.color": MUTED,
    "ytick.color": MUTED, "axes.spines.top": False, "axes.spines.right": False, "axes.grid": True,
    "grid.color": GRID, "grid.linewidth": 0.6, "lines.linewidth": 2, "legend.frameon": False,
    "savefig.dpi": 200, "savefig.bbox": "tight",
})


class M2Figures:
    def __init__(self, results: Path) -> None:
        self.res = results
        self.out = results / "figuras"
        self.out.mkdir(exist_ok=True)
        self.share = pd.read_csv(results / "informal_output_share.csv")
        self.share["date"] = pd.PeriodIndex(self.share["quarter"], freq="Q").to_timestamp()
        self.summary = pd.read_csv(results / "posterior_summary.csv").set_index("parameter")

    def informal_share(self) -> None:
        fig, (top, bottom) = plt.subplots(2, 1, figsize=(7.2, 6.4), sharex=True)
        d = self.share
        top.fill_between(d["date"], 100 * d["informal_output_share_p05"], 100 * d["informal_output_share_p95"],
                         color=BLUE, alpha=0.18, lw=0, label="Banda del 90 %")
        top.plot(d["date"], 100 * d["informal_output_share_median"], color=BLUE, label="Mediana posterior")
        top.set_ylabel("% del PIB")
        top.set_title("A. Participación del sector informal en el PIB (M2)", loc="left", fontsize=10)
        top.legend(loc="upper right")
        bottom.plot(d["date"], 100 * d["informality_rate_observed"], color=MUTED, lw=1, label="Observada (ICML/GEIH)")
        bottom.plot(d["date"], 100 * d["informality_rate_clean_median"], color=ORANGE, label="Sin ruido muestral (suavizada)")
        bottom.set_ylabel("% de los ocupados")
        bottom.set_title("B. Tasa de informalidad laboral", loc="left", fontsize=10)
        bottom.legend(loc="upper right")
        fig.savefig(self.out / "fig1_pib_informal.png")
        plt.close(fig)

    def prior_posterior_theta(self) -> None:
        draws = pd.read_csv(self.res / "posterior_draws_thin5.csv")["theta"]
        prior = next(p for p in PRIORS if p.name == "theta")
        row = self.summary.loc["theta"]
        dist = __import__("m2.priors", fromlist=["Prior"]).Prior("theta", "beta", row.prior_mean, row.prior_sd).frozen()
        grid = np.linspace(0.001, 0.999, 500)
        fig, ax = plt.subplots(figsize=(6.2, 4.0))
        ax.hist(draws, bins=60, density=True, color=BLUE, alpha=0.45, label="Posterior")
        ax.plot(grid, dist.pdf(grid), color=ORANGE, label=f"Prior Beta({row.prior_mean:.2f}, {row.prior_sd:.2f})")
        ax.set_xlabel("θ: participación informal en el PIB de estado estacionario")
        ax.set_ylabel("Densidad")
        ax.set_title("Prior y posterior de θ: los datos agregados casi no lo mueven", loc="left", fontsize=10)
        ax.legend()
        del prior
        fig.savefig(self.out / "fig2_prior_posterior_theta.png")
        plt.close(fig)

    def profile(self) -> None:
        path = self.res / "profile_theta.csv"
        if not path.exists():
            return
        prof = pd.read_csv(path)
        fig, ax = plt.subplots(figsize=(6.2, 4.0))
        ax.plot(prof["theta"], prof["loglik"] - prof["loglik"].max(), color=BLUE, marker="o", ms=6)
        ax.axhline(-1.92, color=MUTED, lw=1, ls="--")
        ax.text(prof["theta"].max(), -1.80, "umbral del 95 % (−1,92)", ha="right", color=MUTED, fontsize=9)
        ax.set_xlabel("θ fijado")
        ax.set_ylabel("Log-verosimilitud perfilada (relativa al máximo)")
        ax.set_title("Verosimilitud perfilada de θ", loc="left", fontsize=10)
        fig.savefig(self.out / "fig3_perfil_theta.png")
        plt.close(fig)

    def anchor_map(self) -> None:
        d = self.share
        grid = np.linspace(0.15, 0.85, 200)
        fig, ax = plt.subplots(figsize=(6.2, 4.2))
        for color, (label, idx) in zip((BLUE, ORANGE), (("2005T2", 0), (d["quarter"].iloc[-1].replace("Q", "T"), -1))):
            s = d["informality_rate_clean_median"].iloc[idx]
            ax.plot(grid, 100 * informal_share(grid, s), color=color, label=f"{label} (informalidad {100 * s:.0f} %)")
        ax.set_xlabel("Productividad relativa del trabajo informal, ρ̃ (≈ ingreso laboral informal / formal)")
        ax.set_ylabel("% del PIB informal")
        ax.set_title("Tamaño del sector informal según el ancla de productividad relativa", loc="left", fontsize=10)
        ax.legend(loc="upper left")
        fig.savefig(self.out / "fig4_mapa_ancla.png")
        plt.close(fig)

    def all(self) -> None:
        self.informal_share()
        self.prior_posterior_theta()
        self.profile()
        self.anchor_map()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--resultados", type=Path, default=Path("resultados_m2/base"))
    M2Figures(parser.parse_args().resultados).all()


==> anc/code/scripts/figuras_paper.py <==
"""Regenerate the figures and tables of the paper from the M2 result files.

Usage: python scripts/figuras_paper.py --results resultados_m2 --out paper
"""
from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy import stats

BLUE, ORANGE, AQUA, YELLOW = "#2a78d6", "#eb6834", "#1baf7a", "#eda100"
INK, MUTED, GRID = "#0b0b0b", "#52514e", "#e4e3df"
plt.rcParams.update({
    "font.size": 10, "axes.edgecolor": MUTED, "axes.labelcolor": INK, "xtick.color": MUTED,
    "ytick.color": MUTED, "axes.spines.top": False, "axes.spines.right": False, "axes.grid": True,
    "grid.color": GRID, "grid.linewidth": 0.6, "lines.linewidth": 2, "legend.frameon": False,
    "savefig.dpi": 300, "savefig.bbox": "tight",
})


def informal_share(rho, s):
    """Equal technologies: output share = labor-income share."""
    return rho * s / ((1 - s) + rho * s)


def share_labor_only(ratio, s, alpha):
    """Labor-only informal sector: informal earnings ~ value added; formal wage = (1 - alpha) VA."""
    x = (1 - alpha) * ratio * s / (1 - s)
    return x / (1 + x)


class PaperFigures:
    def __init__(self, results: Path, out: Path) -> None:
        self.res, self.out = results, out
        self.lp = results / "solo_trabajo_cuna_legal"   # baseline: labor-only, legal non-wage costs, all data + GEIH
        self.eq = results / "con_ingresos"        # equal technologies (upper bound)
        self.agg = results / "desde_1993"        # aggregates only
        (out / "figures").mkdir(parents=True, exist_ok=True)
        (out / "tables").mkdir(parents=True, exist_ok=True)

    @staticmethod
    def _load(folder: Path) -> pd.DataFrame:
        d = pd.read_csv(folder / "informal_output_share.csv")
        d["date"] = pd.PeriodIndex(d["quarter"], freq="Q").to_timestamp()
        return d

    def share_path(self) -> None:
        d, e, g = self._load(self.lp), self._load(self.eq), self._load(self.agg)
        fig, (a, b) = plt.subplots(2, 1, figsize=(7.0, 6.0), sharex=True)
        a.fill_between(d.date, 100 * d.informal_output_share_p05, 100 * d.informal_output_share_p95,
                       color=BLUE, alpha=0.25, lw=0)
        a.plot(d.date, 100 * d.informal_output_share_median, color=BLUE, label="Labor-only informal sector (baseline)")
        a.plot(e.date, 100 * e.informal_output_share_median, color=BLUE, ls="--", lw=1.5,
               label="Equal technologies (upper bound)")
        a.fill_between(g.date, 100 * g.informal_output_share_p05, 100 * g.informal_output_share_p95,
                       color=ORANGE, alpha=0.12, lw=0)
        a.plot(g.date, 100 * g.informal_output_share_median, color=ORANGE, ls=":", label="Aggregates only, no earnings")
        a.set_ylabel("% of GDP")
        a.set_title("A. Informal-sector share of output", loc="left", fontsize=10)
        a.set_ylim(0, 50)
        a.legend(loc="lower left", fontsize=8)
        b.plot(d.date, 100 * d.informality_rate_observed, color=MUTED, lw=1, label="ICML series")
        b.plot(d.date, 100 * d.informality_rate_clean_median, color=ORANGE, label="Smoothed, survey noise removed")
        b.axvspan(d.date.iloc[0], pd.Timestamp("2001-01-01"), color=GRID, alpha=0.6, lw=0)
        b.text(pd.Timestamp("1993-09-01"), 56, "ICML\nreconstruction", color=MUTED, fontsize=8)
        b.set_ylabel("% of employed")
        b.set_title("B. Labor-informality rate", loc="left", fontsize=10)
        b.legend(loc="upper right")
        fig.savefig(self.out / "figures" / "fig_share_path.pdf")
        plt.close(fig)

    def profiles(self) -> None:
        variants = [
            ("2005Q2-2026Q2", self.res / "base" / "profile_theta.csv", BLUE, "-"),
            ("2001Q2-2026Q2", self.res / "desde_1993" / "profile_theta_desde_2001.csv", AQUA, "-"),
            ("1993Q2-2026Q2, all aggregate data",
             self.res / "desde_1993" / "profile_theta.csv", INK, "-"),
            ("1993Q2-2026Q2, ICML labor series 1993-2000 excluded",
             self.res / "largo_plazo_1993" / "profile_theta.csv", ORANGE, "--"),
        ]
        fig, ax = plt.subplots(figsize=(7.0, 4.2))
        for label, path, color, ls in variants:
            p = pd.read_csv(path)
            ax.plot(p.theta, p.loglik - p.loglik.max(), color=color, ls=ls, marker="o", ms=5, label=label)
        ax.axhline(-1.92, color=MUTED, lw=1, ls=":")
        ax.text(0.80, -1.5, "-1.92", color=MUTED, fontsize=8, ha="right")
        ax.set_xlabel(r"Steady-state informal output share $\theta$ (fixed)")
        ax.set_ylabel("Profile log likelihood minus maximum")
        ax.legend(loc="lower left", fontsize=8)
        fig.savefig(self.out / "figures" / "fig_profiles.pdf")
        plt.close(fig)

    def prior_posterior(self) -> None:
        draws = pd.read_csv(self.agg / "posterior_draws_thin5.csv")["theta"]
        draws_w = pd.read_csv(self.lp / "posterior_draws_thin5.csv")["theta"]
        m, s = 0.35, 0.10
        k = m * (1 - m) / s**2 - 1
        grid = np.linspace(0.001, 0.999, 400)
        fig, ax = plt.subplots(figsize=(6.0, 3.6))
        ax.hist(draws, bins=60, density=True, color=ORANGE, alpha=0.40, label="Posterior, aggregates only")
        ax.hist(draws_w, bins=60, density=True, color=BLUE, alpha=0.70, label="Posterior, baseline (with relative earnings)")
        ax.plot(grid, stats.beta(m * k, (1 - m) * k).pdf(grid), color=INK, lw=1.5, label="Prior Beta(mean 0.35, sd 0.10)")
        ax.set_yscale("log"); ax.set_ylim(0.05, None)
        ax.set_xlabel(r"$\theta$")
        ax.set_ylabel("Density")
        ax.legend()
        fig.savefig(self.out / "figures" / "fig_prior_posterior.pdf")
        plt.close(fig)

    def anchor_map(self) -> None:
        import json
        d = self._load(self.lp)
        alpha = json.loads((self.lp / "run_summary.json").read_text())["calibration"]["alpha"]
        grid = np.linspace(0.10, 0.90, 300)
        fig, ax = plt.subplots(figsize=(6.4, 3.9))
        for color, idx in ((BLUE, 0), (ORANGE, -1)):
            s = d.informality_rate_clean_median.iloc[idx]
            q = d.quarter.iloc[idx]
            ax.plot(grid, 100 * share_labor_only(grid, s, alpha), color=color,
                    label=f"{q}, labor-only (informality {100 * s:.1f}%)")
            ax.plot(grid, 100 * informal_share(grid, s), color=color, ls="--", lw=1.2,
                    label=f"{q}, equal technologies")
        for (path, label), y in zip(((self.agg, "aggregates only"), (self.lp, "with relative earnings")), (55, 66)):
            rho = json.loads((path / "run_summary.json").read_text())["rho_tilde_median"]
            ax.axvline(rho, color=MUTED, lw=1, ls=":")
            ax.text(rho + 0.01, y, f"{label}\n" + r"$R$" + f" = {rho:.2f}", color=MUTED, fontsize=8)
        ax.set_xlabel(r"Informal earnings relative to the gross formal wage, $R$")
        ax.set_ylabel("Informal output share (%)")
        ax.legend(loc="lower right", fontsize=7)
        fig.savefig(self.out / "figures" / "fig_anchor_map.pdf")
        plt.close(fig)

    def earnings(self) -> None:
        geih = self.res.parent / "datos" / "geih"
        path = next((geih / n for n in ("ratio_ingresos_geih_v3.csv", "ratio_ingresos_geih_v2.csv")
                     if (geih / n).exists()), None)
        if path is None:
            raise FileNotFoundError(f"no GEIH earnings file in {geih}")
        e = pd.read_csv(path)
        e["date"] = pd.PeriodIndex(e.quarter, freq="Q").to_timestamp()
        fig, ax = plt.subplots(figsize=(7.0, 3.6))
        ax.plot(e.date, e.ratio, color=BLUE, marker="o", ms=3, lw=1.5, label="Mean earnings per worker")
        ax.plot(e.date, e.ratio_hourly, color=AQUA, marker="o", ms=3, lw=1.5, label="Per hour")
        va = geih / "ratio_va_0354.csv"
        if va.exists():
            v = pd.read_csv(va)
            v["date"] = pd.PeriodIndex(v.quarter, freq="Q").to_timestamp()
            ax.plot(v.date, v.ratio_va, color=ORANGE, marker="o", ms=3, lw=1.5,
                    label="Value added per worker / formal employee wage (model input)")
        ax.axvline(pd.Timestamp("2022-01-01"), color=MUTED, lw=1, ls=":")
        ax.text(pd.Timestamp("2022-03-01"), 0.52, "new informality\ndefinition", color=MUTED, fontsize=8)
        ax.set_ylabel("Informal / formal mean labor earnings")
        ax.legend(loc="lower left", fontsize=8)
        fig.savefig(self.out / "figures" / "fig_earnings.pdf")
        plt.close(fig)

    def benchmarks(self) -> None:
        import shutil
        src = self.res / "comparacion" / "fig_benchmarks.pdf"
        if not src.exists():
            raise FileNotFoundError(f"{src}: run scripts/comparar_referencias.py first")
        shutil.copy2(src, self.out / "figures" / "fig_benchmarks.pdf")

    def all(self) -> None:
        self.share_path(); self.profiles(); self.prior_posterior(); self.anchor_map(); self.earnings()
        self.benchmarks()


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--results", type=Path, required=True)
    ap.add_argument("--out", type=Path, required=True)
    a = ap.parse_args()
    PaperFigures(a.results, a.out).all()


==> anc/code/scripts/geih_ingresos_relativos.py <==
"""Relative labor earnings of informal vs formal workers from the GEIH pipeline.

Reuses the user's own GEIH processing (03_ACUMULADOS catalog, the recovered
informality classifier and its guard) and only adds the income variables.
National weights are the microdata factor (NORM_FEX_VALOR: FEX_C / FEX_C_2011 /
FEX_C18), with a fallback to the original survey factor when it is empty.

Version 3 also splits paid workers by occupational position and size of the
production unit, because what the survey income measures differs by group:

    own        own-account workers and employers (P6430 = 4, 5): their income is
               mixed income or profit, so it already contains the return to the
               capital of their own unit (income ~ value added per worker).
    emp_small  private employees and day laborers (P6430 = 1, 7, 8) in units of
               up to five persons: the employer's surplus is counted in "own".
    emp_large  private employees in units of six or more persons and government
               employees (P6430 = 2): the return to capital stays in the firm.
    domestic   domestic employees (P6430 = 3): household production, no capital.
    emp_nosize employees without a usable unit size (kept apart, never imputed).

Output (quarterly):
    quarter, ratio, ratio_median, ratio_hourly, mean_informal, mean_formal,
    and for each group g and status s in (informal, formal):
    share_<s>_<g>  employment share of g within status s (weighted)
    mean_<s>_<g>   weighted mean monthly labor income of g within status s
The value-added ratio used by the model is built afterwards with
m2/earnings.py, which needs the capital share of the formal sector.

Usage (PowerShell):
    python scripts\\geih_ingresos_relativos.py --raiz "G:\\My Drive\\SENA\\Procesamiento\\GEIH" ^
        --salida datos\\geih\\ratio_ingresos_geih_v3.csv
"""
from __future__ import annotations

import argparse
import importlib.util
import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))  # project root: package m2

from m2.geih_earnings import (GROUPS, INCOME_COLUMNS, SIZE_COLUMNS, WEIGHT_COLUMNS,  # noqa: E402
                              MonthResult, month_sums, quarterly)

CACHE_VERSION = "v3"


def load_engine(root: Path):
    """Import the user's ocupacion_formal_sector_geih.py as a module."""
    path = root / "CODIGO_GEIH" / "ocupacion_formal_sector_geih.py"
    if not path.is_file():
        raise FileNotFoundError(f"Engine not found: {path}")
    sys.path.insert(0, str(path.parent))
    spec = importlib.util.spec_from_file_location("geih_engine", path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


class RelativeEarnings:
    """Monthly weighted income sums by formality status and worker group."""

    def __init__(self, root: Path) -> None:
        self.root = root
        self.engine = load_engine(root)
        self.catalog = self.engine.load_catalog(root)
        self.classifier, _ = self.engine.read_classifier(root)

    # -- loading, mirroring engine.module_for_month but keeping income columns --
    def _module(self, month: str, module: str) -> pd.DataFrame:
        import pyarrow.parquet as pq
        wanted = {"NORM_PERSONA_ID", "NORM_DPTO_ID", "NORM_FEX_VALOR", "NORM_FEX_CAMPO", "NORM_CIIU_CODIGO",
                  "NORM_CIIU_VERSION", "GEIH_ESTADO_FILA", "SRC_DIRECTORIO", "SRC_SECUENCIA_P", "SRC_ORDEN",
                  "SRC_P6430", "SRC_OFICIO", "SRC_OFICIO_C8", "SRC_RAMA2D_R4", "SRC_P6090",
                  "SRC_P6100", "SRC_P6110", "SRC_P6450", "SRC_P6920", "SRC_P6930", "SRC_P6940", "SRC_P6765",
                  "SRC_P3065", "SRC_P3066", "SRC_P3067", "SRC_P3067S1", "SRC_P3067S2", "SRC_P3068",
                  "SRC_P6775", *SIZE_COLUMNS, *INCOME_COLUMNS, *WEIGHT_COLUMNS}
        rows = self.catalog.loc[self.catalog.periodo.eq(month) & self.catalog.modulo.eq(module)]
        parts = []
        for r in rows.itertuples(index=False):
            file = Path(str(r.ruta))
            names = set(pq.read_schema(file).names)
            # any expansion-factor column, whatever its case or vintage (fex_c_2011, FEX_C, ...)
            fex_like = {c for c in names if "FEX" in c.upper()}
            use = sorted((wanted | fex_like) & names)
            part = pd.read_parquet(file, columns=use)
            part["segmento"] = r.segmento
            parts.append(part)
        if not parts:
            return pd.DataFrame()
        df = pd.concat(parts, ignore_index=True)
        ids = df["NORM_PERSONA_ID"].fillna("").astype("string").str.strip()
        ok = ids.ne("")
        if "GEIH_ESTADO_FILA" in df:
            ok &= df["GEIH_ESTADO_FILA"].fillna("").astype("string").eq("APTA")
        df, ids = df.loc[ok].copy(), ids.loc[ok]
        split = ids.str.split("|", n=2, expand=True)
        df["persona_id"] = split[0] + "|" + split[2]
        # AREA is a subdomain of CABECERA: keep one record per person (CABECERA first)
        df = df.sort_values("segmento", key=lambda s: s.eq("AREA").astype(int))
        df = df.drop_duplicates("persona_id", keep="first")
        return df.set_index("persona_id", drop=False)

    # -- one month --
    def month(self, month: str) -> MonthResult:
        occ = self._module(month, "OCUPADOS")
        if occ.empty:
            return MonthResult(month, "SIN_OCUPADOS")
        char = self._module(month, "CARACTERISTICAS")
        if month.startswith("2021"):
            # parallel frames in 2021: keep only the 2018 frame, never add both
            campo = occ.get("NORM_FEX_CAMPO", pd.Series("", index=occ.index)).fillna("").astype("string").str.upper()
            if campo.eq("FEX_C18").any():
                occ = occ.loc[campo.eq("FEX_C18")]
        cols = [c for c in ("SRC_P6090", "SRC_P6100", "SRC_P6110") if not char.empty and c in char]
        base = char.reindex(occ.index)[cols].copy() if cols else pd.DataFrame(index=occ.index)
        base.attrs["clasificador_funcion"] = self.classifier
        status = self.engine.guard_informal(occ, base, month)

        return month_sums(month, occ, status)


def main() -> None:
    parser = argparse.ArgumentParser(description="GEIH relative labor earnings informal/formal by worker group")
    parser.add_argument("--raiz", type=Path, default=Path(r"G:\My Drive\SENA\Procesamiento\GEIH"))
    parser.add_argument("--salida", type=Path, default=Path("datos/geih/ratio_ingresos_geih_v3.csv"))
    parser.add_argument("--desde", default="2007-01")
    parser.add_argument("--hasta", default=None)
    args = parser.parse_args()

    args.salida.parent.mkdir(parents=True, exist_ok=True)
    calc = RelativeEarnings(args.raiz)
    # own cache file: months from the v2 cache lack the group sums and are not reused
    cache = args.salida.with_name(f"{args.salida.stem}_mensual_{CACHE_VERSION}.csv")
    done = pd.read_csv(cache, dtype={"periodo": str}) if cache.exists() else pd.DataFrame()
    if not done.empty:
        # months with zero weight, non-finite sums or errors are recomputed, never reused
        good = done.estado.eq("CLASIFICACION_NO_REPRESENTATIVA") | (   # SIN_FACTOR_EXPANSION is retried
            done.estado.eq("CALCULADO") & done.get("w_informal", 0).fillna(0).gt(0)
            & np.isfinite(done.get("wy_informal", np.nan)) & np.isfinite(done.get("wy_formal", np.nan)))
        done = done.loc[good]
    finished = set(done.periodo) if not done.empty else set()
    months = sorted(m for m in calc.catalog.periodo.unique()
                    if m >= args.desde and (args.hasta is None or m <= args.hasta))
    rows = done.to_dict("records") if not done.empty else []
    for i, month in enumerate(months, 1):
        if month in finished:
            continue
        try:
            result = calc.month(month).row()
        except Exception as exc:            # report and continue; never invent values
            result = {"periodo": month, "estado": f"ERROR: {type(exc).__name__}: {exc}"}
        rows.append(result)
        pd.DataFrame(rows).to_csv(cache, index=False)
        print(f"[{i:03d}/{len(months)}] {month}: {result['estado']}", flush=True)
    monthly = pd.DataFrame(rows).sort_values("periodo")
    out = quarterly(monthly)
    out.to_csv(args.salida, index=False)
    bad_calc = monthly.estado.eq("CALCULADO") & ~(monthly.get("w_informal", 0).fillna(0) > 0)
    errors = monthly.loc[~monthly.estado.isin(["CALCULADO", "CLASIFICACION_NO_REPRESENTATIVA"]) | bad_calc]
    summary = {"trimestres": len(out), "meses_calculados": int(monthly.estado.eq("CALCULADO").sum()),
               "meses_con_error": len(errors), "meses_problema": sorted(errors.periodo.tolist()),
               "salida": str(args.salida), "ratio_media": float(out.ratio.mean()) if len(out) else None}
    if len(out):
        summary["participacion_informal_media"] = {
            g: round(float(out[f"share_informal_{g}"].mean()), 3) for g in GROUPS}
        summary["fuente_tamano"] = sorted(set("|".join(out.size_source).split("|")))
    print(json.dumps(summary, indent=2, ensure_ascii=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/identificacion_simulada.py <==
"""Identification experiment: can the model recover the informal output share?

Data are simulated from M2 at known parameters (theta_true differs from the prior
mean). The model is then re-estimated (posterior mode + Laplace standard error)
(a) with the six aggregate observables used today and
(b) adding the level of relative labor earnings informal/formal (GEIH).
"""
from __future__ import annotations

import json
import sys
from dataclasses import replace
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from m2.data import ObservableBuilder  # noqa: E402
from m2.estimation import ModeFinder, Posterior, calibration_from_data  # noqa: E402
from m2.priors import PRIORS, PRIORS_WITH_EARNINGS, PriorSet  # noqa: E402
from m2.simulate import simulate  # noqa: E402

THETA_TRUE = 0.45
TRUTH_EXTRA = {"rho_zr": 0.90, "sig_zr": 0.02, "me_w": 0.03}


def main(n_reps: int = 3, seed: int = 7) -> None:
    obs = ObservableBuilder().build(ROOT / "datos" / "datos_dsge_estimacion.csv")
    cal = calibration_from_data(obs)
    base = pd.read_csv(ROOT / "resultados_m2" / "base" / "posterior_summary.csv").set_index("parameter")
    truth = {k: float(v) for k, v in base["post_median"].items()}
    truth.update(theta=THETA_TRUE, **TRUTH_EXTRA)
    template = obs.with_relative_earnings(pd.Series(dtype=float))
    dgp = Posterior(template, cal, PriorSet(PRIORS_WITH_EARNINGS))
    model, space = dgp.state_space(truth)
    rng = np.random.default_rng(seed)
    rows = []
    for rep in range(n_reps):
        sim = simulate(space, len(obs.quarters), rng)
        sim[:, -1] += np.log(model.ss.rho_tilde)          # earnings ratio in levels
        sim[np.isnan(obs.values[:, 0])] = np.nan            # same missing quarters as the data
        for label, names, priors in (("six_aggregates", obs.names, PRIORS),
                                     ("plus_relative_earnings", template.names, PRIORS_WITH_EARNINGS)):
            data_obs = replace(template, values=sim[:, :len(names)].copy(), names=names)
            post = Posterior(data_obs, cal, PriorSet(priors))
            mode = ModeFinder(post, seed=rep).find(n_starts=2)
            j = post.priors.names.index("theta")
            theta_hat = post.priors.to_params(mode.u)["theta"]
            sd_logit = float(np.sqrt(mode.hessian_inv[j, j]))
            sd_theta = sd_logit * theta_hat * (1 - theta_hat)          # delta method
            rows.append({"replication": rep, "observables": label, "theta_true": THETA_TRUE,
                         "theta_mode": theta_hat, "theta_sd_laplace": sd_theta,
                         "prior_sd": 0.10, "sd_ratio_post_prior": sd_theta / 0.10})
            print(rows[-1], flush=True)
    out = pd.DataFrame(rows)
    target = ROOT / "resultados_m2" / "identificacion_simulada.csv"
    out.to_csv(target, index=False)
    print(out.groupby("observables")[["theta_mode", "theta_sd_laplace", "sd_ratio_post_prior"]].mean())


if __name__ == "__main__":
    main()


==> anc/code/scripts/identificacion_solo_trabajo.py <==
"""Identification checks for the baseline (labor-only informal sector, informality in levels).

1. Profile likelihood of theta on the actual data, with and without the earnings observable:
   for each fixed theta the other parameters are re-optimized from the baseline posterior median.
2. Recovery in simulated data: data are drawn from the baseline model at its posterior median
   with a known theta (0.20 and 0.40), with the same sample length and missing quarters as the
   actual data, and theta is re-estimated (posterior mode and Laplace standard deviation) with
   and without the earnings observable.

Usage:
    python scripts/identificacion_solo_trabajo.py --base resultados_m2/solo_trabajo ^
        --ingresos datos/geih/ratio_va_0354.csv --salida resultados_m2/identificacion_solo_trabajo --workers 8
"""
from __future__ import annotations

import argparse
import json
import sys
from dataclasses import dataclass, replace
from multiprocessing import Pool
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.optimize import minimize

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from m2.data import DataConfig, ObservableBuilder, ObservableSet  # noqa: E402
from m2.estimation import ModeFinder, Posterior  # noqa: E402
from m2.informal import SmoothedInformality  # noqa: E402
from m2.model import Calibration, LaborOnlyInformalModel  # noqa: E402
from m2.priors import ETA_PRIOR, PRIORS, PRIORS_WITH_EARNINGS, PriorSet  # noqa: E402
from m2.simulate import simulate  # noqa: E402

THETA_GRID = (0.10, 0.15, 0.20, 0.25, 0.277, 0.30, 0.35, 0.40, 0.45)
PATH_GRID = (0.10, 0.20, 0.30, 0.40)       # theta values at which the share path is recomputed
THETA_TRUE = (0.20, 0.40)
PRIOR_SD_THETA = 0.10


def labor_only_priors(with_earnings: bool) -> tuple:
    base = PRIORS_WITH_EARNINGS if with_earnings else PRIORS
    return base[:1] + (ETA_PRIOR,) + base[1:]


@dataclass
class Setup:
    """Data, calibration and baseline median shared by every check."""

    obs: ObservableSet            # with earnings
    obs_aggregates: ObservableSet  # without earnings
    cal: Calibration
    median: dict[str, float]
    offset: float | np.ndarray

    @classmethod
    def build(cls, data: Path, earnings: Path, column: str, base: Path,
              offset_file: Path | None = None, offset_column: str = "offset_log") -> "Setup":
        summary = json.loads((base / "run_summary.json").read_text())
        cal = Calibration(**summary["calibration"])
        aggregates = ObservableBuilder(DataConfig(start="1993Q1", informality_in_levels=True)).build(data)
        ratio = pd.read_csv(earnings).set_index("quarter")[column]
        obs = aggregates.with_relative_earnings(ratio)
        table = pd.read_csv(base / "posterior_summary.csv").set_index("parameter")
        median = {k: float(v) for k, v in table["post_median"].items()}
        offset = -np.log(1.0 - cal.tau_bar)
        if offset_file is not None:
            table = pd.read_csv(offset_file).set_index("quarter")[offset_column].astype(float)
            offset = table.reindex(obs.quarters.astype(str)).ffill().bfill().to_numpy()
        return cls(obs, aggregates, cal, median, offset)

    def posterior(self, with_earnings: bool, obs: ObservableSet | None = None, fixed: dict | None = None,
                  offset: float | None = None) -> Posterior:
        data = obs if obs is not None else (self.obs if with_earnings else self.obs_aggregates)
        priors = PriorSet(tuple(p for p in labor_only_priors(with_earnings) if not fixed or p.name not in fixed))
        post = Posterior(data, self.cal, priors, fixed=fixed or {}, model_class=LaborOnlyInformalModel)
        post.earnings_offset = self.offset if offset is None else offset
        return post


# ---------------------------------------------------------------- profile likelihood
def _profile_point(args: tuple) -> dict:
    setup, with_earnings, theta, maxfev = args
    post = setup.posterior(with_earnings, fixed={"theta": theta})
    start = post.priors.to_unconstrained({k: setup.median.get(k, p.mean) for k, p in
                                          ((p.name, p) for p in post.priors.priors)})
    objective = lambda u: -post(u) if np.isfinite(post(u)) else 1e10  # noqa: E731
    res = minimize(objective, start, method="Nelder-Mead",
                   options={"maxfev": maxfev, "xatol": 1e-4, "fatol": 1e-4})
    res = minimize(objective, res.x, method="BFGS", options={"maxiter": 200, "gtol": 1e-4})
    params = post.priors.to_params(res.x)
    return {"observables": "with_earnings" if with_earnings else "aggregates_only", "theta": theta,
            "loglik": post.loglik(params), "logpost_without_theta_prior": -float(res.fun)}


def _path_point(args: tuple) -> pd.DataFrame:
    """Re-optimize the other parameters at fixed theta and return the smoothed share path."""
    setup, theta, maxfev = args
    post = setup.posterior(True, fixed={"theta": theta})
    start = post.priors.to_unconstrained({p.name: setup.median.get(p.name, p.mean) for p in post.priors.priors})
    objective = lambda u: -post(u) if np.isfinite(post(u)) else 1e10  # noqa: E731
    res = minimize(objective, start, method="Nelder-Mead", options={"maxfev": maxfev, "xatol": 1e-4, "fatol": 1e-4})
    res = minimize(objective, res.x, method="BFGS", options={"maxiter": 200, "gtol": 1e-4})
    params = {**post.priors.to_params(res.x), "theta": theta}
    path = SmoothedInformality(post, setup.obs).path(params)
    return pd.DataFrame({"quarter": setup.obs.quarters.astype(str), "theta_fixed": theta,
                         "loglik": post.loglik(params), "informal_output_share": path["theta_clean"]})


# ---------------------------------------------------------------- simulation
def _simulate_and_estimate(args: tuple) -> list[dict]:
    setup, theta_true, rep, seed = args
    truth = {**setup.median, "theta": theta_true}
    dgp = setup.posterior(True, offset=0.0)
    model, space = dgp.state_space(truth)
    rng = np.random.default_rng(seed)
    sim = simulate(space, len(setup.obs.quarters), rng)
    sim[:, -1] += model.earnings_level()
    sim[np.isnan(setup.obs.values)] = np.nan                    # same missing pattern as the data
    rows = []
    for label, with_earnings in (("aggregates_only", False), ("with_earnings", True)):
        names = setup.obs.names if with_earnings else setup.obs_aggregates.names
        template = setup.obs if with_earnings else setup.obs_aggregates
        data = replace(template, values=sim[:, :len(names)].copy())
        post = setup.posterior(with_earnings, obs=data, offset=0.0)
        mode = ModeFinder(post, seed=seed).find(n_starts=2)
        j = post.priors.names.index("theta")
        theta_hat = post.priors.to_params(mode.u)["theta"]
        sd = float(np.sqrt(mode.hessian_inv[j, j])) * theta_hat * (1 - theta_hat)   # delta method
        rows.append({"theta_true": theta_true, "replication": rep, "observables": label,
                     "theta_mode": theta_hat, "theta_sd_laplace": sd, "sd_ratio_post_prior": sd / PRIOR_SD_THETA})
        print(rows[-1], flush=True)
    return rows


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--datos", type=Path, default=ROOT / "datos" / "datos_dsge_estimacion.csv")
    parser.add_argument("--ingresos", type=Path, default=ROOT / "datos" / "geih" / "ratio_va_0354.csv")
    parser.add_argument("--columna-ingresos", default="ratio_va")
    parser.add_argument("--base", type=Path, default=ROOT / "resultados_m2" / "solo_trabajo")
    parser.add_argument("--salida", type=Path, default=ROOT / "resultados_m2" / "identificacion_solo_trabajo")
    parser.add_argument("--replicas", type=int, default=3)
    parser.add_argument("--maxfev", type=int, default=3000)
    parser.add_argument("--workers", type=int, default=4)
    parser.add_argument("--solo", choices=("perfil", "trayectorias", "simulacion"), default=None)
    parser.add_argument("--ajuste-ingresos-archivo", type=Path, default=None)
    parser.add_argument("--columna-ajuste", default="offset_log")
    args = parser.parse_args()

    setup = Setup.build(args.datos, args.ingresos, args.columna_ingresos, args.base,
                        args.ajuste_ingresos_archivo, args.columna_ajuste)
    args.salida.mkdir(parents=True, exist_ok=True)
    with Pool(args.workers) as pool:
        if args.solo in (None, "perfil"):
            jobs = [(setup, w, t, args.maxfev) for w in (True, False) for t in THETA_GRID]
            profile = pd.DataFrame(pool.map(_profile_point, jobs))
            profile["loglik_rel"] = profile.groupby("observables")["loglik"].transform(lambda s: s - s.max())
            profile.to_csv(args.salida / "perfil_theta.csv", index=False)
            print(profile.pivot(index="theta", columns="observables", values="loglik_rel").round(2))
        if args.solo in (None, "trayectorias"):
            paths = pd.concat(pool.map(_path_point, [(setup, t, args.maxfev) for t in PATH_GRID]))
            paths.to_csv(args.salida / "trayectorias_theta_fijo.csv", index=False)
            wide = paths.pivot(index="quarter", columns="theta_fixed", values="informal_output_share")
            print((100 * wide.loc[["1993Q2", "2000Q4", "2007Q2", "2015Q2", "2019Q2", "2026Q2"]]).round(1))
        if args.solo in (None, "simulacion"):
            jobs = [(setup, t, r, 100 * k + r) for k, t in enumerate(THETA_TRUE) for r in range(args.replicas)]
            sim = pd.DataFrame([row for rows in pool.map(_simulate_and_estimate, jobs) for row in rows])
            sim.to_csv(args.salida / "simulacion.csv", index=False)
            print(sim.groupby(["theta_true", "observables"])[["theta_mode", "theta_sd_laplace",
                                                              "sd_ratio_post_prior"]].mean().round(3))


if __name__ == "__main__":
    main()


==> anc/code/scripts/preparar_arxiv.py <==
"""Build the arXiv source package of the paper with its ancillary files.

Copies the LaTeX sources of `paper/` and, under `anc/`, the code (package m2 and
scripts), the input data and the result files, then writes a .tar.gz. The PDF is
compiled first when latexmk is available, so a broken build is caught here.

Usage:
    python scripts/preparar_arxiv.py --salida dist/arxiv_informalidad.tar.gz
"""
from __future__ import annotations

import argparse
import re
import shutil
import subprocess
import tarfile
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
PAPER_FILES = ("main.tex",)
PAPER_DIRS = ("sections", "tables", "figures")
ANC_DATA = ("datos_dsge_estimacion.csv", "geih", "referencias", "costos_laborales")
DRAWS = "posterior_draws_thin5.csv"
KEEP_DRAWS = ("con_ingresos", "desde_1993", "solo_trabajo_cuna_legal")
IGNORE = shutil.ignore_patterns("__pycache__", "*.pyc", "*_mensual*.csv")


class ArxivPackage:
    """Assembles the source tree and the ancillary files in a temporary folder."""

    def __init__(self, root: Path) -> None:
        self.root = root
        self.paper = root / "paper"

    def compile(self) -> None:
        if shutil.which("latexmk") is None:
            print("latexmk not found: PDF not rebuilt (main.bbl must already exist)")
            return
        subprocess.run(["latexmk", "-pdf", "-interaction=nonstopmode", "-quiet", "main.tex"],
                       cwd=self.paper, check=True, capture_output=True)

    def assemble(self, target: Path) -> None:
        for name in PAPER_FILES:
            src = self.paper / name
            if not src.exists():
                raise FileNotFoundError(f"{src} is missing: compile the paper first")
            shutil.copy2(src, target / name)
        for name in PAPER_DIRS:
            if name != "tables":
                shutil.copytree(self.paper / name, target / name)
        self.inline(target)
        anc = target / "anc"
        shutil.copytree(self.root / "m2", anc / "code" / "m2", ignore=IGNORE)
        shutil.copytree(self.root / "scripts", anc / "code" / "scripts", ignore=IGNORE)
        shutil.copytree(self.root / "tests", anc / "code" / "tests", ignore=IGNORE)
        for name in ANC_DATA:
            src = self.root / "datos" / name
            dst = anc / "data" / name
            if src.is_dir():
                shutil.copytree(src, dst, ignore=IGNORE)
            else:
                dst.parent.mkdir(parents=True, exist_ok=True)
                shutil.copy2(src, dst)
        results = self.root / "resultados_m2"
        for item in results.iterdir():
            dst = anc / "results" / item.name
            if item.is_dir():
                shutil.copytree(item, dst, ignore=IGNORE)
                if item.name not in KEEP_DRAWS and (dst / DRAWS).exists():
                    (dst / DRAWS).unlink()
            else:
                dst.parent.mkdir(parents=True, exist_ok=True)
                shutil.copy2(item, dst)
        final = self.root / "resultados_finales"
        if final.exists():
            shutil.copytree(final, anc / "final_results", ignore=IGNORE)
        shutil.copy2(self.root / "docs" / "ANC_README.md", anc / "README.md")

    def inline(self, target: Path) -> None:
        """Make the package self-contained for arXiv's file checker.

        arXiv flags as unused any file it cannot trace from main.tex: tables read with
        the custom ``\\tableinput`` macro and a ``main.bbl`` next to ``\\bibliography``.
        Table contents and the bibliography are therefore written into the .tex files,
        so the package has no tables/ folder, no .bib and no .bbl.
        """
        table_call = re.compile(r"\\(?:tableinput|input)\{(tables/[^}]+?)(?:\.tex)?\}")

        def table(match: re.Match) -> str:
            path = self.paper / (match.group(1) + ".tex")
            if not path.is_file():
                raise FileNotFoundError(f"{path} is missing")
            return "%\n" + path.read_text(encoding="utf-8").strip() + "\n"

        for tex in (target / "sections").glob("*.tex"):
            text = tex.read_text(encoding="utf-8")
            new = table_call.sub(table, text)
            if new != text:
                tex.write_text(new, encoding="utf-8")
        main = target / "main.tex"
        text = main.read_text(encoding="utf-8")
        bbl = (self.paper / "main.bbl").read_text(encoding="utf-8")
        bib = re.compile(r"\\bibliographystyle\{[^}]*\}\s*\\bibliography\{[^}]*\}")
        if not bib.search(text):
            raise ValueError("main.tex: \\bibliographystyle + \\bibliography not found")
        text = bib.sub(lambda _: bbl.strip(), text)
        text = text.replace("\\makeatletter\\newcommand{\\tableinput}[1]{\\@@input #1 }\\makeatother\n", "")
        main.write_text(text, encoding="utf-8")
        left = [str(f.relative_to(target)) for f in target.rglob("*.tex")
                if re.search(r"\\tableinput|tables/", f.read_text(encoding="utf-8"))]
        if left:
            raise ValueError(f"table references left after inlining: {left}")

    def build(self, output: Path) -> Path:
        self.compile()
        with tempfile.TemporaryDirectory() as tmp:
            target = Path(tmp)
            self.assemble(target)
            output.parent.mkdir(parents=True, exist_ok=True)
            with tarfile.open(output, "w:gz") as tar:
                for path in sorted(target.rglob("*")):
                    tar.add(path, arcname=path.relative_to(target), recursive=False)
        return output


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--salida", type=Path, default=ROOT / "dist" / "arxiv_informalidad.tar.gz")
    args = parser.parse_args()
    out = ArxivPackage(ROOT).build(args.salida)
    print(f"{out} ({out.stat().st_size / 1e6:.1f} MB)")


if __name__ == "__main__":
    main()


==> anc/code/scripts/resultados_finales.py <==
"""Final results of the baseline estimate: every quantity the model delivers, in one folder.

From the posterior draws of the baseline (labor-only informal sector, statutory non-wage
costs) the Kalman smoother is run for a random subset of draws and the following are
computed for every quarter, with posterior median and 90% band:
    informal share of output, informality rate (survey noise removed), earnings ratio,
    informal value added per worker relative to formal, informal and formal output in
    pesos, informal and formal employment, value added per worker in each sector,
    the cyclical component of output and the seven structural shocks.
Annual aggregates, parameters, steady state, variance decomposition, fit, sensitivity,
comparison with the literature, identification checks and the capital share are copied
or computed next to them. Column names are in Spanish; see resultados_finales/LEEME.md.

Usage:
    python scripts/resultados_finales.py --draws 400 --salida resultados_finales
"""
from __future__ import annotations

import argparse
import shutil
import sys
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from m2.data import DataConfig  # noqa: E402
from m2.model import STATE_INDEX, VARIABLES  # noqa: E402
from m2.runner import M2Estimation, RunConfig  # noqa: E402
from m2.statespace import KalmanFilter  # noqa: E402

BASE = "solo_trabajo_cuna_legal"
QUANTILES = ((0.05, "p05"), (0.5, "mediana"), (0.95, "p95"))
SHOCK_STATES = {"choque_crecimiento_tendencia_mu": "mu", "choque_gasto_publico_zg": "zg",
                "choque_eficiencia_inversion_lnnu": "lv", "choque_oferta_laboral_lnpsi": "lpsi",
                "choque_cuna_formalidad_omega": "om", "choque_absorcion_x": "zx",
                "choque_productividad_informal_zr": "zr"}


@dataclass(frozen=True)
class Paths:
    root: Path

    @property
    def data(self) -> Path:
        return self.root / "datos" / "datos_dsge_estimacion.csv"

    @property
    def earnings(self) -> Path:
        return self.root / "datos" / "geih" / "ratio_va_0354.csv"

    @property
    def offsets(self) -> Path:
        return self.root / "datos" / "costos_laborales" / "costo_no_salarial.csv"

    @property
    def results(self) -> Path:
        return self.root / "resultados_m2"


class BaselineDraws:
    """Rebuilds the baseline posterior and smooths the states for a subset of draws."""

    def __init__(self, paths: Paths, n_draws: int, seed: int = 2026) -> None:
        self.paths = paths
        config = RunConfig(
            data_path=paths.data, output=Path("/tmp/no_usado"),
            data_config=DataConfig(start="1993Q1", informality_in_levels=True),
            earnings_path=paths.earnings, earnings_column="ratio_va", model="labor_only",
            alpha=0.354, delta=0.0102, earnings_offset_path=paths.offsets)
        self.est = M2Estimation(config)
        draws = pd.read_csv(paths.results / BASE / "posterior_draws_thin5.csv")
        rng = np.random.default_rng(seed)
        self.draws = draws.iloc[rng.choice(len(draws), size=min(n_draws, len(draws)), replace=False)]
        raw = pd.read_csv(paths.data, encoding="utf-8-sig").set_index("quarter")
        q = self.est.obs.quarters.astype(str)
        self.quarters = np.asarray(q)
        self.gdp = raw.loc[q, "pib"].to_numpy(float)
        self.employment = raw.loc[q, "ocupados"].to_numpy(float)

    def one(self, params: dict[str, float]) -> dict[str, np.ndarray]:
        post = self.est.post
        post._set_break(params)
        model, space = post.state_space(params)
        out = KalmanFilter(space).run(post.adjusted_data(model), keep=True, smooth=True)
        mapping = model.solve().full_map()
        states = out.smoothed_states[:, :len(STATE_INDEX)]
        dev = lambda name: states @ mapping[VARIABLES.index(name)]  # noqa: E731
        obs = self.est.obs
        s_bar = post.cal.s_bar
        season = np.array([obs.seasonal_means["obs_s_level"][p.quarter] for p in obs.quarters])
        logit_s = np.log(s_bar / (1 - s_bar)) + season + dev("lni") - dev("lnf")
        s = 1.0 / (1.0 + np.exp(-logit_s))
        loading = sum(c * mapping[VARIABLES.index(v)] for v, c in model.earnings_loadings().items())
        ratio = np.exp(model.earnings_level() + states @ loading)
        theta = model.output_share(ratio, s)
        alpha = post.cal.alpha
        informal_output, formal_output = theta * self.gdp, (1 - theta) * self.gdp
        informal_jobs, formal_jobs = s * self.employment, (1 - s) * self.employment
        result = {
            "participacion_informal_pib": theta,
            "tasa_informalidad_laboral": s,
            "razon_ingresos_R": ratio,
            "productividad_relativa_informal": (1 - alpha) * ratio,
            "pib_informal_mmillones_2015": informal_output,
            "pib_formal_mmillones_2015": formal_output,
            "ocupados_informales": informal_jobs,
            "ocupados_formales": formal_jobs,
            "va_por_trabajador_informal_millones": 1e3 * informal_output / informal_jobs,
            "va_por_trabajador_formal_millones": 1e3 * formal_output / formal_jobs,
            "componente_ciclico_pib": dev("ly"),
        }
        for label, state in SHOCK_STATES.items():
            result[label] = dev(state)
        return result

    def all(self) -> dict[str, np.ndarray]:
        stacked: dict[str, list[np.ndarray]] = {}
        for _, row in self.draws.iterrows():
            for key, value in self.one(row.to_dict()).items():
                stacked.setdefault(key, []).append(value)
        return {k: np.array(v) for k, v in stacked.items()}


class FinalTables:
    """Turns draws into quarterly and annual tables and collects the other results."""

    SUM_VARIABLES = ("pib_informal_mmillones_2015", "pib_formal_mmillones_2015")
    LEVEL_VARIABLES = ("ocupados_informales", "ocupados_formales")

    def __init__(self, draws: BaselineDraws, paths: Paths, out: Path) -> None:
        self.d = draws
        self.paths = paths
        self.out = out
        out.mkdir(parents=True, exist_ok=True)

    @staticmethod
    def _bands(name: str, values: np.ndarray) -> dict[str, np.ndarray]:
        return {f"{name}_{lab}": np.quantile(values, q, axis=0) for q, lab in QUANTILES}

    def quarterly(self, sims: dict[str, np.ndarray]) -> pd.DataFrame:
        frame = pd.DataFrame({"trimestre": self.d.quarters,
                              "pib_observado_mmillones_2015": self.d.gdp,
                              "ocupados_observados": self.d.employment,
                              "tasa_informalidad_observada": self.d.est.obs.informality_rate})
        for name, values in sims.items():
            for col, band in self._bands(name, values).items():
                frame[col] = band
        return frame

    def annual(self, sims: dict[str, np.ndarray]) -> pd.DataFrame:
        years = np.array([int(q[:4]) for q in self.d.quarters])
        complete = [y for y in np.unique(years) if (years == y).sum() == 4]
        rows = []
        for y in complete:
            m = years == y
            row: dict[str, float] = {"anio": y, "pib_observado_mmillones_2015": self.d.gdp[m].sum()}
            informal = sims["pib_informal_mmillones_2015"][:, m].sum(axis=1)
            share = informal / self.d.gdp[m].sum()          # annual share = annual informal / annual GDP
            for name, values in (("participacion_informal_pib", share),
                                 ("pib_informal_mmillones_2015", informal),
                                 ("pib_formal_mmillones_2015", sims["pib_formal_mmillones_2015"][:, m].sum(axis=1)),
                                 ("tasa_informalidad_laboral", sims["tasa_informalidad_laboral"][:, m].mean(axis=1)),
                                 ("razon_ingresos_R", sims["razon_ingresos_R"][:, m].mean(axis=1)),
                                 ("productividad_relativa_informal",
                                  sims["productividad_relativa_informal"][:, m].mean(axis=1)),
                                 ("ocupados_informales", sims["ocupados_informales"][:, m].mean(axis=1))):
                for q, lab in QUANTILES:
                    row[f"{name}_{lab}"] = float(np.quantile(values, q))
            rows.append(row)
        return pd.DataFrame(rows)

    def steady_state(self) -> pd.DataFrame:
        table = pd.read_csv(self.paths.results / BASE / "posterior_summary.csv").set_index("parameter")
        params = {k: float(v) for k, v in table["post_median"].items()}
        model = self.d.est.post.state_space(params)[0]
        ss, cal = model.ss, self.d.est.post.cal
        yf, yi = ss.y * (1 - params["theta"]), ss.y * params["theta"]
        ratio = float(np.exp(model.earnings_level()))
        k_tilde = ss.k / np.exp(cal.gamma)
        rows = [
            ("theta", params["theta"], "Participacion informal en el PIB de estado estacionario"),
            ("R", ratio, "Ingreso informal por trabajador / costo laboral formal, estado estacionario"),
            ("productividad_relativa", (1 - cal.alpha) * ratio, "VA por trabajador informal / formal"),
            ("r_trimestral", ss.rk, "Tasa de renta del capital (trimestral)"),
            ("K_sobre_Yf_anual", k_tilde / yf / 4, "Capital / PIB formal (anios)"),
            ("K_sobre_Y_anual", k_tilde / ss.y / 4, "Capital / PIB total (anios)"),
            ("I_sobre_Y_modelo", ss.i / ss.y, "Inversion / PIB implicada por el modelo"),
            ("xbar", ss.xbar, "Residuo de no aditividad de volumenes encadenados"),
            ("tasa_informalidad_media", cal.s_bar, "Tasa de informalidad media (calibrada)"),
            ("alpha", cal.alpha, "Participacion del capital en el PIB formal (DOLS)"),
            ("delta_trimestral", cal.delta, "Depreciacion trimestral (4% anual)"),
            ("crecimiento_tendencia_trimestral", cal.gamma, "Crecimiento medio trimestral de la tendencia"),
            ("yi_sobre_yf", yi / yf, "PIB informal / PIB formal, estado estacionario"),
        ]
        return pd.DataFrame(rows, columns=["objeto", "valor", "descripcion"])

    def copy_existing(self) -> None:
        res = self.paths.results
        copies = {
            "03_parametros_posterior.csv": res / BASE / "posterior_summary.csv",
            "05_descomposicion_varianza.csv": res / BASE / "variance_decomposition.csv",
            "06_ajuste_un_paso.csv": res / BASE / "fit_one_step.csv",
            "07_resumen_corrida.json": res / BASE / "run_summary.json",
            "09_comparacion_literatura.csv": res / "comparacion" / "comparacion_referencias.csv",
            "10_participacion_capital_alfa.csv": res / "alfa" / "capital_share.csv",
            "11_identificacion_perfil.csv": res / "identificacion_solo_trabajo" / "perfil_theta.csv",
            "12_identificacion_simulacion.csv": res / "identificacion_solo_trabajo" / "simulacion.csv",
            "13_identificacion_trayectorias_theta_fijo.csv":
                res / "identificacion_solo_trabajo" / "trayectorias_theta_fijo.csv",
        }
        for name, src in copies.items():
            if src.exists():
                shutil.copy2(src, self.out / name)
            else:
                print(f"no encontrado (se omite): {src}")
        figures = self.out / "figuras"
        figures.mkdir(exist_ok=True)
        # Figures of the estimation results, if the paper sources are present (they are not
        # part of the public repository); the figures of the estimated series are always
        # regenerated from the files just written, so they follow each quarterly update.
        for fig in (ROOT / "paper" / "figures").glob("*.pdf"):
            if fig.stem not in ("fig_estimated_series", "fig_shocks"):
                shutil.copy2(fig, figures / fig.name)
        sys.path.insert(0, str(ROOT / "scripts"))
        from series_paper import EstimatedSeries
        series = EstimatedSeries(self.out, figures, formats=("pdf", "png"))
        for build in (series.share_figure, series.series_figure, series.shocks_figure):
            build()

    def sensitivity(self) -> None:
        sys.path.insert(0, str(ROOT / "scripts"))
        from tabla_sensibilidad import SensitivityTable, SPECIFICATIONS
        table = SensitivityTable(self.paths.results)
        rows = [r for r in (table.row(s) for s in SPECIFICATIONS) if r and not r.get("panel")]
        frame = pd.DataFrame(rows).rename(columns={"label": "especificacion", "rho": "R_mediana",
                                                   "theta": "theta_ee_mediana_[p05,p95]",
                                                   "first": "1993Q2_mediana_[p05,p95]",
                                                   "last": "2026Q2_mediana_[p05,p95]"})
        frame["especificacion"] = (frame["especificacion"].str.replace(r"\\bar\\tau", "tau", regex=True)
                                   .str.replace(r"\\(alpha|delta|eta)", r"\1", regex=True)
                                   .str.replace(r"[\$\\{}^]|dagger", "", regex=True)
                                   .str.replace("--", "-", regex=False))
        frame.to_csv(self.out / "08_sensibilidad.csv", index=False)

    def write(self) -> None:
        sims = self.d.all()
        self.quarterly(sims).to_csv(self.out / "01_series_trimestrales.csv", index=False)
        self.annual(sims).to_csv(self.out / "02_series_anuales.csv", index=False)
        self.steady_state().to_csv(self.out / "04_estado_estacionario.csv", index=False)
        self.copy_existing()
        self.sensitivity()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--draws", type=int, default=400)
    parser.add_argument("--salida", type=Path, default=ROOT / "resultados_finales")
    args = parser.parse_args()
    paths = Paths(ROOT)
    FinalTables(BaselineDraws(paths, args.draws), paths, args.salida).write()
    annual = pd.read_csv(args.salida / "02_series_anuales.csv")
    print(annual[["anio", "participacion_informal_pib_mediana", "pib_informal_mmillones_2015_mediana",
                  "tasa_informalidad_laboral_mediana", "productividad_relativa_informal_mediana"]]
          .round(3).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/series_largas.py <==
"""Annual long series 1905-today: GRECO backcast spliced onto the estimation dataset.

Each series keeps the level of the current dataset (DANE base 2015 and ICML) from
1993 on and is carried backwards with the growth rates of the GRECO series
(retropolation by growth rates, linked in the first common year, 1993):

    x_t = x_1993 * greco_t / greco_1993,   t < 1993

Series and sources
    pib          real GDP: DANE (1993-) <- GRECO/CEPAL/López (1905-1992)
    fbkf         gross fixed capital formation: DANE (1993-) <- GRECO Table 3A (1925-1992)
    capital      fixed capital stock by perpetual inventory with a constant depreciation
                 rate (default 4% a year), run forward from 1925 with a steady-state initial
                 stock K0 = I0 / (g + delta), g = mean investment growth of the first years.
                 The GRECO stock is not used as a level: it mixes inventories and a different
                 depreciation (3.1%), and with DANE investment it implies an unstable K/Y.
    ocupados     employment: ICML/DANE (1993-) <- Flórez (1998) in GRECO Table 1.2 (1951-1992)
    pea_florez, poblacion: GRECO levels as published (persons), not linked
    c, g, informalidad: only from 1993 (no annual backcast source in GRECO)
The GRECO depreciation implied by Table 3A (2% buildings, 5% machinery, 3.1% on total
fixed capital) is reported for reference; the stock here uses the rate passed in.

Usage:
    python scripts/series_largas.py --datos datos/datos_dsge_estimacion.csv ^
        --greco datos/greco --salida datos/series_anuales_largas.csv
"""
from __future__ import annotations

import argparse
import json
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import pandas as pd

LINK_YEAR = 1993


@dataclass(frozen=True)
class LongSeriesConfig:
    depreciation: float = 0.04          # annual
    initial_growth_years: int = 10      # years used for the steady-state initial stock
    link_year: int = LINK_YEAR

    def __post_init__(self) -> None:
        if not 0.0 < self.depreciation < 0.3:
            raise ValueError("depreciation must lie in (0, 0.3)")


class CurrentData:
    """Annual aggregates of the quarterly estimation dataset (complete years only)."""

    def __init__(self, path: Path) -> None:
        q = pd.read_csv(path, encoding="utf-8-sig")
        q["year"] = q["quarter"].astype(str).str[:4].astype(int)
        complete = q.groupby("year")["pib"].count().loc[lambda s: s.eq(4)].index
        q = q.loc[q.year.isin(complete)]
        self.annual = q.groupby("year").agg(
            pib=("pib", "sum"), c=("c", "sum"), fbkf=("i", "sum"), g=("g", "sum"),
            ocupados=("ocupados", "mean"), informalidad=("informalidad_ponderada_ocupados", "mean"))


class GrecoData:
    """The CSV files written by extraer_greco.py."""

    def __init__(self, folder: Path) -> None:
        read = lambda name: pd.read_csv(folder / name).set_index("year")  # noqa: E731
        self.series = read("greco_tabla2a_series.csv")
        self.investment = read("greco_tabla3a_inversion.csv")
        self.assets = read("greco_tabla3a_capital_por_activo.csv")
        self.employment = read("greco_tabla1_2_empleo.csv")

    def fixed_capital(self) -> pd.Series:
        return self.assets["capital_construccion_1975"] + self.assets["capital_maquinaria_1975"]

    def implied_depreciation(self) -> dict[str, float]:
        a = self.assets
        lag = a.shift(1)
        rates = {
            "construccion": a.depreciacion_construccion_1975 / lag.capital_construccion_1975,
            "maquinaria": a.depreciacion_maquinaria_1975 / lag.capital_maquinaria_1975,
            "capital_fijo_total": (a.depreciacion_construccion_1975 + a.depreciacion_maquinaria_1975)
            / (lag.capital_construccion_1975 + lag.capital_maquinaria_1975),
        }
        return {k: round(float(v.mean()), 4) for k, v in rates.items()}


class LongSeriesBuilder:
    """Splices GRECO growth rates onto the current levels and builds the capital stock."""

    def __init__(self, current: CurrentData, greco: GrecoData, config: LongSeriesConfig) -> None:
        self.cur = current.annual
        self.greco = greco
        self.cfg = config

    def _splice(self, current: pd.Series, backcast: pd.Series) -> tuple[pd.Series, pd.Series]:
        link = self.cfg.link_year
        if link not in current.index or link not in backcast.index or not np.isfinite(backcast[link]):
            raise ValueError(f"link year {link} missing in one of the series")
        back = current[link] * backcast.loc[:link - 1] / backcast[link]
        out = pd.concat([back.dropna(), current.loc[link:]])
        source = pd.Series(np.where(out.index < link, "GRECO (tasas de crecimiento)", "actual"), index=out.index)
        return out, source

    def _capital(self, fbkf: pd.Series) -> pd.Series:
        """Perpetual inventory from the first investment year with a steady-state initial stock."""
        d, n = self.cfg.depreciation, self.cfg.initial_growth_years
        inv = fbkf.dropna()
        growth = max(float(np.log(inv.iloc[n] / inv.iloc[0]) / n), 0.0)
        k = pd.Series(np.nan, index=inv.index)
        k.iloc[0] = inv.iloc[0] / (growth + d)
        for j in range(1, len(inv)):
            k.iloc[j] = (1.0 - d) * k.iloc[j - 1] + inv.iloc[j - 1]
        return k

    def build(self) -> pd.DataFrame:
        pib, src_pib = self._splice(self.cur["pib"], self.greco.series["pib_1975"])
        fbkf, src_fbkf = self._splice(self.cur["fbkf"], self.greco.investment["fbkf_1975"])
        ocup, src_ocup = self._splice(self.cur["ocupados"], self.greco.employment["ocupados_florez"].dropna())
        frame = pd.DataFrame({"pib": pib, "fbkf": fbkf, "ocupados": ocup})
        frame = frame.join(self.cur[["c", "g", "informalidad"]], how="left")
        frame["capital"] = self._capital(frame["fbkf"])
        frame = frame.join(self.greco.series[["pea_florez", "poblacion"]], how="left")
        frame["fuente_pib"], frame["fuente_fbkf"], frame["fuente_ocupados"] = src_pib, src_fbkf, src_ocup
        frame.index.name = "year"
        return frame.reset_index()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--datos", type=Path, default=Path("datos/datos_dsge_estimacion.csv"))
    parser.add_argument("--greco", type=Path, default=Path("datos/greco"))
    parser.add_argument("--salida", type=Path, default=Path("datos/series_anuales_largas.csv"))
    parser.add_argument("--depreciacion", type=float, default=0.04)
    args = parser.parse_args()
    greco = GrecoData(args.greco)
    frame = LongSeriesBuilder(CurrentData(args.datos), greco, LongSeriesConfig(args.depreciacion)).build()
    args.salida.parent.mkdir(parents=True, exist_ok=True)
    frame.to_csv(args.salida, index=False)
    print(json.dumps({"years": [int(frame.year.min()), int(frame.year.max())],
                      "depreciacion_usada": args.depreciacion,
                      "depreciacion_implicita_greco": greco.implied_depreciation(),
                      "salida": str(args.salida)}, indent=2, ensure_ascii=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/series_paper.py <==
"""Figures and table of the estimated series for the paper.

Reads ``resultados_finales/01_series_trimestrales.csv`` and ``02_series_anuales.csv``
(written by ``scripts/resultados_finales.py``) and writes:

    figures/fig_estimated_series.pdf  informal and formal value added, value added per
                                      worker, relative productivity and earnings ratio,
                                      informal and formal employment (median and 90% band;
                                      levels as four-quarter moving averages, because the
                                      national accounts are not seasonally adjusted)
    figures/fig_shocks.pdf            the seven smoothed structural shocks
    tables/estimated_series.tex       annual estimated series, 1994 to the last full year

It also writes ``fig_participacion_informal`` (informal share and labor informality)
for the repository. ``scripts/resultados_finales.py`` calls this module so that the
figures in ``resultados_finales/figuras`` follow each quarterly update.

Usage:
    python scripts\\series_paper.py --results resultados_finales --out paper
"""
from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd

INK, MUTED, GRID = "#1f2933", "#6b7280", "#e5e7eb"
BLUE, ORANGE, GREEN = "#2563eb", "#d97706", "#059669"
BAND_ALPHA = 0.22
plt.rcParams.update({
    "font.size": 9, "axes.edgecolor": MUTED, "axes.labelcolor": INK, "xtick.color": MUTED,
    "ytick.color": MUTED, "axes.spines.top": False, "axes.spines.right": False, "axes.grid": True,
    "grid.color": GRID, "grid.linewidth": 0.6, "lines.linewidth": 1.6, "legend.frameon": False,
    "axes.titlesize": 9.5, "axes.titleweight": "bold", "axes.titlelocation": "left",
    "savefig.dpi": 300, "savefig.bbox": "tight",
})

SHOCKS = (
    ("choque_productividad_informal_zr", r"Informal productivity $z^r_t$"),
    ("choque_cuna_formalidad_omega", r"Formality wedge $\omega_t$"),
    ("choque_oferta_laboral_lnpsi", r"Labor supply $\ln\psi_t$"),
    ("choque_crecimiento_tendencia_mu", r"Trend growth $\mu_t$"),
    ("choque_eficiencia_inversion_lnnu", r"Investment efficiency $\ln\nu_t$"),
    ("choque_gasto_publico_zg", r"Government spending $z^g_t$"),
    ("choque_absorcion_x", r"Absorption $x_t$"),
)


class EstimatedSeries:
    """Builds the paper's figures and table from the final-results files."""

    def __init__(self, results: Path, figures: Path, tables: Path | None = None,
                 formats: tuple[str, ...] = ("pdf",)) -> None:
        quarterly = results / "01_series_trimestrales.csv"
        annual = results / "02_series_anuales.csv"
        for path in (quarterly, annual):
            if not path.is_file():
                raise FileNotFoundError(f"{path} not found; run scripts/resultados_finales.py first")
        self.q = pd.read_csv(quarterly)
        self.q["date"] = pd.PeriodIndex(self.q.trimestre, freq="Q").to_timestamp(how="end")
        self.a = pd.read_csv(annual)
        self.figures = figures
        self.tables = tables
        self.formats = formats
        self.figures.mkdir(parents=True, exist_ok=True)
        if self.tables is not None:
            self.tables.mkdir(parents=True, exist_ok=True)

    def _save(self, fig: plt.Figure, stem: str) -> Path:
        for fmt in self.formats:
            fig.savefig(self.figures / f"{stem}.{fmt}")
        plt.close(fig)
        return self.figures / f"{stem}.{self.formats[0]}"

    def share_figure(self) -> Path:
        fig, (a, b) = plt.subplots(2, 1, figsize=(7.0, 5.4), sharex=True)
        self._band(a, "participacion_informal_pib", BLUE, "Informal share of output", 100)
        a.set_title("A. Informal share of output (%), median and 90% band")
        q = self.q
        b.plot(q.date, 100 * q.tasa_informalidad_observada, color=MUTED, lw=1, label="Observed (ICML / GEIH)")
        self._band(b, "tasa_informalidad_laboral", ORANGE, "Smoothed", 100)
        b.set_title("B. Labor informality rate (%)")
        b.legend(loc="upper right")
        last = q.iloc[-1]
        a.annotate(f"{last.trimestre}: {100 * last.participacion_informal_pib_mediana:.1f}%",
                   (last.date, 100 * last.participacion_informal_pib_mediana), xytext=(-95, 32),
                   textcoords="offset points", fontsize=8, color=INK,
                   arrowprops={"arrowstyle": "-", "color": MUTED, "lw": 0.8})
        fig.tight_layout()
        return self._save(fig, "fig_participacion_informal")

    def _band(self, ax: plt.Axes, name: str, color: str, label: str, scale: float = 1.0,
              smooth: bool = False) -> None:
        q = self.q
        cols = {k: q[f"{name}_{k}"] for k in ("p05", "mediana", "p95")}
        if smooth:      # four-quarter moving average removes the seasonal pattern of the levels
            cols = {k: v.rolling(4).mean() for k, v in cols.items()}
        ax.fill_between(q.date, scale * cols["p05"], scale * cols["p95"], color=color, alpha=BAND_ALPHA, lw=0)
        ax.plot(q.date, scale * cols["mediana"], color=color, label=label)
        ax.set_xlim(q.date.iloc[0], q.date.iloc[-1])

    def series_figure(self) -> Path:
        fig, axes = plt.subplots(2, 2, figsize=(7.2, 5.6), sharex=True)
        (a, b), (c, d) = axes

        self._band(a, "pib_formal_mmillones_2015", BLUE, "Formal", 1e-3, smooth=True)
        self._band(a, "pib_informal_mmillones_2015", ORANGE, "Informal", 1e-3, smooth=True)
        a.set_title("A. Value added, trillion 2015 pesos per quarter")
        a.legend(loc="upper left")

        self._band(b, "va_por_trabajador_formal_millones", BLUE, "Formal", smooth=True)
        self._band(b, "va_por_trabajador_informal_millones", ORANGE, "Informal", smooth=True)
        b.set_title("B. Value added per worker, million 2015 pesos per quarter")
        b.legend(loc="center left")
        b.set_ylim(0, None)

        self._band(c, "productividad_relativa_informal", GREEN, "Relative productivity (value added per worker)")
        self._band(c, "razon_ingresos_R", ORANGE, "Earnings ratio $R_t$ (smoothed)")
        c.set_title("C. Informal relative to formal")
        c.legend(loc="lower left")
        c.set_ylim(0.1, 0.4)

        self._band(d, "ocupados_informales", ORANGE, "Informal", 1e-6)
        self._band(d, "ocupados_formales", BLUE, "Formal", 1e-6)
        d.set_title("D. Employment, million persons")
        d.legend(loc="upper left")
        for ax in axes.flat:
            ax.tick_params(labelsize=8)
        fig.tight_layout()
        return self._save(fig, "fig_estimated_series")

    def shocks_figure(self) -> Path:
        fig, axes = plt.subplots(4, 2, figsize=(7.2, 7.6), sharex=True)
        flat = axes.flat
        for ax, (name, title) in zip(flat, SHOCKS):
            self._band(ax, name, BLUE, title, 100)
            ax.axhline(0, color=MUTED, lw=0.8)
            ax.set_title(title)
            ax.tick_params(labelsize=8)
        axes.flat[-1].axis("off")
        fig.supylabel("% deviation from steady state", fontsize=8.5, color=INK)
        fig.tight_layout()
        return self._save(fig, "fig_shocks")

    def annual_table(self) -> Path:
        if self.tables is None:
            raise ValueError("no tables directory was given")
        a = self.a
        lines = [
            r"\begin{tabular}{rrrrrrrr}",
            r"\toprule",
            r" & GDP & \multicolumn{2}{c}{Informal share of output (\%)} & Informal VA & Formal VA"
            r" & Labor & Relative \\",
            r"Year & (trillion) & Median & 90\% band & (trillion) & (trillion) & informality (\%)"
            r" & productivity \\",
            r"\midrule",
        ]
        for _, r in a.iterrows():
            band = (f"[{100 * r.participacion_informal_pib_p05:.1f}, "
                    f"{100 * r.participacion_informal_pib_p95:.1f}]")
            lines.append(
                f"{int(r.anio)} & {r.pib_observado_mmillones_2015 / 1e3:,.1f} & "
                f"{100 * r.participacion_informal_pib_mediana:.1f} & {band} & "
                f"{r.pib_informal_mmillones_2015_mediana / 1e3:,.1f} & "
                f"{r.pib_formal_mmillones_2015_mediana / 1e3:,.1f} & "
                f"{100 * r.tasa_informalidad_laboral_mediana:.1f} & "
                f"{r.productividad_relativa_informal_mediana:.3f} \\\\")
        lines += [r"\bottomrule", r"\end{tabular}"]
        path = self.tables / "estimated_series.tex"
        path.write_text("\n".join(lines) + "\n", encoding="utf-8")
        return path


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--results", type=Path, default=Path("resultados_finales"))
    parser.add_argument("--out", type=Path, default=Path("paper"))
    args = parser.parse_args()
    builder = EstimatedSeries(args.results, args.out / "figures", args.out / "tables")
    for path in (builder.series_figure(), builder.shocks_figure(), builder.annual_table()):
        print("written", path)


if __name__ == "__main__":
    main()


==> anc/code/scripts/tabla_sensibilidad.py <==
"""Build the sensitivity table of the paper from the estimation result folders."""

from __future__ import annotations

import argparse
import json
from dataclasses import dataclass
from pathlib import Path

import pandas as pd


@dataclass(frozen=True)
class Specification:
    """One estimated specification shown as a row of the table."""

    label: str
    folder: str


PANEL = "panel"
SPECIFICATIONS: tuple[Specification, ...] = (
    Specification(r"\emph{A. Formal wage concept (labor-only, $\alpha=0.354$, $\delta=4\%$)}", PANEL),
    Specification(r"Baseline: statutory non-wage costs, contributions and benefits", "solo_trabajo_cuna_legal"),
    Specification(r"Statutory contributions only", "solo_trabajo_cuna_aportes"),
    Specification(r"Constant wedge, $\bar\tau=0.25$", "solo_trabajo"),
    Specification(r"\emph{B. Other assumptions (labor-only, constant wedge)}", PANEL),
    Specification(r"$\alpha=0.33$, $\delta=6\%$", "solo_trabajo_d6"),
    Specification(r"$\alpha=0.50$", "solo_trabajo_a050"),
    Specification(r"Prior of $\eta$ centered at 0.5", "solo_trabajo_eta05"),
    Specification(r"Prior of $\eta$ centered at 0.9", "solo_trabajo_eta09"),
    Specification(r"Sample from 2007Q1", "solo_trabajo_desde2007"),
    Specification(r"Capital--output ratio observed in levels$^{\dagger}$", "solo_trabajo_capital"),
    Specification(r"\emph{C. Equal technologies and aggregates only}", PANEL),
    Specification("Equal technologies, constant wedge (upper bound)", "con_ingresos"),
    Specification("Equal technologies, no wedge adjustment", "con_ingresos_sin_cuna"),
    Specification("Equal technologies, hourly earnings", "con_ingresos_por_hora"),
    Specification("Aggregates only (no earnings)", "desde_1993"),
)


class SensitivityTable:
    """Collect key posterior quantities for each specification."""

    def __init__(self, results_dir: Path) -> None:
        if not results_dir.is_dir():
            raise FileNotFoundError(results_dir)
        self.results_dir = results_dir

    @staticmethod
    def _band(row: pd.Series) -> str:
        return (f"{100 * row.informal_output_share_median:.1f} "
                f"[{100 * row.informal_output_share_p05:.1f}, "
                f"{100 * row.informal_output_share_p95:.1f}]")

    def row(self, spec: Specification) -> dict[str, str] | None:
        """Return the formatted row, or None when the run is missing."""
        if spec.folder == PANEL:
            return {"label": spec.label, "panel": True}
        folder = self.results_dir / spec.folder
        summary_path = folder / "run_summary.json"
        if not summary_path.exists():
            return None
        summary = json.loads(summary_path.read_text())
        post = pd.read_csv(folder / "posterior_summary.csv").set_index("parameter")
        share = pd.read_csv(folder / "informal_output_share.csv").set_index("quarter")
        first = share.loc["1993Q2"] if "1993Q2" in share.index else None
        theta = post.loc["theta"]
        return {
            "label": spec.label,
            "rho": f"{summary['rho_tilde_median']:.2f}",
            "theta": f"{theta.post_median:.3f} [{theta.p05:.3f}, {theta.p95:.3f}]",
            "first": self._band(first) if first is not None else "--",
            "last": self._band(share.iloc[-1]),
        }

    def to_latex(self, out_path: Path) -> pd.DataFrame:
        """Write the LaTeX body and return the rows as a frame."""
        rows = [r for r in (self.row(s) for s in SPECIFICATIONS) if r is not None]
        lines = [rf"\multicolumn{{5}}{{l}}{{{r['label']}}} \\" if r.get("panel") else
                 f"{r['label']} & {r['rho']} & {r['theta']} & {r['first']} & {r['last']} \\\\" for r in rows]
        out_path.write_text("\n".join(lines) + "\n")
        return pd.DataFrame([r for r in rows if not r.get("panel")])


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    frame = SensitivityTable(args.results).to_latex(args.out / "tables" / "sensitivity.tex")
    print(frame.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/tablas_paper.py <==
"""Write the LaTeX bodies of the posterior, fit and variance tables of the paper.

Usage:
    python scripts/tablas_paper.py --base resultados_m2/solo_trabajo_cuna_legal --out paper
The variance decomposition file must exist in the result folder (variance_decomposition.csv).
"""
from __future__ import annotations

import argparse
from pathlib import Path

import pandas as pd

NAMES = {
    "theta": r"$\theta$ informal output share", "eta": r"$\eta$ informal labor elasticity",
    "rho_mu": r"$\rho_\mu$ trend growth", "rho_g": r"$\rho_g$ government", "rho_v": r"$\rho_\nu$ investment efficiency",
    "rho_psi": r"$\rho_\psi$ labor supply", "rho_om": r"$\rho_\omega$ formality wedge", "rho_x": r"$\rho_x$ absorption",
    "sig_mu": r"$\sigma_\mu$", "sig_g": r"$\sigma_g$", "sig_v": r"$\sigma_\nu$", "sig_psi": r"$\sigma_\psi$",
    "sig_om": r"$\sigma_\omega$", "sig_x": r"$\sigma_x$", "me_i": r"$\sigma_{e,I}$ investment (level)",
    "me_n": r"$\sigma_{e,N}$ employment (level)", "me_s": r"$\sigma_{e,s}$ logit informality (level)",
    "rho_zr": r"$\rho_r$ informal productivity", "sig_zr": r"$\sigma_r$", "me_w": r"$\sigma_{e,R}$ earnings ratio",
    "w_break": r"$b$ earnings shift from 2022Q1", "me_k": r"$\sigma_{e,K}$ capital--output ratio (level)",
}
FAMILY = {"beta": "Beta", "invgamma": r"Inv.\ gamma", "normal": "Normal"}
FIT = {"obs_y": "GDP growth", "obs_c": "Private consumption growth", "obs_i": "Investment growth",
       "obs_g": "Government consumption growth", "obs_n": "Employment growth",
       "obs_s": "Logit informality rate (level)", "obs_k": "Capital--output ratio (level)"}
VARIANCE = {"detrended_output": "Detrended output", "logit_informality": "Logit informality rate",
            "logit_informal_output": "Logit informal output share"}
SHOCK_COLUMNS = ("share_mu", "share_g", "share_v", "share_psi", "share_om", "share_x", "share_zr")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--base", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    tables = args.out / "tables"
    tables.mkdir(parents=True, exist_ok=True)
    post = pd.read_csv(args.base / "posterior_summary.csv")
    (tables / "posterior.tex").write_text("\n".join(
        f"{NAMES[r.parameter]} & {FAMILY[r.prior]}({r.prior_mean:.3g}, {r.prior_sd:.3g}) & {r.post_median:.3f} & "
        f"[{r.p05:.3f}, {r.p95:.3f}] & {r.post_sd_over_prior_sd:.2f} & {r.rhat:.3f} & {r.ess_bulk:,.0f} \\\\"
        for r in post.itertuples()) + "\n")
    fit = pd.read_csv(args.base / "fit_one_step.csv")
    (tables / "fit.tex").write_text("\n".join(
        f"{FIT[r.observable]} & {r.sd_data:.4f} & {r.autocorr_data:.2f} & {r.rmse_model_over_sd:.3f} & "
        f"{r.rmse_ar1_over_sd:.3f} \\\\" for r in fit.itertuples()) + "\n")
    vd = pd.read_csv(args.base / "variance_decomposition.csv")
    (tables / "variance.tex").write_text("\n".join(
        f"{VARIANCE[r.variable]} & {r.horizon} & " + " & ".join(f"{100 * getattr(r, c):.1f}" for c in SHOCK_COLUMNS)
        + r" \\" for r in vd.itertuples()) + "\n")
    print(f"tables written to {tables}")


if __name__ == "__main__":
    main()


==> anc/code/tests/test_m2.py <==
"""Regression tests for M2 (run with: python -m pytest tests/test_m2.py -q)."""
from __future__ import annotations

from pathlib import Path

import numpy as np
import pytest
from scipy.stats import multivariate_normal

from m2.data import ObservableBuilder
from m2.estimation import Posterior, calibration_from_data
from m2.informal import informal_share
from m2.model import Calibration, ModelError, Structural, TwoSectorModel
from m2.priors import PriorSet
from m2.statespace import KalmanFilter

DATA = Path(__file__).resolve().parents[1] / "datos" / "datos_dsge_estimacion.csv"


@pytest.fixture(scope="module")
def obs():
    return ObservableBuilder().build(DATA)


def test_steady_state_solves_equilibrium():
    model = TwoSectorModel(Calibration(), Structural())
    x = model.ss.vector()
    assert np.abs(model.residuals(x, x)).max() < 1e-12


def test_informal_share_equals_theta_in_steady_state():
    cal = Calibration()
    model = TwoSectorModel(cal, Structural(theta=0.4))
    assert informal_share(model.ss.rho_tilde, cal.s_bar) == pytest.approx(0.4)


def test_blanchard_kahn_and_stable_transition():
    sol = TwoSectorModel(Calibration(), Structural()).solve()
    assert np.max(np.abs(np.linalg.eigvals(sol.transition))) < 1.0


def test_policy_satisfies_linearized_equilibrium():
    model = TwoSectorModel(Calibration(), Structural())
    sol = model.solve()
    d_now, d_next = model.jacobians()
    mapping = sol.full_map()
    # E_t Y_{t+1} = M T s_t  must satisfy  d_now M s + d_next M T s = 0 for every s
    err = d_now @ mapping + d_next @ mapping @ sol.transition
    assert np.abs(err).max() < 1e-6


def test_invalid_theta_raises():
    with pytest.raises(ModelError):
        TwoSectorModel(Calibration(), Structural(theta=1.2))


def test_prior_density_matches_scipy():
    priors = PriorSet()
    u = priors.prior_means() + 0.1
    ref = sum(d.logpdf(p.to_param(x)) + p.log_jacobian(x)
              for p, d, x in zip(priors.priors, priors._frozen, u))
    assert priors.logpdf(u) == pytest.approx(ref, rel=1e-10)


def test_kalman_matches_exact_gaussian_likelihood(obs):
    post = Posterior(obs, calibration_from_data(obs))
    params = post.priors.to_params(post.priors.prior_means())
    _, space = post.state_space(params)
    data = obs.values[:12]
    T, n_obs = data.shape
    n = space.A.shape[0]
    P0 = space.initial_covariance()
    W = space.B @ space.Q @ space.B.T
    # covariance of stacked states x_1..x_T under the stationary distribution
    cov_x = np.zeros((T * n, T * n))
    powers = [np.eye(n)]
    for _ in range(T):
        powers.append(space.A @ powers[-1])
    for t in range(T):
        for s in range(t + 1):
            block = powers[t - s] @ P0
            cov_x[t * n:(t + 1) * n, s * n:(s + 1) * n] = block
            cov_x[s * n:(s + 1) * n, t * n:(t + 1) * n] = block.T
    big_z = np.kron(np.eye(T), space.Z)
    cov_y = big_z @ cov_x @ big_z.T + np.kron(np.eye(T), space.H)
    exact = multivariate_normal(np.zeros(T * n_obs), cov_y, allow_singular=False).logpdf(data.ravel())
    assert W.shape == (n, n)
    assert KalmanFilter(space).run(data).loglik == pytest.approx(exact, rel=1e-8)


def test_observables_exclude_pandemic_quarters(obs):
    quarters = [str(q) for q in obs.quarters]
    missing = np.isnan(obs.values).all(axis=1)
    assert [q for q, m in zip(quarters, missing) if m] == ["2020Q2", "2020Q3", "2020Q4"]


# ---------------------------------------------------------------- labor-only informal sector
from m2.capital_share import AnnualData, CapitalConfig, CapitalShareEstimator  # noqa: E402
from m2.earnings import ValueAddedRatio  # noqa: E402
from m2.model import VARIABLES, LaborOnlyInformalModel, output_share_labor_only  # noqa: E402


def _labor_only(theta: float = 0.3) -> LaborOnlyInformalModel:
    return LaborOnlyInformalModel(Calibration(alpha=0.35, delta=0.015), Structural(theta=theta, eta=0.7))


def test_labor_only_steady_state_and_solution():
    model = _labor_only()
    x = model.ss.vector()
    assert np.abs(model.residuals(x, x)).max() < 1e-12
    assert np.max(np.abs(np.linalg.eigvals(model.solve().transition))) < 1.0


def test_labor_only_share_mapping_recovers_theta():
    model = _labor_only(0.27)
    share = model.output_share(np.exp(model.earnings_level()), model.cal.s_bar)
    assert share == pytest.approx(0.27)
    # equal technologies give a larger share for the same earnings ratio
    assert informal_share(np.exp(model.earnings_level()), model.cal.s_bar) > share


def test_labor_only_earnings_loadings_match_numerical_derivative():
    model = _labor_only()
    cal, par, ss = model.cal, model.par, model.ss

    def log_ratio(v: np.ndarray) -> float:
        lnf, lni, lk, mu, zr = (v[VARIABLES.index(n)] for n in ("lnf", "lni", "lk", "mu", "zr"))
        yi = ss.rho_tilde * np.exp(zr + par.eta * lni)
        yf = np.exp(cal.alpha * (lk - cal.gamma - mu) + (1 - cal.alpha) * lnf)
        return np.log(yi / np.exp(lni)) - np.log((1 - cal.alpha) * yf / np.exp(lnf))

    x0 = ss.vector()
    assert log_ratio(x0) == pytest.approx(model.earnings_level())
    grad = np.array([(log_ratio(x0 + e) - log_ratio(x0 - e)) / 2e-6 for e in np.eye(len(x0)) * 1e-6])
    expected = np.zeros(len(x0))
    for var, coef in model.earnings_loadings().items():
        expected[VARIABLES.index(var)] = coef
    assert np.allclose(grad, expected, atol=1e-6)


def test_value_added_ratio_scales_large_firm_employees():
    import pandas as pd
    row = {"quarter": "2020Q1", "ratio": 0.5, "mean_formal": 100.0}
    for g, (share, mean) in {"own": (0.5, 40.0), "emp_small": (0.2, 30.0), "emp_large": (0.2, 60.0),
                             "domestic": (0.1, 30.0), "emp_nosize": (0.0, np.nan)}.items():
        row[f"share_informal_{g}"], row[f"mean_informal_{g}"] = share, mean
    for g in ("own", "emp_small", "emp_large", "domestic", "emp_nosize"):
        row[f"share_formal_{g}"] = 1.0 if g == "emp_large" else 0.0
        row[f"mean_formal_{g}"] = 100.0 if g == "emp_large" else np.nan
    out = ValueAddedRatio(alpha=0.4).build(pd.DataFrame([row]))
    expected = (0.5 * 40 + 0.2 * 30 + 0.2 * 60 / 0.6 + 0.1 * 30) / 100.0
    assert out.ratio_va.iloc[0] == pytest.approx(expected)


def test_capital_share_recovers_known_alpha():
    import pandas as pd
    rng = np.random.default_rng(3)
    years = np.arange(1990, 2026)
    n = 10.0 * np.exp(0.02 * np.arange(len(years)))
    inv = 20.0 * np.exp(0.04 * np.arange(len(years)) + rng.normal(0, 0.05, len(years)))
    data = AnnualData(pd.DataFrame({"quarter": [f"{y}Q{q}" for y in years for q in range(1, 5)],
                                    "pib": 1.0, "i": np.repeat(inv / 4, 4), "ocupados": np.repeat(n, 4),
                                    "informalidad_ponderada_ocupados": 0.5}),
                      CapitalConfig(depreciation=0.06, start_year=1990))
    k = data.frame.k
    data.frame["y"] = 2.0 * k ** 0.35 * data.frame.n ** 0.65 * np.exp(0.005 * np.arange(len(k))
                                                                      + rng.normal(0, 0.005, len(k)))
    assert CapitalShareEstimator(data).aggregate().alpha == pytest.approx(0.35, abs=0.05)


def test_output_share_labor_only_is_below_common():
    s = np.array([0.5, 0.6])
    assert np.all(output_share_labor_only(0.4, s, 0.33) < informal_share(0.4, s))


def test_informality_in_levels_gives_finite_likelihood():
    from m2.data import DataConfig
    from m2.model import LaborOnlyInformalModel as LO
    obs_lv = ObservableBuilder(DataConfig(start="1993Q1", informality_in_levels=True)).build(DATA)
    assert obs_lv.level_observables == ("obs_s",)
    assert abs(np.nanmean(obs_lv.values[:, 5])) < 0.2
    post = Posterior(obs_lv, calibration_from_data(obs_lv, alpha=0.35, delta=0.0096), model_class=LO)
    params = {**{p.name: p.mean for p in post.priors.priors}, "eta": 0.6}
    assert np.isfinite(post.loglik(params))


==> anc/code/tests/test_sources.py <==
"""Offline tests of the update pipeline (no network)."""
from __future__ import annotations

import sys
from pathlib import Path

import numpy as np
import pandas as pd
import pytest

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))

from m2.geih_earnings import classify_group, month_sums, quarterly  # noqa: E402
from m2.sources.geih import _plain, month_range, quarter_months  # noqa: E402
from m2.sources.icml import to_quarters  # noqa: E402
from m2.sources.informality import InformalityClassifier  # noqa: E402
from m2.sources.national_accounts import NationalAccounts  # noqa: E402


def _persons(rows: list[dict]) -> tuple[pd.DataFrame, pd.DataFrame]:
    occ = pd.DataFrame([{f"SRC_{k}": str(v) for k, v in r.items() if k not in ("P6090", "P6100", "P6110")}
                        for r in rows])
    chars = pd.DataFrame([{f"SRC_{k}": str(r[k]) for k in ("P6090", "P6100", "P6110") if k in r}
                          for r in rows])
    return occ, chars


def test_classifier_wage_earners_and_skip_pattern() -> None:
    occ, chars = _persons([
        # contributory health and pension -> formal
        {"P6430": 1, "RAMA2D_R4": 47, "P6090": 1, "P6100": 1, "P6110": 1, "P6920": 1, "P6930": 1, "P6940": 1},
        # subsidized health: P6110 blank by skip pattern -> informal, not unclassified
        {"P6430": 1, "RAMA2D_R4": 47, "P6090": 1, "P6100": 3, "P6920": 1, "P6930": 1, "P6940": 1},
        # no pension -> informal
        {"P6430": 1, "RAMA2D_R4": 47, "P6090": 1, "P6100": 1, "P6110": 1, "P6920": 2},
        # public administration -> formal
        {"P6430": 2, "RAMA2D_R4": 84, "P6090": 1, "P6100": 2, "P6110": 1, "P6920": 1, "P6930": 1, "P6940": 1},
        # pension unanswered -> unclassified
        {"P6430": 1, "RAMA2D_R4": 47, "P6090": 1, "P6100": 1, "P6110": 1},
        # unpaid family worker -> informal
        {"P6430": 6, "RAMA2D_R4": 47},
        # own-account registered in chamber of commerce -> formal
        {"P6430": 4, "RAMA2D_R4": 47, "P6765": 1, "P3065": 1},
        # own-account not registered, registry not renewed -> informal
        {"P6430": 4, "RAMA2D_R4": 47, "P6765": 1, "P3065": 2, "P3066": 2},
    ])
    status = InformalityClassifier().classify(occ, chars, "2026-08")
    expected = [0, 1, 1, 0, np.nan, 1, 0, 1]
    assert np.allclose(status.to_numpy(), expected, equal_nan=True)


def test_classifier_rejects_old_frame() -> None:
    occ, chars = _persons([{"P6430": 1}])
    with pytest.raises(ValueError):
        InformalityClassifier().classify(occ, chars, "2019-05")


def test_groups_and_quarterly_ratio() -> None:
    group = classify_group(pd.Series([4.0, 1.0, 1.0, 2.0, 3.0, 1.0]), pd.Series([np.nan, 2, 5, 9, np.nan, np.nan]))
    assert group.tolist() == ["own", "emp_small", "emp_large", "emp_large", "domestic", "emp_nosize"]
    occ = pd.DataFrame({"SRC_FEX_C18": ["100", "100", "200"], "SRC_P6430": ["4", "1", "1"],
                        "SRC_INGLABO": ["1000", "3000", "2000"], "SRC_P3069": ["", "5", "5"]})
    status = pd.Series([1.0, 0.0, 0.0])
    rows = [month_sums(p, occ, status).row() for p in ("2026-07", "2026-08", "2026-09")]
    out = quarterly(pd.DataFrame(rows))
    assert out.quarter.tolist() == ["2026Q3"]
    formal_mean = (100 * 3000 + 200 * 2000) / 300
    assert out.ratio.iloc[0] == pytest.approx(1000 / formal_mean)


def test_labor_quarters_require_three_months() -> None:
    monthly = pd.DataFrame({"employed": [10.0, 20.0, 30.0, 40.0], "informality_rate": [0.5, 0.5, 0.6, 0.5]},
                           index=["2026-01", "2026-02", "2026-03", "2026-04"])
    out = to_quarters(monthly)
    assert out.index.tolist() == ["2026Q1"]
    assert out.ocupados.iloc[0] == pytest.approx(20.0)
    assert out.ocupados_informales.iloc[0] == pytest.approx((5 + 10 + 18) / 3)


def test_accounts_parser(tmp_path: Path) -> None:
    from openpyxl import Workbook

    book = Workbook()
    sheet = book.active
    sheet.title = "Cuadro 1"
    sheet.append(["Producto Interno Bruto (PIB)"])
    sheet.append(["Series encadenadas de volumen con año de referencia 2015"])
    sheet.append(["Datos originales"])
    sheet.append(["Clasificación Cuentas Nacionales", "Concepto", 2005, None, None, None, "2006p"])
    sheet.append([None, None, "I", "II", "III", "IV", "I"])
    for code, base in (("B.1b", 100), ("P.311 + P.313 + P.323", 60), ("P.51", 20), ("P.312 + P.322", 15)):
        sheet.append([code, "x"] + [base + k for k in range(5)])
    sheet.append(["Fuente: DANE"])
    sheet.append(["Clasificación Cuentas Nacionales", "Concepto", 2005])   # growth block, ignored
    path = tmp_path / "anex.xlsx"
    book.save(path)
    frame = NationalAccounts.parse(path)
    assert frame.index.tolist() == ["2005Q1", "2005Q2", "2005Q3", "2005Q4", "2006Q1"]
    assert frame.columns.tolist() == ["pib", "c", "i", "g"]
    assert frame.loc["2006Q1", "pib"] == 104


def test_helpers() -> None:
    assert _plain("Caracter#U00edsticas generales") == "caracteristicas generales"
    assert month_range("2026-11", "2027-01") == ["2026-11", "2026-12", "2027-01"]
    assert quarter_months("2026Q3") == ["2026-07", "2026-08", "2026-09"]


==> anc/data/costos_laborales/costo_no_salarial.csv <==
quarter,pension,salud,arl,caja,sena_icbf,prestaciones,aportes,total,offset_log,offset_log_solo_aportes
2007Q1,11.625,8.5,0.522,4.0,5.0,21.83,29.647000000000002,51.477,0.41526361225472314,0.2596451865078866
2007Q2,11.625,8.5,0.522,4.0,5.0,21.83,29.647000000000002,51.477,0.41526361225472314,0.2596451865078866
2007Q3,11.625,8.5,0.522,4.0,5.0,21.83,29.647000000000002,51.477,0.41526361225472314,0.2596451865078866
2007Q4,11.625,8.5,0.522,4.0,5.0,21.83,29.647000000000002,51.477,0.41526361225472314,0.2596451865078866
2008Q1,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2008Q2,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2008Q3,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2008Q4,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2009Q1,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2009Q2,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2009Q3,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2009Q4,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2010Q1,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2010Q2,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2010Q3,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2010Q4,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2011Q1,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2011Q2,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2011Q3,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2011Q4,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2012Q1,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2012Q2,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2012Q3,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2012Q4,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2013Q1,12.0,8.5,0.522,4.0,5.0,21.83,30.022000000000002,51.852,0.4177361763092589,0.26253348091881057
2013Q2,12.0,8.5,0.522,4.0,1.6666666666666667,21.83,26.688666666666666,48.51866666666666,0.39554046581393126,0.23656244719340044
2013Q3,12.0,8.5,0.522,4.0,0.0,21.83,25.022000000000002,46.852,0.3842550909032574,0.22331953582802677
2013Q4,12.0,8.5,0.522,4.0,0.0,21.83,25.022000000000002,46.852,0.3842550909032574,0.22331953582802677
2014Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2014Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2014Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2014Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2015Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2015Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2015Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2015Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2016Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2016Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2016Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2016Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2017Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2017Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2017Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2017Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2018Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2018Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2018Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2018Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2019Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2019Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2019Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2019Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2020Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2020Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2020Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2020Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2021Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2021Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2021Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2021Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2022Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2022Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2022Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2022Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2023Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2023Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2023Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2023Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2024Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2024Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2024Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2024Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2025Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2025Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2025Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2025Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2026Q1,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2026Q2,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2026Q3,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253
2026Q4,12.0,0.0,0.522,4.0,0.0,21.83,16.522,38.352,0.32463097622998305,0.1529099103911253


==> anc/data/datos_dsge_estimacion.csv <==
quarter,pib,c,i,g,ocupados,informalidad_media_mensual,ocupados_informales,ocupados_formales,informalidad_ponderada_ocupados
1993Q1,87767.59589251244,58453.26060140666,10607.805826776099,8440.726694439083,11213020.840276152,0.6899105969393333,7735853.178475305,3477167.6618008465,0.6898991171664306
1993Q2,90914.35063715091,59948.93841923304,12634.61344017465,8961.345807111771,11660254.58317514,0.688183553356,8024415.577062567,3635839.0061125727,0.6881852810178938
1993Q3,94300.13265838742,61404.35342712847,13075.84125028539,9488.696977616699,11756795.349860022,0.687890108135,8087302.962784921,3669492.387075101,0.6878832812958006
1993Q4,100839.77694549665,66595.69140955839,15394.686846651462,15079.732929176816,12069385.710161135,0.6867323058273334,8288421.322504816,3780964.387656319,0.686731000362914
1994Q1,92374.69064175696,61952.23483099438,11904.698352278343,8787.228550855743,11834107.534162326,0.6897429969106667,8162373.666754493,3671733.867407833,0.6897329302773032
1994Q2,95686.62476853254,63537.44295194664,14179.3000606454,9455.518610752417,11944245.76766868,0.6877097591710001,8214159.255120083,3730086.5125485966,0.6877084928505579
1994Q3,99250.13318655024,65079.9781573056,14674.471641816877,10104.328388851454,12080269.20962651,0.6877625853746666,8308344.53994225,3771924.669684261,0.6877615387347085
1994Q4,106133.056340429,70582.0662609557,17276.815406496888,16135.753883250254,12630829.44210493,0.6867040122586667,8673623.790766196,3957205.6513387337,0.6867026295084494
1995Q1,96704.89838745336,65775.52614513923,13729.897794202661,9386.522016690984,12176555.188498966,0.6895745841096668,8396350.738471685,3780204.4500272814,0.6895505837646291
1995Q2,100172.08459366071,67458.56306042768,16353.235912838956,10073.062038576822,12497711.32757678,0.6879531156283334,8597747.05691454,3899964.2706622407,0.687945723145582
1995Q3,103902.6380285153,69096.29356372061,16924.32599835775,10724.198237456443,12510910.80518288,0.6879031424166667,8606282.050652275,3904628.754530605,0.6879021187719571
1995Q4,111108.20894388476,74937.93496538702,19925.654789489956,17044.239721470294,12826111.723525157,0.68685125997,8809666.101846,4016445.621679157,0.6868539968888351
1996Q1,100580.46626497603,68933.62959989795,14691.848114931818,9851.589991108733,12396760.402214156,0.6894543579206666,8546986.487571077,3849773.914643079,0.6894532289294323
1996Q2,104186.6042276118,70697.47475813272,17498.98373755745,10537.81495524913,12449802.374940502,0.6879022240103333,8564275.893331617,3885526.4816088844,0.6879045655029963
1996Q3,108066.66418487208,72413.83819168911,18110.08579542771,11218.622885620003,12544323.780569764,0.687874085991,8628915.319883721,3915408.460686043,0.6878740911685711
1996Q4,115561.00722703632,78535.95637512015,21321.695044325767,17887.56980229358,12886503.397256069,0.6868985302966667,8851721.201281976,4034782.195974093,0.6868986045638089
1997Q1,104104.7235678656,72690.97848867488,15359.122725160049,10423.931791552914,12572220.824242907,0.6890525572943332,8662792.709385691,3909428.1148572154,0.6890423601756422
1997Q2,107837.21765631772,74550.96513378239,18293.75288174711,11177.2902897883,13040780.939472308,0.6876380563479999,8967341.00270149,4073439.936770819,0.6876383434644483
1997Q3,111853.23174212618,76360.88197918204,18932.609983386206,11859.113158922752,13044376.585466614,0.6882969663983333,8978415.893022316,4065960.6924442984,0.6882978143260302
1997Q4,119610.17043707975,82816.69699661106,22290.084156356395,18733.107115805713,13641319.173231123,0.6877879955276667,9382293.259442424,4259025.913788699,0.6877848938432328
1998Q1,104492.4323340345,72738.59491137145,16104.796719683956,10716.025233737,13059696.629435422,0.690652438357,9019546.278116882,4040150.35131854,0.6906398007582816
1998Q2,108238.8270470517,74599.79994577766,19181.900989569687,11299.305028757613,13303121.269440064,0.6898222315176668,9176752.048764482,4126369.220675582,0.6898194688975227
1998Q3,112269.7976479227,76410.90238211787,19851.77412874124,11808.857173012359,13575600.897837773,0.6912296549996665,9383855.134336581,4191745.7635011915,0.69122944943315
1998Q4,120055.62487960735,82870.9462986911,23372.251177778588,18403.444376598207,13742908.353863716,0.6915955541250001,9504492.825568594,4238415.528295122,0.6915925349161247
1999Q1,99788.55646813926,70423.4937045744,13478.383727215767,10410.44026997852,13210601.655962147,0.6949572583933333,9180708.316471575,4029893.339490572,0.6949500526592731
1999Q2,103366.30188013965,72225.46088833887,16053.66566588701,10910.116220237038,13430431.669783942,0.6943116912883333,9324870.266802883,4105561.4029810596,0.6943090509728116
1999Q3,107215.81259054743,73978.92012382933,16614.29411562543,11394.615278928275,13252329.370473335,0.6958802652943333,9222029.603553295,4030299.7669200394,0.6958798974692184
1999Q4,114651.14970545429,80233.35578682763,19560.64242387733,17850.175342745708,13741107.048834354,0.695565355347,9557765.50498856,4183341.543845793,0.6955600790403083
2000Q1,100759.79828554293,71430.19566097681,14444.834999709738,10244.652556235478,13672167.95322938,0.6977263629273334,9539249.488380378,4132918.4648490027,0.6977130123776162
2000Q2,104372.36588637086,73257.92191737232,17204.774428257453,10911.807969812631,14076597.576191219,0.6958724974196667,9795468.803562611,4281128.772628607,0.6958690656988309
2000Q3,108259.34387670351,75036.44680567241,17805.60206579255,11601.73114846516,14305692.857859788,0.6956858054386666,9952233.702680496,4353459.155179292,0.6956834458536953
2000Q4,115767.04911264633,81380.28945896498,20963.21473105862,18529.98572008347,14803709.32071872,0.693394815626,10264782.14556524,4538927.175153481,0.6933925763591584
2001Q1,103752.84703631302,73776.58672774771,13509.105688119598,10865.442185156826,15072832.333333334,0.6960306785676668,10491107.287726931,4581725.045606403,0.6960275982454878
2001Q2,107472.72520275053,75664.35146676007,16090.257597006665,11742.461845933794,14793641.666666666,0.6941858552640001,10269544.201218987,4524097.465447679,0.6941863560450118
2001Q3,111475.16506196534,77501.29863532023,16652.163915491295,12578.677746330875,15264947.666666666,0.694443957581,10600563.086167054,4664384.580499612,0.6944382200087719
2001Q4,119205.88511294291,84053.52845027387,19605.22798428,20098.075851563615,15818042.0,0.693919030886,10976385.420047574,4841656.579952426,0.6939155566818936
2002Q1,105819.12652314633,74455.39697283162,14796.019320499887,11665.211358891216,15185827.333333334,0.6962757893679999,10573400.605398582,4612426.727934752,0.6962676694070964
2002Q2,109613.08755254507,76360.53082719597,17623.058681560226,12525.410999556361,15266252.0,0.6956899487360001,10620616.828695372,4645635.171304628,0.6956924875008857
2002Q3,113695.23760395811,78214.37954424194,18238.4937026898,13380.51540428315,15294060.333333334,0.6947516367353334,10625504.722685024,4668555.61064831,0.6947471430805583
2002Q4,121579.91803979332,84826.89570373666,21472.874573282697,21399.633166537267,15638503.333333334,0.693993782671,10853035.589250812,4785467.744082522,0.6939945183959939
2003Q1,110645.51076744519,77280.40910873191,15046.482651562606,12501.629161271972,15663995.666666666,0.6931755379183332,10857442.549332537,4806553.117334129,0.6931464219207758
2003Q2,114612.51342303585,79257.82820335972,17921.377431035082,13478.056123858616,15870651.0,0.6911269183959999,10968519.911680734,4902131.088319266,0.691119722289951
2003Q3,118880.84933080913,81182.01628244937,18547.230382967922,14421.284562710356,16083414.666666666,0.687791006431,11061831.217087585,5021583.449579081,0.6877787737459474
2003Q4,127125.14809536416,88045.42679156695,21836.36204762418,23044.645036649166,16608703.333333334,0.68228888771,11331972.523984708,5276730.809348626,0.6822912238574138
2004Q1,115350.3335572699,79466.22103606806,15978.033515813513,13402.056622961056,15855382.666666666,0.680461047454,10788310.577555193,5067072.089111473,0.6804194388972926
2004Q2,119486.01946419054,81499.56978081327,19030.917449194316,14350.995131647047,15902483.666666666,0.6755111270346666,10742275.638774615,5160208.027892051,0.6755093018137532
2004Q3,123935.85179160372,83478.18191513528,19695.517919186237,15215.473515626116,16183748.333333334,0.6742146083949999,10911306.58251178,5272441.750821553,0.674213807442741
2004Q4,132530.71122910938,90535.71826709001,23188.284779907895,24033.419114332744,16485364.666666666,0.6740161134076667,11111386.620217731,5373978.046448935,0.6740152156102986
2005Q1,121114.81039481284,82038.38559409037,18507.251652471983,14794.540464676811,16083864.0,0.67585230115,10870297.86626049,5213566.133739511,0.6758511428758965
2005Q2,125557.15768385382,84949.22591232626,19918.48775981505,15481.011333120048,16344090.0,0.6748132862469999,11029225.14914487,5314864.850855131,0.6748142692034166
2005Q3,129221.03762415929,86757.8867754946,20553.071548040745,15873.992268702641,16573203.666666666,0.6729341991600001,11152678.123050446,5420525.54361622,0.6729343552014383
2005Q4,138959.99429717404,94995.50171808872,26959.18903967223,24225.45593350049,17130671.0,0.6696083526713332,11470848.695663033,5659822.304336967,0.669608837602627
2006Q1,128835.2190084916,86994.08259110556,20660.100340436733,15466.82865093824,16551336.333333334,0.6701131667466665,11090950.20433371,5460386.128999624,0.6700939417198142
2006Q2,132240.39068023674,90322.85325837185,22855.826547253997,15749.038769480503,16687580.666666666,0.6671752354163333,11133183.278476747,5554397.388189919,0.6671538254023369
2006Q3,139112.66057068596,92811.57601968985,25926.186551707906,16695.894965918444,16264326.333333334,0.6666400558453334,10842532.34691692,5421793.986416414,0.6666450318754007
2006Q4,149246.72974058567,100824.48813083275,32627.88656060136,26132.237613662805,16204438.0,0.6635792839876666,10752926.429282812,5451511.570717188,0.6635791027916434
2007Q1,137481.74405129248,92916.4895339248,26637.88766613128,15579.356720125346,16018596.0,0.6634048284603333,10627025.687061908,5391570.312938092,0.6634180478152959
2007Q2,141315.10506780323,95727.67610514455,29354.516990984856,16128.585705622787,16635714.0,0.654308210409,10885642.534618326,5750071.4653816745,0.6543537917650138
2007Q3,148649.11649187835,99218.34094879075,30867.081994975808,17750.03653329571,16655760.666666666,0.649161524167,10812555.377963172,5843205.288703494,0.6491781188716552
2007Q4,159011.034389026,107398.49341213993,35513.51334790807,27969.02104095616,17309180.666666668,0.659292882197,11411581.632625362,5897599.034041306,0.6592791335641515
2008Q1,144599.14779499074,97989.60285707065,24056.085945133214,16500.730558363735,16767124.666666666,0.668765846666,11215149.401202021,5551975.265464645,0.6688773194069423
2008Q2,148076.36419695587,99425.37327716581,30171.222647862123,17630.862832015653,17045081.0,0.65179341078,11112410.366379248,5932670.633620752,0.6519423619271301
2008Q3,153582.27825572374,102760.0826531661,30064.133592474886,18252.410342604213,16985424.666666668,0.652878022786,11089832.272679953,5895592.393986715,0.6529028558493083
2008Q4,159455.20975232954,111350.94121259745,34758.557814529784,28679.99626701639,17113171.0,0.6588665744849999,11275362.55117177,5837808.44882823,0.6588704426065614
2009Q1,144808.2188106681,100027.05445508889,25751.948916993195,17189.977198357665,17150304.666666668,0.6653106163066667,11410952.927740851,5739351.7389258165,0.6653498669279724
2009Q2,149106.18803340863,101871.96390773352,30822.516870866864,18204.911650575064,18012746.0,0.6677050978226667,12027219.807996,5985526.192004001,0.6677060681361964
2009Q3,154400.73198777737,104010.49114282765,32017.321569607895,19363.4330323827,17797668.666666668,0.6620352370886667,11782788.670405155,6014879.996261513,0.6620411297167922
2009Q4,164300.8611681459,112646.49049434994,35762.21264253206,30166.67811868456,18593927.333333332,0.6729409738406668,12512516.862239823,6081410.471093509,0.6729356653883785
2010Q1,150426.97608573217,103799.90124411929,25623.49297244779,18048.82406318483,18037736.333333332,0.6632818975310001,11963229.54028994,6074506.793043392,0.6632334190506023
2010Q2,156001.52244510376,106510.08474623963,33919.4629348366,19218.287229976166,18493213.333333332,0.6606570484566666,12217646.93973288,6275566.393600453,0.6606557075568378
2010Q3,160649.88789635373,109964.23170738343,33380.27497924167,20171.205845718134,18669065.666666668,0.6651546216046667,12418202.766855404,6250862.899811264,0.6651753755962151
2010Q4,173072.6135728103,119429.78230225768,40265.76911347393,31924.682861120873,19099088.666666668,0.6690624181396667,12778691.253637092,6320397.413029576,0.6690733509154044
2011Q1,160656.32264339912,108556.45208654599,30262.866139288744,18936.726717221893,18566183.666666668,0.660188257693,12256486.709089516,6309696.957577152,0.6601511074725902
2011Q2,166582.61146231875,113237.22507947769,36864.13290924315,20583.608160121737,19001145.666666668,0.6586059377446667,12514368.211779917,6486777.454886751,0.6586112454120924
2011Q3,173370.91217996317,115725.6810404769,38555.609380022994,21569.32214144943,19210120.0,0.6574810694216666,12630712.43771475,6579407.56228525,0.6575030472331641
2011Q4,184018.15371431902,126371.6417934994,43771.39157144511,34061.34298120694,20061336.666666668,0.6688646499559999,13418906.727805391,6642429.938861277,0.6688939501275534
2012Q1,170512.74841120944,116519.83930373752,31660.49347984196,19737.40920222456,19416193.666666668,0.6520692062443333,12659773.181240423,6756420.485426245,0.6520213693054817
2012Q2,174655.1372493569,119288.26502473494,39744.76166461017,21432.211271107048,19856061.0,0.6553534228150001,13013440.400690481,6842620.599309519,0.6553888206069916
2012Q3,177267.03052817745,122167.68775948031,39330.20184523213,22341.31766828346,19695314.666666668,0.65533891911,12906804.162080644,6788510.504586024,0.6553235823098964
2012Q4,188980.08381125622,132050.20791204725,43701.54301031577,36214.061858384935,20100268.666666668,0.6601518950806666,13269177.92700103,6831090.739665639,0.6601492819350223
2013Q1,174574.3331887974,121788.4359528636,34740.749470048126,21042.749761805957,19388635.666666668,0.6455175765366666,12515310.555744605,6873325.110922063,0.6454972268761117
2013Q2,184040.42828090515,125699.32299287444,42392.82934287895,23358.571948074456,19979414.333333332,0.636775330189,12722418.125004431,7256996.208328901,0.6367763295132508
2013Q3,188344.12445473994,127422.3656804779,40952.69580957679,24528.876791432227,20112973.0,0.6355389232446667,12782564.192353234,7330408.807646766,0.6355382763330529
2013Q4,200980.1140755575,137788.8753737841,49446.72537749613,39665.80149868735,20544639.666666668,0.6397403332733332,13142960.452390395,7401679.214276273,0.6397269879458936
2014Q1,186094.75530594407,126812.24856035806,38897.30268686562,22883.844612982673,19856864.0,0.6272408936,12454583.624698512,7402280.375301488,0.6272180554139118
2014Q2,190343.28457835587,130401.58290032596,45794.043670650346,24577.39746977871,20491744.333333332,0.6207775861883333,12720777.286875926,7770967.046457406,0.6207757172815885
2014Q3,196604.58200878123,132765.1141629186,46745.825714881605,25455.193788016582,20550185.666666668,0.6260386941943333,12865956.23621384,7684229.430452827,0.6260749389278271
2014Q4,208546.37810691886,144505.05437639737,51519.827927602426,40757.56412922203,21018777.0,0.6266590286393333,13171836.99892176,7846940.001078241,0.6266700007770081
2015Q1,191358.58359982946,131346.7726342417,40788.82572511684,24375.408891716164,20290246.666666668,0.6260858487753334,12703039.597463772,7587207.069202896,0.6260662970811808
2015Q2,196858.47811548784,134568.00629066097,48656.556211149305,27145.2002897039,20880578.666666668,0.6219215466973335,12986071.456796281,7894507.209870387,0.6219210522899435
2015Q3,203635.22421324288,137905.98435814396,48478.53859683516,28814.184026688446,20837969.666666668,0.6174337670526667,12865991.539690485,7971978.126976183,0.617430188521269
2015Q4,212839.7140714399,147192.23671695337,50171.07946689869,38853.20679189148,21431142.0,0.6178034116513333,13240589.268756002,8190552.731243998,0.6178200521818203
2016Q1,195902.26486822183,134711.33168475155,38483.68501932326,23853.737532819257,20408158.333333332,0.611449651039,12478487.363754956,7929670.969578376,0.6114460285901164
2016Q2,201035.07879321734,136276.99469276657,47212.59101339805,27820.673060228128,21007336.0,0.6099462085766666,12813379.321907789,8193956.6780922115,0.6099478449770017
2016Q3,206802.30356502716,138974.5270349557,45284.02322983207,27958.7242649907,20843953.666666668,0.6109422674686666,12734407.121146655,8109546.545520013,0.6109400992150219
2016Q4,217749.3527735336,149776.1465875261,51678.70073744663,41728.86514196192,21464003.0,0.6159019818433333,13219970.086970275,8244032.913029725,0.6159135407766331
2017Q1,197993.26968397142,135914.50584420818,40402.61265032778,24437.118595310178,20590137.0,0.6061887315160001,12481040.888983922,8109096.111016078,0.6061659953493229
2017Q2,203581.58276698852,139852.58389018918,46581.18636578374,28730.000482748346,21309775.333333332,0.6034395313836667,12859572.11653684,8450203.216796491,0.6034588312351443
2017Q3,210291.28327208504,142786.31401153657,47629.704204295835,29095.947522172653,21080327.0,0.6085071711806667,12827498.555895729,8252828.444104271,0.6085056724165488
2017Q4,220789.86427695502,152681.596254066,51432.496779592635,43519.93339976881,21531558.666666668,0.6120261240173334,13177670.446883133,8353888.219783535,0.6120165590837455
2018Q1,201258.14391004658,140485.97018101075,39326.086453447555,25738.383126665256,20669797.333333332,0.6063197630433333,12531972.073148668,8137825.260184664,0.6062939017277578
2018Q2,209176.77713039514,144736.05780921617,48457.20781621666,30991.2050750268,21390105.333333332,0.6036593977013333,12912252.402001252,8477852.93133208,0.6036553911625394
2018Q3,216350.37422112934,147347.40108283047,48181.50310075261,31447.16920999671,21398752.666666668,0.6044649620753333,12935057.394398056,8463695.272268612,0.6044771672391585
2018Q4,227222.70473842885,157153.5709269426,52010.202629583175,46853.24258831123,21628167.333333332,0.6100794680066667,13194744.513767244,8433422.819566088,0.6100722409998883
2019Q1,208254.77723924172,144585.35752227114,44524.87627145239,27196.729938968372,20929655.333333332,0.5983661113273333,12522897.522921741,8406757.810411591,0.5983327161139304
2019Q2,215614.15503843565,149985.93932648128,48941.73401087283,33111.36888037554,21313449.0,0.5986164755183334,12758520.30868998,8554928.69131002,0.5986135941062368
2019Q3,223109.9366388763,153726.93462814201,48913.82925756174,33220.087280315536,21155192.0,0.5940465394760001,12567258.83854419,8587933.16145581,0.5940508050479613
2019Q4,234245.1310834463,165429.76852310554,49798.56046011305,48623.81390034055,21840956.0,0.6092249599180001,13305848.001648596,8535107.998351404,0.609215457494104
2020Q1,208966.8078252901,151600.6476678883,39642.65860448291,26866.641115649458,20471823.0,0.5990066417923333,12265479.869452884,8206343.130547116,0.5991396012681862
2020Q2,179583.71869688312,124338.61784909974,27747.219670097013,32677.583859592076,16788889.0,0.586561594727,9848159.463795872,6940729.536204128,0.5865879191765383
2020Q3,202857.15139257154,140329.86265908097,36406.6209936905,32667.160075562522,18526168.0,0.599689439803,11114110.262559386,7412057.737440614,0.5999141464419078
2020Q4,226492.32208525523,166727.87182393103,42986.5007317296,48859.61494919595,20409625.0,0.6154139372236666,12560509.372861696,7849115.627138304,0.615420879749711
2021Q1,212149.18503963004,154414.63803050885,41629.276726127515,30023.342338700342,19787210.333333332,0.6042041189396666,11956294.094953822,7830916.23837951,0.604243543861884
2021Q2,212674.00205775345,155984.20454125246,39402.88260984239,35584.42491354965,19939257.0,0.5899380837236666,11762451.193662317,8176805.8063376825,0.5899142176492493
2021Q3,229902.00324340438,168166.42049366658,41645.02593510649,37034.357716493694,20558206.666666668,0.5900698775730001,12130185.453598922,8428021.213067746,0.5900410308291606
2021Q4,251517.80965921204,190272.7369345721,48612.81472892359,52279.87503125631,21282291.666666668,0.5847754771286667,12444631.085407913,8837660.581258755,0.5847411209432527
2022Q1,229288.78717104532,173335.76778916488,47208.863693254076,32404.298336330117,21352177.666666668,0.5820150714353334,12430343.011895979,8921834.65477069,0.5821580920667051
2022Q2,238962.0911987158,181865.15108178777,43650.54403919348,39060.82742267041,22054917.666666668,0.5750918077626667,12682909.671419038,9372007.99524763,0.575060395287157
2022Q3,246876.95642186352,186526.25518932423,47319.234646350706,36215.916200481646,22201466.333333332,0.578019887149,12832830.718339058,9368635.614994274,0.5780172591155304
2022Q4,257527.1652083755,199276.82593972314,52806.35762120175,48770.958040517835,22520158.666666668,0.5733790051990001,12912869.253664672,9607289.413001996,0.5733915752901744
2023Q1,235764.73109415887,178420.10846227454,44795.88074821592,31242.539031404853,22172651.666666668,0.5793410872446666,12844490.374643957,9328161.29202271,0.5792942841362436
2023Q2,240031.45473182545,183268.59999064766,38065.919100830404,38785.78679567313,22787221.666666668,0.5549896774303332,12646426.64955973,10140795.017106937,0.5549788752026328
2023Q3,245820.6518205815,185670.65413634214,39826.41082793475,37525.52909786884,23149819.900000002,0.5587112350146667,12934190.739242272,10215629.16075773,0.558716689594733
2023Q4,259226.16235343413,197447.63741073554,43819.78932301891,51324.145075053166,23043881.400000002,0.552810887649,12738449.225954495,10305432.174045507,0.5527909558653819
2024Q1,236363.01307482232,179481.71168807644,40370.223271512725,30609.406493829243,22387536.76666667,0.5603199329646666,12543840.390349725,9843696.376316944,0.560304624894086
2024Q2,243573.41212575472,185383.1611405607,38147.995382898625,39849.62359126907,22938895.03333333,0.5555703393576666,12743927.888213262,10194967.14512007,0.5555597978758177
2024Q3,249568.692707028,189178.3472118701,40793.73075000731,35379.350586964574,23278056.73333333,0.5561839783823334,12946793.698254786,10331263.035078544,0.5561801763166703
2024Q4,265984.882092395,202979.77995949282,48311.05059558135,53972.6193279371,23539682.933333337,0.555421410372,13074402.180856323,10465280.752477014,0.5554196383139185
2025Q1,242258.37728104377,186532.4767388535,40504.69442639156,31691.912482961343,23358235.0,0.5696376720940001,13306711.067312418,10051523.932687582,0.5696796469130659
2025Q2,248129.50689618874,192453.12224026906,38740.43500944888,41701.99106643177,23651954.433333337,0.5482868946430001,12967833.237120613,10684121.196212724,0.5482774488540658
2025Q3,259149.71755058414,196913.93902294835,43192.291531752024,40948.03784725401,23902243.26666667,0.5480232867776667,13098855.147423884,10803388.119242785,0.5480178157876563
2025Q4,271535.32185943594,207726.1884408086,47612.91605318612,58949.27435692047,24397302.733333334,0.555049188713,13541595.655664058,10855707.077669276,0.5550447852238422
2026Q1,247432.71792468004,191464.84889940787,42185.422154539214,35904.32903540746,23890987.96666667,0.5516280222766667,13178254.938132763,10712733.028533906,0.5515994129886721
2026Q2,257084.42209377766,197799.5326003595,41472.704145255506,47360.9537040017,24439674.599999998,0.5433227989433332,13278313.938865831,11161360.661134167,0.5433097680795567


==> anc/data/geih/ratio_ingresos_geih_v2.csv <==
quarter,ratio,ratio_median,ratio_hourly,mean_informal,mean_formal,n_informal,n_formal,unclassified_pct,income_source
2007Q1,0.40023858826359915,0.4982618771726535,0.4131754518235079,407852.17176800384,1019022.6123308989,48326,23037,2.7096461111668,P6500_P6750_P7070
2007Q2,0.4273755339247293,0.5102040816326531,0.44512531449116166,433547.9938266733,1014442.7076703719,48622,23842,2.660180263271164,P6500_P6750_P7070
2007Q3,0.4500846669833336,0.5,0.4670248075355865,448593.82651181606,996687.6443903104,50088,24745,2.589279312142329,P6500_P6750_P7070
2007Q4,0.38723374481279216,0.48465266558966075,0.4080952399963862,430107.1771594473,1110717.1906399382,51020,23985,2.5453075310367006,P6500_P6750_P7070
2008Q1,0.43278903807438646,0.492636931878377,0.4549479588302229,447662.57693681575,1034366.7180864984,48045,21946,2.6520249048398017,P6500_P6750_P7070
2009Q1,0.44689970578969274,0.5656565656565656,0.47129042724501463,480975.5578674322,1076249.4394967789,47673,20807,2.710332806682042,INGLABO
2009Q2,0.4594578824912165,0.5325125799990229,0.48150031118313025,486741.8237715903,1059382.8995433447,50835,21965,2.8566009359487237,INGLABO
2009Q3,0.45141683097450175,0.5638195777351248,0.47589563738249485,495605.2406101092,1097888.263360086,51136,23091,2.8529905937941673,INGLABO
2009Q4,0.4475146298231194,0.5170731707317072,0.48246101403861896,483090.67094578885,1079496.9342940385,50959,23612,2.9093510903277267,INGLABO
2010Q1,0.4348382960542233,0.5223880597014925,0.46075411485067497,477178.01923182706,1097368.892210736,46528,25672,3.1253287559679617,INGLABO
2010Q2,0.4424789799578077,0.5109489051094891,0.4775836077661398,488694.8624902961,1104447.633957426,48156,26689,3.3296218721462267,INGLABO
2010Q3,0.43390139357039154,0.5159112825458052,0.4667768100915482,478577.814452534,1102964.4558514068,47992,27532,3.16257124425972,INGLABO
2010Q4,0.44642936807689737,0.5505026328386787,0.4806404744154464,489220.67034394876,1095852.3460304264,48918,27183,3.304146611655146,INGLABO
2012Q1,0.4576417178021052,0.5369127516778524,0.49609116006524545,527272.1528462344,1152150.5412105785,47653,27981,3.264294386742589,INGLABO
2012Q2,0.4550664994648974,0.5286343612334802,0.49877624147580646,521415.5908966615,1145800.8697844876,49026,28727,3.2636984409680223,INGLABO
2012Q3,0.44360779853533244,0.5217391304347826,0.48357779515806465,523576.46547554,1180268.8483030314,47366,28752,3.4453444533446898,INGLABO
2012Q4,0.4561071192061785,0.5265506470325747,0.5031736640422431,522529.03640395566,1145627.8895917688,47810,28804,3.1147677517573835,INGLABO
2013Q1,0.43913951994711337,0.5138086062941555,0.47613255075622857,523435.0835428332,1191956.2229468024,45530,27442,3.432312481734058,INGLABO
2013Q2,0.42532995649845406,0.5,0.4705859470496181,532543.9892470887,1252072.6111823358,47106,29386,3.61912359235007,INGLABO
2013Q3,0.4307349496617035,0.5,0.4768858241201358,541402.703883259,1256927.733188294,45211,28891,3.602900832697356,INGLABO
2013Q4,0.4466093517915753,0.5,0.49676174156640807,547820.1663883032,1226620.4551936055,46383,28396,3.4946415247586393,INGLABO
2014Q1,0.42269940504965625,0.53375,0.4607858499678205,558041.0315945204,1320184.095193995,43372,28167,3.527778825892464,INGLABO
2014Q2,0.4496356918574424,0.5291666666666667,0.4922511443586531,559933.6745274317,1245305.2207985292,44209,28594,3.57017316935529,INGLABO
2014Q3,0.42111528495623035,0.5398671096345515,0.46252603994210434,556200.2766868259,1320779.122858568,44185,29239,3.620767955930891,INGLABO
2014Q4,0.4230760646827987,0.5291666666666667,0.4687603223463662,549692.6214373313,1299276.1049941774,44931,29313,3.4178432212905308,INGLABO
2015Q1,0.45634798815742056,0.5711920529801324,0.5022494090176371,576138.8576672269,1262498.9539090148,42572,28686,3.298151793153147,INGLABO
2015Q2,0.4504287358702115,0.5413105413105412,0.5011544939373775,566963.1260580902,1258718.818111679,44891,29455,3.4396548594613,INGLABO
2015Q3,0.46034045902883525,0.5634920634920635,0.5135774738341553,583158.19813592,1266797.620539783,44736,30967,3.577099337554586,INGLABO
2015Q4,0.4451811230120444,0.5823293172690763,0.4894417359616332,594182.9534121674,1334699.3452732086,45587,30902,3.2921202179818017,INGLABO
2016Q1,0.4515112162956738,0.5725190839694656,0.49224447780182035,602718.7635626519,1334892.1174262906,42073,28876,3.2577451454561355,INGLABO
2016Q2,0.45638136480071145,0.5677517032551098,0.5070629644145823,614508.904920042,1346481.1500101024,43639,30370,3.5577293901660796,INGLABO
2016Q3,0.4491954820249719,0.5597014925373134,0.49552801862737095,617844.1201968625,1375445.9804707363,43284,30091,3.5454141748051793,INGLABO
2016Q4,0.45925593555712346,0.5681818181818182,0.5049094688473389,612948.1123945,1334654.742460612,43453,29271,3.5256325579796814,INGLABO
2017Q1,0.4582406856204624,0.5740740740740741,0.503905555225911,641411.6982511908,1399726.6466697804,41066,27880,3.397450501314523,INGLABO
2017Q2,0.45371194398749826,0.5380747041396239,0.5026119388628996,628850.059309993,1386011.6923157761,43454,29070,3.54875168061902,INGLABO
2017Q3,0.43909194208518193,0.5899280575539568,0.4842965394461839,645905.1109229574,1471001.9679606296,42569,28850,3.645694558191728,INGLABO
2017Q4,0.47069710791513925,0.5963235294117647,0.5204893277862856,659108.6507771028,1400281.9216300172,41769,27915,3.215033497902013,INGLABO
2018Q1,0.46734228075077716,0.6254545454545455,0.5140858312028864,664725.9940311967,1422353.6397420026,40124,27015,3.631748093783449,INGLABO
2018Q2,0.44375389871237253,0.5628072554670284,0.49017140016100885,661933.4658462331,1491667.9442523113,42336,28855,3.644445384715789,INGLABO
2018Q3,0.4445669262950166,0.5410889414947583,0.4952236665116904,660817.4392674394,1486429.6018928722,42215,28659,3.795411555963401,INGLABO
2018Q4,0.43489475416290335,0.5650684931506849,0.4828950593345728,661518.8707244365,1521101.058111738,43534,28554,3.5843086449300876,INGLABO
2019Q1,0.4221646190035746,0.5469798657718121,0.46747731251056446,668383.9413656088,1583230.5960247924,43292,29959,3.5193624158104804,INGLABO
2019Q2,0.41632436052199606,0.528,0.4626350165984609,665487.3343868848,1598482.8117011532,43329,30969,3.787121187780126,INGLABO
2019Q3,0.42248700080975676,0.5833333333333334,0.4685109477295551,681711.1242436256,1613567.0989569589,43417,31316,3.983471217104732,INGLABO
2019Q4,0.43911060349810754,0.57,0.48717423306144025,671689.3432324828,1529658.673422077,43542,30400,3.5877467794539215,INGLABO
2020Q3,0.35623804630522715,0.46308724832214765,0.39741720478277526,567393.4323385819,1592736.7619022797,34464,26146,4.358807654869654,INGLABO|P6500_P6750_P7070
2020Q4,0.3754824180727304,0.4950168305722395,0.4203138409271607,623381.3950345626,1660214.606676509,40340,27817,4.28362190662931,INGLABO
2021Q1,0.4005988226773283,0.520746870942514,0.44409130044895356,663401.5361920323,1656024.677652097,38181,25402,3.7548138757813576,INGLABO
2021Q2,0.3924489201163458,0.4849014211052874,0.43648615722516515,658262.500006709,1677320.1970120338,37200,25175,4.085397472996246,INGLABO
2021Q3,0.4098653013929857,0.5362687492961473,0.4566537526463889,703650.4535344983,1716784.6391071454,38177,25577,4.283783214670421,INGLABO
2021Q4,0.43903493177136216,0.5660377358490566,0.48943876461853675,714942.1428991939,1628440.2245958801,37897,24894,3.8749453608449667,INGLABO
2022Q1,0.3821322181766259,0.4931506849315068,0.4350037850230151,784956.8716214235,2054149.936288825,51225,36033,0.05756588617182962,INGLABO
2022Q2,0.3892174121589597,0.4666666666666666,0.44737917479730466,856553.6867839666,2200707.522391477,52794,39741,0.04567850728718123,INGLABO
2022Q3,0.3641667181675068,0.4795918367346938,0.4180466364940156,846342.5767828949,2324052.5137544293,51813,39132,0.025696036375971367,INGLABO
2022Q4,0.37523896095684905,0.5384615384615384,0.4288365968452078,872687.465625953,2325684.580835167,50693,37597,0.02910609870818431,INGLABO
2023Q1,0.3691805619971641,0.49180327868852464,0.42062382696354794,872589.1813492916,2363583.761368223,49676,37278,0.02245238461538637,INGLABO
2023Q2,0.36778515103089154,0.47555555555555556,0.4230817873932989,893740.9681768287,2430062.6756455437,48627,38871,0.03795884007447887,INGLABO
2023Q3,0.36607362158492046,0.5033333333333333,0.4168493269913587,934165.66959992,2551851.907699434,49418,39012,0.016911575289264326,INGLABO
2023Q4,0.3533122774720643,0.49450549450549447,0.3996132512065572,918478.2125105069,2599621.555984929,47744,37654,0.0625997517682768,INGLABO
2024Q1,0.36323816012320537,0.5108695652173914,0.4140070789973354,949826.7107878978,2614886.911842439,46244,37483,0.05058013753639958,INGLABO
2024Q2,0.3717603832814234,0.5,0.42476714968482887,995768.2484915039,2678521.6856679027,46016,38921,0.026204303809448087,INGLABO
2024Q3,0.36792641685088207,0.49382716049382713,0.418130335779438,1003269.28617581,2726820.4734057677,46205,38003,0.04080626502833857,INGLABO
2024Q4,0.37265754978260524,0.5102040816326531,0.4193597516282664,1032614.0955057831,2770946.3986659395,45349,37231,0.03173864300299629,INGLABO
2025Q1,0.4002769046440238,0.5176470588235295,0.44994412864617894,1086854.342131237,2715256.1877078656,46666,37143,0.027526067192756045,INGLABO
2025Q2,0.3790559542623626,0.5111524163568774,0.4256778634018628,1096197.4400022875,2891914.5779822185,47096,39531,0.026419708883159688,INGLABO
2025Q3,0.3990232788068466,0.5277777777777778,0.44135887613362385,1141192.201422806,2859963.9721150645,48004,39853,0.02508324083111146,INGLABO
2025Q4,0.39761235104951365,0.5159771883769348,0.4407171518815428,1168171.0663512982,2937964.7369299876,48857,39985,0.011803459122505805,INGLABO
2026Q1,0.3886004872813752,0.4854368932038835,0.42629829035365735,1281665.2022068806,3298156.4464144926,46088,39410,0.015132417261259981,INGLABO
2026Q2,0.39689450606700777,0.4580152671755725,0.44044290375294065,1315421.6469741396,3314285.35005233,46736,40286,0.01673203045803417,INGLABO


==> anc/data/geih/ratio_ingresos_geih_v3.csv <==
quarter,ratio,ratio_median,ratio_hourly,mean_informal,mean_formal,n_informal,n_formal,unclassified_pct,income_source,size_source,share_informal_own,mean_informal_own,n_informal_own,share_informal_emp_small,mean_informal_emp_small,n_informal_emp_small,share_informal_emp_large,mean_informal_emp_large,n_informal_emp_large,share_informal_domestic,mean_informal_domestic,n_informal_domestic,share_informal_emp_nosize,mean_informal_emp_nosize,n_informal_emp_nosize,share_formal_own,mean_formal_own,n_formal_own,share_formal_emp_small,mean_formal_emp_small,n_formal_emp_small,share_formal_emp_large,mean_formal_emp_large,n_formal_emp_large,share_formal_domestic,mean_formal_domestic,n_formal_domestic,share_formal_emp_nosize,mean_formal_emp_nosize,n_formal_emp_nosize
2007Q1,0.40023858826359915,0.4982618771726535,0.4131754518235079,407852.17176800384,1019022.6123308989,48326,23037,2.7096461111668,P6500_P6750_P7070,SRC_P6870,0.5776323894480282,449614.1595108989,30247,0.2702222635715687,343026.3213268735,10860,0.08985225227139021,469517.1759912041,3669,0.062293094709012724,212863.81396699965,3550,0.0,,0,0.04587581550061626,1239455.7041371572,1161,0.0,,0,0.9534518731481881,1008913.8492372606,21862,0.0006723113511954536,313503.1498821483,14,0.0,,0
2007Q2,0.4273755339247293,0.5102040816326531,0.44512531449116166,433547.9938266733,1014442.7076703719,48622,23842,2.660180263271164,P6500_P6750_P7070,SRC_P6870,0.5745438284744406,481468.2766660574,30372,0.28358648716856505,364688.31196992507,11148,0.08481840762713225,472967.44564547524,3705,0.05705127672986208,234637.0620808994,3397,0.0,,0,0.04415049761451834,1620138.7382001018,1361,0.0,,0,0.9555853752719979,986650.3939388914,22473,0.00026412711348379806,318366.48199530883,8,0.0,,0
2007Q3,0.4500846669833336,0.5,0.4670248075355865,448593.82651181606,996687.6443903104,50088,24745,2.589279312142329,P6500_P6750_P7070,SRC_P6870,0.5808341562816538,505789.61203494924,31684,0.2747346114678674,362337.04760032706,11132,0.08525297460351376,490678.1174686069,3735,0.059178257646965014,227036.87813321737,3537,0.0,,0,0.04375981398599789,1486184.987868252,1315,0.0,,0,0.9555544063242344,974823.3201353198,23420,0.0006857796897677906,227109.13112863252,10,0.0,,0
2007Q4,0.38723374481279216,0.48465266558966075,0.4080952399963862,430107.1771594473,1110717.1906399382,51020,23985,2.5453075310367006,P6500_P6750_P7070,SRC_P6870,0.5980142626655468,474993.4918780038,33444,0.2591697908469221,357963.6781387264,10140,0.08314060309640665,478650.4616558299,3673,0.05967534339112432,225983.36144048529,3763,0.0,,0,0.05007359209208529,1626698.4244006285,1552,0.0,,0,0.9497110562993236,1083689.7667443247,22427,0.00021535160859096204,326926.76225551445,6,0.0,,0
2008Q1,0.43278903807438646,0.492636931878377,0.4549479588302229,447662.57693681575,1034366.7180864984,48045,21946,2.6520249048398017,P6500_P6750_P7070,SRC_P6870,0.6201175786306352,486793.4858616691,32476,0.23745473560372243,374894.6928303446,8940,0.08116924381552314,520194.6774353172,3277,0.06125844195011927,237502.78261084447,3352,0.0,,0,0.05234607243269845,1527109.5636089584,1230,0.0,,0,0.9470868282705478,1007523.2504385659,20713,0.000567099296753754,381821.2995551522,3,0.0,,0
2009Q1,0.44689970578969274,0.5656565656565656,0.47129042724501463,480975.5578674322,1076249.4394967789,47673,20807,2.710332806682042,INGLABO,SRC_P6870,0.6478269208677175,495997.03214293264,32772,0.2215205093271052,431822.38507112797,8554,0.07222235676513641,566289.9722783244,3100,0.05843021304004089,395326.58675597614,3247,0.0,,0,0.058115894423553784,1326603.3423334206,1170,0.0,,0,0.9412678575662006,1060786.497925425,19631,0.000616248010245717,1084734.4953081096,6,0.0,,0
2009Q2,0.4594578824912165,0.5325125799990229,0.48150031118313025,486741.8237715903,1059382.8995433447,50835,21965,2.8566009359487237,INGLABO,SRC_P6870,0.651759847425445,503788.68441094836,35162,0.2183433814694743,436905.3401237366,9115,0.06777119974561469,566141.2357199095,2988,0.06212557135946604,396441.06334004225,3570,0.0,,0,0.07063076627789783,1206657.9662640525,1485,0.0,,0,0.9290842767390164,1048298.8553196471,20477,0.0002849569830859621,693925.6151945326,3,0.0,,0
2009Q3,0.45141683097450175,0.5638195777351248,0.47589563738249485,495605.2406101092,1097888.263360086,51136,23091,2.8529905937941673,INGLABO,SRC_P6870,0.6492810839948122,512359.19516499154,35167,0.22151699000740868,445665.4952516621,9088,0.06814376357839874,575480.8054537873,3166,0.06105816241938028,409481.6971052404,3715,0.0,,0,0.07501796052117611,1255992.2532716836,1660,0.0,,0,0.9248574236910329,1085132.665974737,21427,0.00012461578779115348,588081.7685268222,4,0.0,,0
2009Q4,0.4475146298231194,0.5170731707317072,0.48246101403861896,483090.67094578885,1079496.9342940385,50959,23612,2.9093510903277267,INGLABO,SRC_P6870,0.6820479668074557,497545.08019167033,36384,0.20966068540006574,436251.63149854005,8795,0.04642678854369428,607299.9143069478,2126,0.06186455924878423,389257.76126769563,3654,0.0,,0,0.08125148854580225,1310070.2613999643,1883,0.0,,0,0.9182962526828415,1059373.773609509,21724,0.00045225877135628254,514769.3629287618,5,0.0,,0
2010Q1,0.4348382960542233,0.5223880597014925,0.46075411485067497,477178.01923182706,1097368.892210736,46528,25672,3.1253287559679617,INGLABO,SRC_P6870,0.7014466609634975,488510.5144656733,34227,0.23316112433115793,457346.1930946823,8759,5.609565064300927e-06,350000.0,1,0.0653866051402804,426335.5471080076,3541,0.0,,0,0.08778162591915793,1501289.56192125,2129,0.0,,0,0.9118356296837232,1058754.5793181108,23535,0.000382744397118769,452273.0523982152,8,0.0,,0
2010Q2,0.4424789799578077,0.5109489051094891,0.4775836077661398,488694.8624902961,1104447.633957426,48156,26689,3.3296218721462267,INGLABO,SRC_P6870,0.7151588018867729,489823.22796710493,35815,0.22125736061674534,470363.24801298126,8707,0.0,,0,0.0635838374964815,539793.4476109125,3634,0.0,,0,0.08660523294858567,1534730.2420376372,2298,0.0,,0,0.9131697167977066,1063734.8629924825,24387,0.0002250502537077646,717618.5903544903,4,0.0,,0
2010Q3,0.43390139357039154,0.5159112825458052,0.4667768100915482,478577.814452534,1102964.4558514068,47992,27532,3.16257124425972,INGLABO,SRC_P6870,0.697147338011003,486489.05995721684,35246,0.23667307989409803,463854.277265489,9167,6.537443703420999e-06,80000.0,1,0.06617304465119545,447930.3932614063,3578,0.0,,0,0.09285566530346212,1239140.765302483,2523,0.0,,0,0.906945629690754,1089168.4166726673,25001,0.0001987050057838345,436225.47800181323,8,0.0,,0
2010Q4,0.44642936807689737,0.5505026328386787,0.4806404744154464,489220.67034394876,1095852.3460304264,48918,27183,3.304146611655146,INGLABO,SRC_P6870,0.7151430197196967,498401.10012087034,36356,0.2216910126614542,475887.30291920574,9045,0.0,,0,0.063165967618849,432078.6256246549,3517,0.0,,0,0.09441040454981184,1376674.7872221395,2566,0.0,,0,0.9053303557749772,1066711.6048938162,24610,0.0002592396752109454,592215.1665930257,7,0.0,,0
2012Q1,0.4576417178021052,0.5369127516778524,0.49609116006524545,527272.1528462344,1152150.5412105785,47653,27981,3.264294386742589,INGLABO,SRC_P6870,0.7132927645665036,538067.7675593423,35325,0.22415246058777508,509096.03469990566,8898,0.0,,0,0.06255477484572133,469303.56025810406,3430,0.0,,0,0.09201137891310424,1409753.0370941453,2535,0.0,,0,0.9079058004946797,1126066.657721545,25442,8.282059221585795e-05,902795.4227476177,4,0.0,,0
2012Q2,0.4550664994648974,0.5286343612334802,0.49877624147580646,521415.5908966615,1145800.8697844876,49026,28727,3.2636984409680223,INGLABO,SRC_P6870,0.7099726339375573,522168.0392281555,36521,0.22226083571370034,526696.2130425021,8906,2.2580177916891883e-05,113737.38189939345,2,0.06774395017082539,496340.46958678885,3597,0.0,,0,0.09026811264837532,1435107.9092769702,2701,0.0,,0,0.909581338050538,1117177.9783174929,26022,0.0001505493010866425,612071.9791731182,4,0.0,,0
2012Q3,0.44360779853533244,0.5217391304347826,0.48357779515806465,523576.46547554,1180268.8483030314,47366,28752,3.4453444533446898,INGLABO,SRC_P6870,0.7025723165574717,528383.4775697923,35017,0.23159627047183753,526126.1248013832,8900,2.354955574011074e-06,500000.0,1,0.06582905801511675,463303.5432779014,3448,0.0,,0,0.09281589191973724,1376411.7323120148,2751,0.0,,0,0.9069735541633818,1160294.8329881828,25999,0.00021055391688117685,756277.3913691783,2,0.0,,0
2012Q4,0.4561071192061785,0.5265506470325747,0.5031736640422431,522529.03640395566,1145627.8895917688,47810,28804,3.1147677517573835,INGLABO,SRC_P6870,0.7043617971156287,521873.44175826025,35343,0.23337159607831728,533596.6019415689,9178,3.110860678086304e-05,165873.28156258483,3,0.062235498199273126,488625.80418424495,3286,0.0,,0,0.09075395113599051,1536823.8083451726,2684,0.0,,0,0.9088182764830103,1106720.1450692778,26113,0.00042777238099909955,812492.8329511462,7,0.0,,0
2013Q1,0.43913951994711337,0.5138086062941555,0.47613255075622857,523435.0835428332,1191956.2229468024,45530,27442,3.432312481734058,INGLABO,SRC_P6870,0.7077586328096146,522268.2277372588,33346,0.23313598613838032,534689.2392454374,9034,0.0,,0,0.05910538105200501,493016.593952854,3150,0.0,,0,0.08325072062923629,1457537.6543475776,2248,0.0,,0,0.9167492793707638,1167838.5649923454,25194,0.0,,0,0.0,,0
2013Q2,0.42532995649845406,0.5,0.4705859470496181,532543.9892470887,1252072.6111823358,47106,29386,3.61912359235007,INGLABO,SRC_P6870,0.7073168107988662,532153.6216454667,34866,0.22550507442724926,541688.7007457218,8750,0.0,,0,0.06717811477388447,505956.9781928447,3490,0.0,,0,0.08635062435066652,1637140.2150777571,2504,0.0,,0,0.9136493756493337,1215679.188388221,26882,0.0,,0,0.0,,0
2013Q3,0.4307349496617035,0.5,0.4768858241201358,541402.703883259,1256927.733188294,45211,28891,3.602900832697356,INGLABO,SRC_P6870,0.7027218322129672,537142.983931951,33352,0.23259242965473342,560355.4973341024,8464,0.0,,0,0.06468573813229932,519529.5969290664,3395,0.0,,0,0.08833319611961275,1552762.0506006856,2430,0.0,,0,0.9116668038803872,1228263.7622422497,26461,0.0,,0,0.0,,0
2013Q4,0.4466093517915753,0.5,0.49676174156640807,547820.1663883032,1226620.4551936055,46383,28396,3.4946415247586393,INGLABO,SRC_P6870,0.7010927124342423,552238.065044264,34240,0.23640845717993583,551391.9686887031,8920,0.0001254185579959585,160000.0,1,0.06237341182782584,485403.81199882796,3222,0.0,,0,0.08627747427435882,1499589.746977667,2361,0.0,,0,0.9137225257256413,1200845.5614085516,26035,0.0,,0,0.0,,0
2014Q1,0.42269940504965625,0.53375,0.4607858499678205,558041.0315945204,1320184.095193995,43372,28167,3.527778825892464,INGLABO,SRC_P6870,0.7059196019585011,559751.9388406954,32060,0.22977499854462435,559028.2670829147,8113,0.0,,0,0.06430539949687471,535731.7853050766,3199,0.0,,0,0.08075203327138836,1742310.566178069,2239,0.0,,0,0.9192479667286115,1283102.0759093082,25928,0.0,,0,0.0,,0
2014Q2,0.4496356918574424,0.5291666666666667,0.4922511443586531,559933.6745274317,1245305.2207985292,44209,28594,3.57017316935529,INGLABO,SRC_P6870,0.7164411461644963,551039.5120666792,33174,0.21912082756492846,597150.6416636327,7987,0.0,,0,0.06443802627057521,532265.7151877093,3048,0.0,,0,0.07784394290870421,1639135.1834119505,2302,0.0,,0,0.9221560570912957,1212060.0049918722,26292,0.0,,0,0.0,,0
2014Q3,0.42111528495623035,0.5398671096345515,0.46252603994210434,556200.2766868259,1320779.122858568,44185,29239,3.620767955930891,INGLABO,SRC_P6870,0.6997896850892708,546133.6767243732,32724,0.23854841937083096,592194.3882680318,8295,3.576478627360999e-06,240000.0,1,0.061658319061271054,531212.493259789,3165,0.0,,0,0.0821995244699992,1602303.3059785075,2311,0.0,,0,0.9178004755300009,1295565.4140010946,26928,0.0,,0,0.0,,0
2014Q4,0.4230760646827987,0.5291666666666667,0.4687603223463662,549692.6214373313,1299276.1049941774,44931,29313,3.4178432212905308,INGLABO,SRC_P6870,0.7060351123636752,537870.5622933184,33399,0.23095183320000784,595088.2850388696,8457,0.0,,0,0.06301305443631686,515772.30300310795,3075,0.0,,0,0.0752345974196713,1583822.486489143,2219,0.0,,0,0.9244089290518278,1276456.881660884,27093,0.00035647352850090927,420000.0,1,0.0,,0
2015Q1,0.45634798815742056,0.5711920529801324,0.5022494090176371,576138.8576672269,1262498.9539090148,42572,28686,3.298151793153147,INGLABO,SRC_P6870,0.7042673650303377,563642.6316370984,31432,0.23414831102539782,625977.11078043,8162,0.0,,0,0.06158432394426444,529554.6227822745,2978,0.0,,0,0.07619256304116077,1762867.1453796588,2052,0.0,,0,0.9238074369588392,1221230.2506628889,26634,0.0,,0,0.0,,0
2015Q2,0.4504287358702115,0.5413105413105412,0.5011544939373775,566963.1260580902,1258718.818111679,44891,29455,3.4396548594613,INGLABO,SRC_P6870,0.7055720445968698,553713.0826967005,33418,0.22878176265388517,606894.9874579444,8278,0.0,,0,0.0656461927492451,570210.5123794563,3195,0.0,,0,0.07625157996767648,1585461.7168667405,2224,0.0,,0,0.9237484200323235,1231747.5543638936,27231,0.0,,0,0.0,,0
2015Q3,0.46034045902883525,0.5634920634920635,0.5135774738341553,583158.19813592,1266797.620539783,44736,30967,3.577099337554586,INGLABO,SRC_P6870,0.6993545022253492,574565.8581658044,33198,0.23740843498687114,616749.1751555664,8387,0.0,,0,0.0632370627877794,552073.7429998602,3151,0.0,,0,0.07378121982831995,1605646.05514547,2340,0.0,,0,0.92621878017168,1239805.4547822606,28627,0.0,,0,0.0,,0
2015Q4,0.4451811230120444,0.5823293172690763,0.4894417359616332,594182.9534121674,1334699.3452732086,45587,30902,3.2921202179818017,INGLABO,SRC_P6870,0.7120361400705165,581427.7752270035,34040,0.22680545097437319,635568.6033577772,8502,0.0,,0,0.06115840895511034,589206.6441179015,3045,0.0,,0,0.07547685738776853,1662063.4861311652,2403,0.0,,0,0.9245231426122315,1307973.765961487,28499,0.0,,0,0.0,,0
2016Q1,0.4515112162956738,0.5725190839694656,0.49224447780182035,602718.7635626519,1334892.1174262906,42073,28876,3.2577451454561355,INGLABO,SRC_P6870,0.7107155879907381,588595.1635108398,31388,0.2290735694254713,656813.6878373473,7869,0.0,,0,0.06021084258379066,563625.2286605311,2816,0.0,,0,0.0720949184588215,1870949.1889753053,2074,0.0,,0,0.9277387555393314,1293333.9982921293,26798,0.00016632600184714067,782283.7850066455,4,0.0,,0
2016Q2,0.45638136480071145,0.5677517032551098,0.5070629644145823,614508.904920042,1346481.1500101024,43639,30370,3.5577293901660796,INGLABO,SRC_P6870,0.714411964431754,597358.2204209003,32697,0.22593723600564009,678105.324040269,8029,0.0,,0,0.05965079956260605,579033.3544326049,2913,0.0,,0,0.07178562077439393,1634380.8336838924,2265,0.0,,0,0.928214379225606,1324215.757471671,28105,0.0,,0,0.0,,0
2016Q3,0.4491954820249719,0.5597014925373134,0.49552801862737095,617844.1201968625,1375445.9804707363,43284,30091,3.5454141748051793,INGLABO,SRC_P6870,0.7103369667056169,605053.2440912847,32107,0.2305793516809508,664110.2612684557,8232,0.0,,0,0.05908368161343214,591065.4118374962,2945,0.0,,0,0.06766889600330281,1743392.0317000083,2158,0.0,,0,0.9323311039966972,1348740.3359108528,27933,0.0,,0,0.0,,0
2016Q4,0.45925593555712346,0.5681818181818182,0.5049094688473389,612948.1123945,1334654.742460612,43453,29271,3.5256325579796814,INGLABO,SRC_P6870,0.7152700561754692,594199.9180793935,32134,0.22733306514951154,680140.4964146711,8355,0.0,,0,0.05739687867501929,580454.5577603974,2964,0.0,,0,0.07225166450225776,1576607.0897944772,2093,0.0,,0,0.9277483354977422,1315811.8524696305,27178,0.0,,0,0.0,,0
2017Q1,0.4582406856204624,0.5740740740740741,0.503905555225911,641411.6982511908,1399726.6466697804,41066,27880,3.397450501314523,INGLABO,SRC_P6870,0.7177248284534863,624056.05785577,30437,0.22158484512250054,702140.819162406,7834,0.0,,0,0.0606903264240132,624933.3089433743,2795,0.0,,0,0.06330008779219354,1722815.6739012138,1800,0.0,,0,0.9366999122078065,1377893.0118824777,26080,0.0,,0,0.0,,0
2017Q2,0.45371194398749826,0.5380747041396239,0.5026119388628996,628850.059309993,1386011.6923157761,43454,29070,3.54875168061902,INGLABO,SRC_P6870,0.7191961440328394,608760.4234272729,32432,0.22003074697904157,702360.3691889927,8158,0.0,,0,0.060773108988119044,600447.040932268,2864,0.0,,0,0.06867961646106094,1616794.07184221,1967,0.0,,0,0.9313203835389392,1368992.795712635,27103,0.0,,0,0.0,,0
2017Q3,0.43909194208518193,0.5899280575539568,0.4842965394461839,645905.1109229574,1471001.9679606296,42569,28850,3.645694558191728,INGLABO,SRC_P6870,0.7132951377513223,623563.2718807717,31600,0.23040766282017863,725556.7848960728,8160,0.0,,0,0.056297199428499235,602989.4613493874,2809,0.0,,0,0.06735104433618909,1687702.9654720256,1921,0.0,,0,0.9326489556638109,1455352.951894667,26929,0.0,,0,0.0,,0
2017Q4,0.47069710791513925,0.5963235294117647,0.5204893277862856,659108.6507771028,1400281.9216300172,41769,27915,3.215033497902013,INGLABO,SRC_P6870,0.7194038384079282,643570.1924139477,31221,0.22192383182846406,719010.3607737754,7836,0.0,,0,0.058672329763607624,623057.7485091088,2712,0.0,,0,0.06675400106016723,1826808.989666063,1858,0.0,,0,0.9332280675340295,1369785.0810167773,26056,1.7931405802997486e-05,737717.0000000001,1,0.0,,0
2018Q1,0.46734228075077716,0.6254545454545455,0.5140858312028864,664725.9940311967,1422353.6397420026,40124,27015,3.631748093783449,INGLABO,SRC_P6870,0.7129802631402401,638183.3069322258,29776,0.23167576408309376,748948.2164190556,7745,0.0,,0,0.055343972776666014,654104.4997163219,2603,0.0,,0,0.06295318703676957,1712153.4800731915,1778,0.0,,0,0.9370468129632304,1402884.1497451235,25237,0.0,,0,0.0,,0
2018Q2,0.44375389871237253,0.5628072554670284,0.49017140016100885,661933.4658462331,1491667.9442523113,42336,28855,3.644445384715789,INGLABO,SRC_P6870,0.7287452214141334,637256.3193165325,32034,0.20965399856503206,753502.6441814665,7515,0.0,,0,0.06160078002083448,642217.9399839016,2787,0.0,,0,0.06900817730505152,1639411.9528864487,2111,0.0,,0,0.9309918226949486,1480716.6721841304,26744,0.0,,0,0.0,,0
2018Q3,0.4445669262950166,0.5410889414947583,0.4952236665116904,660817.4392674394,1486429.6018928722,42215,28659,3.795411555963401,INGLABO,SRC_P6870,0.7233157848525879,642402.3666481087,31850,0.221163796047979,724405.478168673,7706,0.0,,0,0.05552041909943303,647426.701698561,2659,0.0,,0,0.06799690293265141,1709773.542820345,2061,0.0,,0,0.9320030970673487,1470134.9175515564,26598,0.0,,0,0.0,,0
2018Q4,0.43489475416290335,0.5650684931506849,0.4828950593345728,661518.8707244365,1521101.058111738,43534,28554,3.5843086449300876,INGLABO,SRC_P6870,0.7278007062488084,636745.8912596223,33066,0.21670800710669608,740117.0606158131,7852,0.0,,0,0.055491286644495555,679484.4814916182,2616,0.0,,0,0.07277315241392301,1909275.7386205173,2089,0.0,,0,0.9272204958774494,1490637.947554699,26464,6.35170862756084e-06,1100000.0,1,0.0,,0
2019Q1,0.4221646190035746,0.5469798657718121,0.46747731251056446,668383.9413656088,1583230.5960247924,43292,29959,3.5193624158104804,INGLABO,SRC_P6870,0.7110766297295785,640041.308955531,32396,0.2295739263887889,759705.4341794221,8165,0.0,,0,0.059349443881632546,654714.8977474716,2731,0.0,,0,0.06700455441656171,1898475.3143473826,1908,0.0,,0,0.9329305915661301,1560642.9727188114,28050,6.48540173082967e-05,810000.0,1,0.0,,0
2019Q2,0.41632436052199606,0.528,0.4626350165984609,665487.3343868848,1598482.8117011532,43329,30969,3.787121187780126,INGLABO,SRC_P6870,0.7082407904183706,628585.2806897211,31985,0.23364354416672523,774128.6583811976,8500,0.0,,0,0.05811566541490423,678430.4142290127,2844,0.0,,0,0.07741815290168716,1786928.6532347512,2349,0.0,,0,0.9225459526819954,1582702.100995302,28618,3.589441631745318e-05,743247.2470572584,2,0.0,,0
2019Q3,0.42248700080975676,0.5833333333333334,0.4685109477295551,681711.1242436256,1613567.0989569589,43417,31316,3.983471217104732,INGLABO,SRC_P6870,0.6930630819732837,641722.7387643455,31838,0.2459456028016245,787219.8027480533,8663,0.0,,0,0.06099131522509161,710650.9518455908,2916,0.0,,0,0.07172745305111518,2172790.3163485727,2412,0.0,,0,0.9281048385629451,1570061.544956933,28903,0.0001677083859395023,3200000.0,1,0.0,,0
2019Q4,0.43911060349810754,0.57,0.48717423306144025,671689.3432324828,1529658.673422077,43542,30400,3.5877467794539215,INGLABO,SRC_P6870,0.7074896866335028,640669.3035392342,32077,0.23563885072960536,762978.9878100957,8561,0.0,,0,0.05687146263689191,679337.6647277391,2904,0.0,,0,0.07282771175492725,1776267.2890810363,2279,0.0,,0,0.9271722882450727,1510288.0112428977,28121,0.0,,0,0.0,,0
2020Q3,0.35623804630522715,0.46308724832214765,0.39741720478277526,567393.4323385819,1592736.7619022797,34464,26146,4.358807654869654,INGLABO|P6500_P6750_P7070,SRC_P6870,0.7244545554057447,512842.6261164583,26109,0.22753868961883456,726097.2877036995,6518,0.0,,0,0.04800675497542088,638389.9573730811,1837,0.0,,0,0.06689019855461267,1706584.044193433,1770,0.0,,0,0.9331098014453874,1584575.5923319224,24376,0.0,,0,0.0,,0
2020Q4,0.3754824180727304,0.4950168305722395,0.4203138409271607,623381.3950345626,1660214.606676509,40340,27817,4.28362190662931,INGLABO,SRC_P6870,0.7290868234816551,573921.8879881069,30558,0.2204189447568485,765511.4980216019,7539,0.0,,0,0.05049423176149633,717097.199786979,2243,0.0,,0,0.0701572369981308,1781419.5993574467,2228,0.0,,0,0.9298427630018693,1651069.611699701,25589,0.0,,0,0.0,,0
2021Q1,0.4005988226773283,0.520746870942514,0.44409130044895356,663401.5361920323,1656024.677652097,38181,25402,3.7548138757813576,INGLABO,SRC_P6870,0.7115890553637572,617700.2411542103,28796,0.23533846900274621,799873.6241179232,7251,0.0,,0,0.053072475633496714,671002.6349906381,2134,0.0,,0,0.06316288530353364,1827746.7870342582,1616,0.0,,0,0.9368371146964665,1644446.9297930142,23786,0.0,,0,0.0,,0
2021Q2,0.3924489201163458,0.4849014211052874,0.43648615722516515,658262.500006709,1677320.1970120338,37200,25175,4.085397472996246,INGLABO,SRC_P6870,0.7075802503949186,608095.295327235,27984,0.24336114289291227,794023.693473874,7237,0.0,,0,0.049058606712169266,708372.444230432,1979,0.0,,0,0.06985166287380183,2031655.2886493471,1801,0.0,,0,0.9301483371261982,1650710.5753232203,23374,0.0,,0,0.0,,0
2021Q3,0.4098653013929857,0.5362687492961473,0.4566537526463889,703650.4535344983,1716784.6391071454,38177,25577,4.283783214670421,INGLABO,SRC_P6870,0.7120651230619046,664389.2503595725,28922,0.2366389161616686,815750.4437891049,7160,0.0,,0,0.051295960776426716,731514.5046818788,2095,0.0,,0,0.08156588413219211,1877298.14514193,2008,0.0,,0,0.9183674390130881,1702575.2990053236,23567,6.66768547196984e-05,1071421.931311188,2,0.0,,0
2021Q4,0.43903493177136216,0.5660377358490566,0.48943876461853675,714942.1428991939,1628440.2245958801,37897,24894,3.8749453608449667,INGLABO,SRC_P6870,0.7131213475347764,673731.3734618693,28534,0.23617570678689037,830079.2291784111,7198,0.0,,0,0.05070294567833327,758247.2541769932,2165,0.0,,0,0.07861741328769685,2014831.713836098,1993,0.0,,0,0.9213447579292043,1595495.0727249645,22898,3.782878309910244e-05,1013659.015890697,3,0.0,,0
2022Q1,0.3821322181766259,0.4931506849315068,0.4350037850230151,784956.8716214235,2054149.936288825,51225,36033,0.05756588617182962,INGLABO,SRC_P3069,0.6617584752424807,717608.9263109047,34882,0.19336951568490857,790167.9613666649,8897,0.10324901552380308,1265590.1906006823,4881,0.04162299354880778,639255.9309560145,2565,0.0,,0,0.15286471384070474,2276208.0748177897,6254,0.052240553703208355,1213867.9479169378,1971,0.7823002737409405,2080680.5759634299,27466,0.012594458715146663,1196393.0142050185,342,0.0,,0
2022Q2,0.3892174121589597,0.4666666666666666,0.44737917479730466,856553.6867839666,2200707.522391477,52794,39741,0.04567850728718123,INGLABO,SRC_P3069,0.65967297173303,810642.6837682807,35488,0.19287626250640508,833284.9770882085,9543,0.10112476327189766,1290424.4659795875,4914,0.046326002488667334,660101.3750415219,2849,0.0,,0,0.17533376325894787,2561532.08959651,7737,0.04683402450738004,1293733.1978188641,2068,0.7646511840682182,2188266.7032398554,29540,0.01318102816545386,1345342.958781389,396,0.0,,0
2022Q3,0.3641667181675068,0.4795918367346938,0.4180466364940156,846342.5767828949,2324052.5137544293,51813,39132,0.025696036375971367,INGLABO,SRC_P3069,0.6606246841194027,791263.3166627816,34544,0.19366505755839186,840833.9066883549,9677,0.10112203979184589,1283823.9991934325,4803,0.04458821853035961,694162.0614016388,2789,0.0,,0,0.18103228035702934,2920935.8204795592,7708,0.04901930201897969,1371060.801694545,2034,0.7579121828754619,2259611.5475960164,29003,0.012036234748529065,1285557.9594464572,387,0.0,,0
2022Q4,0.37523896095684905,0.5384615384615384,0.4288365968452078,872687.465625953,2325684.580835167,50693,37597,0.02910609870818431,INGLABO,SRC_P3069,0.6531798675846097,810935.1490384713,33744,0.19926386426865914,867272.9074235962,9421,0.1011671028790515,1344274.637312975,4755,0.04638916526767978,736991.7246955988,2773,0.0,,0,0.17642332826309703,2954133.5665064426,7262,0.04987709331371769,1338567.4490841662,2016,0.7604658646389473,2262899.331462709,27925,0.01323371378423807,1275904.4752892267,394,0.0,,0
2023Q1,0.3691805619971641,0.49180327868852464,0.42062382696354794,872589.1813492916,2363583.761368223,49676,37278,0.02245238461538637,INGLABO,SRC_P3069,0.658495715828217,805445.3225818939,33520,0.20123839184202208,900940.508846974,9142,0.0966461602038648,1342363.7025796194,4288,0.04361973212589604,714556.6691747936,2726,0.0,,0,0.1604116351479952,2703141.9021902494,6976,0.05115573701415122,1460974.978727635,1930,0.7761350187054731,2367834.8484994886,28005,0.012297609132380594,1420727.5890036293,367,0.0,,0
2023Q2,0.36778515103089154,0.47555555555555556,0.4230817873932989,893740.9681768287,2430062.6756455437,48627,38871,0.03795884007447887,INGLABO,SRC_P3069,0.6711149269789582,853106.8206121607,32906,0.19424460112113176,905730.9027368958,8812,0.0905262078365886,1233349.6416657956,4194,0.04411426406332125,762212.4804428798,2715,0.0,,0,0.17299856001578431,2606552.587687415,8010,0.049031967606064486,1592913.9046295811,1963,0.7649081210213106,2461506.4585486557,28480,0.013061351356840598,1393642.036844153,418,0.0,,0
2023Q3,0.36607362158492046,0.5033333333333333,0.4168493269913587,934165.66959992,2551851.907699434,49418,39012,0.016911575289264326,INGLABO,SRC_P3069,0.671335802080685,891711.8164081861,33446,0.1912856251293455,936167.3792587577,8924,0.09253159662141906,1315266.9523587143,4365,0.044846976168550386,774823.4468196211,2683,0.0,,0,0.17716917552916775,3087497.070275454,8007,0.05132541561029503,1555615.1053519496,1910,0.7567019953261612,2513805.0620917873,28648,0.014803413534375991,1540097.4308639525,447,0.0,,0
2023Q4,0.3533122774720643,0.49450549450549447,0.3996132512065572,918478.2125105069,2599621.555984929,47744,37654,0.0625997517682768,INGLABO,SRC_P3069,0.6639444849985651,869925.01792233,31873,0.20016180476278123,964136.7225713894,9167,0.09148319119700003,1239378.9192061645,4183,0.044410519041653745,777532.2194969131,2521,0.0,,0,0.17371532417579288,3056888.6425962714,7730,0.05435233390506736,1661203.005952495,2009,0.7564804577954731,2584321.9845706355,27497,0.015451884123666635,1508800.8580635292,418,0.0,,0
2024Q1,0.36323816012320537,0.5108695652173914,0.4140070789973354,949826.7107878978,2614886.911842439,46244,37483,0.05058013753639958,INGLABO,SRC_P3069,0.6529570727182794,902449.1154059374,30857,0.20508117860442715,961976.8168053289,8808,0.09596509649436061,1323831.1275397588,4001,0.0459966521829327,787910.7525899581,2578,0.0,,0,0.15615641616592218,3113309.1790891043,6836,0.05362717299597034,1535498.8017322496,2031,0.775137627781193,2611649.076324107,28211,0.015078783056914498,1458458.447342555,405,0.0,,0
2024Q2,0.3717603832814234,0.5,0.42476714968482887,995768.2484915039,2678521.6856679027,46016,38921,0.026204303809448087,INGLABO,SRC_P3069,0.6437546148088391,945625.793534998,30114,0.20436548866896256,1016895.128017161,9085,0.10513464152231239,1336238.4014894771,4275,0.046745254999885855,828192.4000610281,2542,0.0,,0,0.1671513245902831,3176425.320708669,7636,0.05388480931784246,1713418.3936058583,2077,0.7656878826381374,2656761.847310254,28792,0.013275983453737122,1581834.517992872,416,0.0,,0
2024Q3,0.36792641685088207,0.49382716049382713,0.418130335779438,1003269.28617581,2726820.4734057677,46205,38003,0.04080626502833857,INGLABO,SRC_P3069,0.6582498471992958,970355.8418137549,30608,0.2032607823713765,1020922.6909866121,8927,0.09006899007037217,1270642.863057669,4122,0.04842038035895558,879250.3679440272,2548,0.0,,0,0.17550012693024297,3346850.904078506,7656,0.0532410140981833,1732851.2419070948,1981,0.7567956758494557,2673188.8762966143,27917,0.01446318312211803,1668455.346867251,449,0.0,,0
2024Q4,0.37265754978260524,0.5102040816326531,0.4193597516282664,1032614.0955057831,2770946.3986659395,45349,37231,0.03173864300299629,INGLABO,SRC_P3069,0.666457727907519,989529.6754935752,30241,0.19590503147624094,1059371.801714242,8572,0.090306394320736,1379966.038968403,4005,0.047330846295503985,865785.7626134927,2531,0.0,,0,0.17102489865216772,3339183.0016490417,7707,0.055784984669718526,1639967.3948316926,1910,0.7591878166974265,2748260.87462441,27251,0.014002299980687324,1566259.4829084652,363,0.0,,0
2025Q1,0.4002769046440238,0.5176470588235295,0.44994412864617894,1086854.342131237,2715256.1877078656,46666,37143,0.027526067192756045,INGLABO,SRC_P3069,0.668763543416901,1041381.4037941785,31147,0.1996276674953698,1093176.426604867,9112,0.08529523603201936,1529480.7331456582,3817,0.04631355305570975,901048.2112447846,2590,0.0,,0,0.16201533565224696,3199123.035305033,7115,0.04858423675866061,1743793.3889906947,1927,0.7743391425768135,2694491.55583909,27665,0.015061285012278935,1711543.4327983237,436,0.0,,0
2025Q2,0.3790559542623626,0.5111524163568774,0.4256778634018628,1096197.4400022875,2891914.5779822185,47096,39531,0.026419708883159688,INGLABO,SRC_P3069,0.6636968002416123,1059703.8424987842,31419,0.20463246763087176,1113601.337382332,9133,0.08880946517522295,1409746.5729010452,4063,0.042861266952293246,928520.4233199414,2481,0.0,,0,0.17219276936741806,3146363.498145048,8159,0.050198816767541905,1998715.4993204488,2069,0.7636352578402179,2913705.3360107164,28863,0.013973156024822055,1774277.4145102846,440,0.0,,0
2025Q3,0.3990232788068466,0.5277777777777778,0.44135887613362385,1141192.201422806,2859963.9721150645,48004,39853,0.02508324083111146,INGLABO,SRC_P3069,0.6586501719092315,1102554.9183986275,31856,0.20524994510918357,1159376.6634007655,9394,0.09022947279295326,1477520.3920985735,4089,0.04587041018863163,953039.9261013825,2665,0.0,,0,0.17275117948350563,3449567.2880230057,8293,0.04937265295985549,1853144.502179577,2028,0.7618293336120406,2815190.058751367,29069,0.0160468339445981,1736051.3392972613,463,0.0,,0
2025Q4,0.39761235104951365,0.5159771883769348,0.4407171518815428,1168171.0663512982,2937964.7369299876,48857,39985,0.011803459122505805,INGLABO,SRC_P3069,0.6538625615402741,1122686.1206664317,32090,0.20437116596512245,1189524.573113201,9670,0.09724852939312656,1521638.9602212708,4565,0.04451774310147681,966063.5420911738,2532,0.0,,0,0.1750706871764739,3486467.0502685667,8455,0.05218527385670017,1790351.5158137868,2148,0.7596791027149582,2912258.196543958,28964,0.013064936251867582,1666665.3724334913,418,0.0,,0
2026Q1,0.3886004872813752,0.4854368932038835,0.42629829035365735,1281665.2022068806,3298156.4464144926,46088,39410,0.015132417261259981,INGLABO,SRC_P3069,0.6740478175960865,1239385.759099266,30647,0.19632048182615763,1284790.2036232203,8951,0.0851635538575926,1753397.0200479927,4088,0.0444681467201634,1005298.9848269053,2402,0.0,,0,0.17736535254800348,3798837.302995801,8146,0.05261539998161694,2175814.365350964,1995,0.755038375259227,3285145.0940109626,28814,0.014980872211152478,1968001.0008122586,455,0.0,,0
2026Q2,0.39689450606700777,0.4580152671755725,0.44044290375294065,1315421.6469741396,3314285.35005233,46736,40286,0.01673203045803417,INGLABO,SRC_P3069,0.662257179202069,1263217.0421249184,30620,0.20392250485235067,1354263.8081182675,9402,0.09102841208552621,1730049.4146018997,4204,0.042791903860054395,1056241.2240703502,2510,0.0,,0,0.18169530932521136,3887928.858198551,8559,0.04569596938510011,2203550.432553169,2060,0.7578936223846309,3266576.5521682515,29192,0.014715098905057646,2137668.5747418916,475,0.0,,0


==> anc/data/geih/ratio_va_033.csv <==
quarter,ratio_va,ratio_raw,share_emp_large,share_emp_nosize,alpha
2007Q1,0.42505037488628483,0.4002385882635991,0.0898522522713902,0.0,0.33
2007Q2,0.45952614225886873,0.4273755339247293,0.0848184076271322,0.0,0.33
2007Q3,0.48158036753098526,0.4500846669833336,0.0852529746035137,0.0,0.33
2007Q4,0.4150441025873855,0.3872337448127921,0.0831406030964066,0.0,0.33
2008Q1,0.4651342196650032,0.4327890380743864,0.0811692438155231,0.0,0.33
2009Q1,0.4723969813008225,0.4468997057896927,0.0722223567651364,0.0,0.33
2009Q2,0.48239291913206334,0.4594578824912165,0.0677711997456146,0.0,0.33
2009Q3,0.4745521871583421,0.4514168309745017,0.0681437635783987,0.0,0.33
2009Q4,0.46924283196329813,0.4475146298231194,0.0464267885436942,0.0,0.33
2010Q1,0.4508067402917423,0.4348382960542233,5.609565064300927e-06,0.0,0.33
2010Q2,0.45945099770335185,0.4424789799578077,0.0,0.0,0.33
2010Q3,0.4394553837613282,0.4339013935703915,6.537443703420999e-06,0.0,0.33
2010Q4,0.4586834643230121,0.4464293680768973,0.0,0.0,0.33
2012Q1,0.46825086712011565,0.4576417178021052,0.0,0.0,0.33
2012Q2,0.4667616816515604,0.4550664994648974,2.2580177916891883e-05,0.0,0.33
2012Q3,0.4512813016023598,0.4436077985353324,2.354955574011074e-06,0.0,0.33
2012Q4,0.4722033343113299,0.4561071192061785,3.110860678086304e-05,0.0,0.33
2013Q1,0.44820842472029865,0.4391395199471133,0.0,0.0,0.33
2013Q2,0.4380629316794912,0.425329956498454,0.0,0.0,0.33
2013Q3,0.44078700400222215,0.4307349496617035,0.0,0.0,0.33
2013Q4,0.4562035849779503,0.4466093517915753,0.0001254185579959,0.0,0.33
2014Q1,0.43491553951313516,0.4226994050496562,0.0,0.0,0.33
2014Q2,0.4619686089973627,0.4496356918574424,0.0,0.0,0.33
2014Q3,0.42931116672906,0.4211152849562303,3.576478627360999e-06,0.0,0.33
2014Q4,0.4307508059320504,0.4230760646827987,0.0,0.0,0.33
2015Q1,0.471769232177549,0.4563479881574205,0.0,0.0,0.33
2015Q2,0.4602916596419668,0.4504287358702115,0.0,0.0,0.33
2015Q3,0.47036266527665543,0.4603404590288352,0.0,0.0,0.33
2015Q4,0.4542774242688159,0.4451811230120444,0.0,0.0,0.33
2016Q1,0.4660524328510816,0.4515112162956738,0.0,0.0,0.33
2016Q2,0.4640549709915291,0.4563813648007114,0.0,0.0,0.33
2016Q3,0.4580897477049281,0.4491954820249719,0.0,0.0,0.33
2016Q4,0.4658326425955699,0.4592559355571234,0.0,0.0,0.33
2017Q1,0.46550181524971534,0.4582406856204624,0.0,0.0,0.33
2017Q2,0.45935235107109706,0.4537119439874982,0.0,0.0,0.33
2017Q3,0.443813378797273,0.4390919420851819,0.0,0.0,0.33
2017Q4,0.4811809557909359,0.4706971079151392,0.0,0.0,0.33
2018Q1,0.4738281447915456,0.4673422807507771,0.0,0.0,0.33
2018Q2,0.44703587004922984,0.4437538987123725,0.0,0.0,0.33
2018Q3,0.4494944180823902,0.4445669262950166,0.0,0.0,0.33
2018Q4,0.4437831864900425,0.4348947541629033,0.0,0.0,0.33
2019Q1,0.4282890452770061,0.4221646190035746,0.0,0.0,0.33
2019Q2,0.4204840993632474,0.416324360521996,0.0,0.0,0.33
2019Q3,0.43411246556651073,0.4224870008097567,0.0,0.0,0.33
2019Q4,0.44474255124339707,0.4391106034981075,0.0,0.0,0.33
2020Q3,0.3580728083180834,0.3562380463052271,0.0,0.0,0.33
2020Q4,0.37756215159990736,0.3754824180727304,0.0,0.0,0.33
2021Q1,0.40341924337779295,0.4005988226773283,0.0,0.0,0.33
2021Q2,0.3987752364631315,0.3924489201163458,0.0,0.0,0.33
2021Q3,0.41329707503637064,0.4098653013929857,0.0,0.0,0.33
2021Q4,0.4481072111005232,0.4390349317713621,0.0,0.0,0.33
2022Q1,0.4216899447659272,0.3821322181766259,0.103249015523803,0.0,0.33
2022Q2,0.4335359083433299,0.3892174121589597,0.1011247632718976,0.0,0.33
2022Q3,0.41525490623895617,0.3641667181675068,0.1011220397918458,0.0,0.33
2022Q4,0.428865680925611,0.375238960956849,0.1011671028790515,0.0,0.33
2023Q1,0.4073976480145905,0.3691805619971641,0.0966461602038648,0.0,0.33
2023Q2,0.3964380436795808,0.3677851510308915,0.0905262078365886,0.0,0.33
2023Q3,0.4080039913223115,0.3660736215849204,0.092531596621419,0.0,0.33
2023Q4,0.3891864211578233,0.3533122774720643,0.091483191197,0.0,0.33
2024Q1,0.40132345980742445,0.3632381601232053,0.0959650964943606,0.0,0.33
2024Q2,0.41300128258402014,0.3717603832814234,0.1051346415223123,0.0,0.33
2024Q3,0.4083630413886724,0.367926416850882,0.0900689900703721,0.0,0.33
2024Q4,0.41225011822719543,0.3726575497826052,0.090306394320736,0.0,0.33
2025Q1,0.439068914799752,0.4002769046440238,0.0852952360320193,0.0,0.33
2025Q2,0.4078436262522306,0.3790559542623626,0.0888094651752229,0.0,0.33
2025Q3,0.4409667793173101,0.3990232788068466,0.0902294727929532,0.0,0.33
2025Q4,0.43984741297916485,0.3976123510495136,0.0972485293931265,0.0,0.33
2026Q1,0.4248043597929875,0.3886004872813752,0.0851635538575926,0.0,0.33
2026Q2,0.4370962297526685,0.3968945060670077,0.0910284120855262,0.0,0.33


==> anc/data/geih/ratio_va_0354.csv <==
quarter,ratio_va,ratio_raw,share_emp_large,share_emp_nosize,alpha
2007Q1,0.42737012535002866,0.4002385882635991,0.0898522522713902,0.0,0.354
2007Q2,0.4617811253160245,0.4273755339247293,0.0848184076271322,0.0,0.354
2007Q3,0.4839611691311759,0.4500846669833336,0.0852529746035137,0.0,0.354
2007Q4,0.4170806726747119,0.3872337448127921,0.0831406030964066,0.0,0.354
2008Q1,0.4674589237521924,0.4327890380743864,0.0811692438155231,0.0,0.354
2009Q1,0.47453484518480743,0.4468997057896927,0.0722223567651364,0.0,0.354
2009Q2,0.4844226281842982,0.4594578824912165,0.0677711997456146,0.0,0.354
2009Q3,0.47655622004304504,0.4514168309745017,0.0681437635783987,0.0,0.354
2009Q4,0.4707190023317586,0.4475146298231194,0.0464267885436942,0.0,0.354
2010Q1,0.4508068431431513,0.4348382960542233,5.609565064300927e-06,0.0,0.354
2010Q2,0.45945099770335185,0.4424789799578077,0.0,0.0,0.354
2010Q3,0.43945541039088043,0.4339013935703915,6.537443703420999e-06,0.0,0.354
2010Q4,0.4586834643230121,0.4464293680768973,0.0,0.0,0.354
2012Q1,0.46825086712011565,0.4576417178021052,0.0,0.0,0.354
2012Q2,0.4667618091323183,0.4550664994648974,2.2580177916891883e-05,0.0,0.354
2012Q3,0.45128135787838114,0.4436077985353324,2.354955574011074e-06,0.0,0.354
2012Q4,0.47220359288090824,0.4561071192061785,3.110860678086304e-05,0.0,0.354
2013Q1,0.44820842472029865,0.4391395199471133,0.0,0.0,0.354
2013Q2,0.4380629316794912,0.425329956498454,0.0,0.0,0.354
2013Q3,0.44078700400222215,0.4307349496617035,0.0,0.0,0.354
2013Q4,0.4562045115912933,0.4466093517915753,0.0001254185579959,0.0,0.354
2014Q1,0.43491553951313516,0.4226994050496562,0.0,0.0,0.354
2014Q2,0.4619686089973627,0.4496356918574424,0.0,0.0,0.354
2014Q3,0.4293112034667167,0.4211152849562303,3.576478627360999e-06,0.0,0.354
2014Q4,0.4307508059320504,0.4230760646827987,0.0,0.0,0.354
2015Q1,0.471769232177549,0.4563479881574205,0.0,0.0,0.354
2015Q2,0.4602916596419668,0.4504287358702115,0.0,0.0,0.354
2015Q3,0.47036266527665543,0.4603404590288352,0.0,0.0,0.354
2015Q4,0.4542774242688159,0.4451811230120444,0.0,0.0,0.354
2016Q1,0.4660524328510816,0.4515112162956738,0.0,0.0,0.354
2016Q2,0.4640549709915291,0.4563813648007114,0.0,0.0,0.354
2016Q3,0.4580897477049281,0.4491954820249719,0.0,0.0,0.354
2016Q4,0.4658326425955699,0.4592559355571234,0.0,0.0,0.354
2017Q1,0.46550181524971534,0.4582406856204624,0.0,0.0,0.354
2017Q2,0.45935235107109706,0.4537119439874982,0.0,0.0,0.354
2017Q3,0.443813378797273,0.4390919420851819,0.0,0.0,0.354
2017Q4,0.4811809557909359,0.4706971079151392,0.0,0.0,0.354
2018Q1,0.4738281447915456,0.4673422807507771,0.0,0.0,0.354
2018Q2,0.44703587004922984,0.4437538987123725,0.0,0.0,0.354
2018Q3,0.4494944180823902,0.4445669262950166,0.0,0.0,0.354
2018Q4,0.4437831864900425,0.4348947541629033,0.0,0.0,0.354
2019Q1,0.4282890452770061,0.4221646190035746,0.0,0.0,0.354
2019Q2,0.4204840993632474,0.416324360521996,0.0,0.0,0.354
2019Q3,0.43411246556651073,0.4224870008097567,0.0,0.0,0.354
2019Q4,0.44474255124339707,0.4391106034981075,0.0,0.0,0.354
2020Q3,0.3580728083180834,0.3562380463052271,0.0,0.0,0.354
2020Q4,0.37756215159990736,0.3754824180727304,0.0,0.0,0.354
2021Q1,0.40341924337779295,0.4005988226773283,0.0,0.0,0.354
2021Q2,0.3987752364631315,0.3924489201163458,0.0,0.0,0.354
2021Q3,0.41329707503637064,0.4098653013929857,0.0,0.0,0.354
2021Q4,0.4481072111005232,0.4390349317713621,0.0,0.0,0.354
2022Q1,0.4252874900854892,0.3821322181766259,0.103249015523803,0.0,0.354
2022Q2,0.43694266535012216,0.3892174121589597,0.1011247632718976,0.0,0.354
2022Q3,0.41853882589359626,0.3641667181675068,0.1011220397918458,0.0,0.354
2022Q4,0.43230741113359034,0.375238960956849,0.1011671028790515,0.0,0.354
2023Q1,0.4105271479727743,0.3691805619971641,0.0966461602038648,0.0,0.354
2023Q2,0.39902503983633536,0.3677851510308915,0.0905262078365886,0.0,0.354
2023Q3,0.41077372592268546,0.3660736215849204,0.092531596621419,0.0,0.354
2023Q4,0.3916977520954796,0.3533122774720643,0.091483191197,0.0,0.354
2024Q1,0.40411595522714094,0.3632381601232053,0.0959650964943606,0.0,0.354
2024Q2,0.41602228354676624,0.3717603832814234,0.1051346415223123,0.0,0.354
2024Q3,0.4108086763337242,0.367926416850882,0.0900689900703721,0.0,0.354
2024Q4,0.41485409244727084,0.3726575497826052,0.090306394320736,0.0,0.354
2025Q1,0.44182815026685845,0.4002769046440238,0.0852952360320193,0.0,0.354
2025Q2,0.41028897552754284,0.3790559542623626,0.0888094651752229,0.0,0.354
2025Q3,0.4436678535076929,0.3990232788068466,0.0902294727929532,0.0,0.354
2025Q4,0.44275551393556273,0.3976123510495136,0.0972485293931265,0.0,0.354
2026Q1,0.4273998487020296,0.3886004872813752,0.0851635538575926,0.0,0.354
2026Q2,0.4398363461525457,0.3968945060670077,0.0910284120855262,0.0,0.354


==> anc/data/geih/ratio_va_040.csv <==
quarter,ratio_va,ratio_raw,share_emp_large,share_emp_nosize,alpha
2007Q1,0.4323350357175693,0.4002385882635991,0.0898522522713902,0.0,0.4
2007Q2,0.4666074154425204,0.4273755339247293,0.0848184076271322,0.0,0.4
2007Q3,0.4890567458893615,0.4500846669833336,0.0852529746035137,0.0,0.4
2007Q4,0.4214394983755036,0.3872337448127921,0.0831406030964066,0.0,0.4
2008Q1,0.47243443624991266,0.4327890380743864,0.0811692438155231,0.0,0.4
2009Q1,0.479110467747614,0.4468997057896927,0.0722223567651364,0.0,0.4
2009Q2,0.48876676936415103,0.4594578824912165,0.0677711997456146,0.0,0.4
2009Q3,0.4808454070921108,0.4514168309745017,0.0681437635783987,0.0,0.4
2009Q4,0.4738784169675886,0.4475146298231194,0.0464267885436942,0.0,0.4
2010Q1,0.4508070632737364,0.4348382960542233,5.609565064300927e-06,0.0,0.4
2010Q2,0.45945099770335185,0.4424789799578077,0.0,0.0,0.4
2010Q3,0.43945546738551927,0.4339013935703915,6.537443703420999e-06,0.0,0.4
2010Q4,0.4586834643230121,0.4464293680768973,0.0,0.0,0.4
2012Q1,0.46825086712011565,0.4576417178021052,0.0,0.0,0.4
2012Q2,0.4667620819765517,0.4550664994648974,2.2580177916891883e-05,0.0,0.4
2012Q3,0.4512814783246989,0.4436077985353324,2.354955574011074e-06,0.0,0.4
2012Q4,0.4722041462916309,0.4561071192061785,3.110860678086304e-05,0.0,0.4
2013Q1,0.44820842472029865,0.4391395199471133,0.0,0.0,0.4
2013Q2,0.4380629316794912,0.425329956498454,0.0,0.0,0.4
2013Q3,0.44078700400222215,0.4307349496617035,0.0,0.0,0.4
2013Q4,0.45620649480124015,0.4466093517915753,0.0001254185579959,0.0,0.4
2014Q1,0.43491553951313516,0.4226994050496562,0.0,0.0,0.4
2014Q2,0.4619686089973627,0.4496356918574424,0.0,0.0,0.4
2014Q3,0.4293112820955069,0.4211152849562303,3.576478627360999e-06,0.0,0.4
2014Q4,0.4307508059320504,0.4230760646827987,0.0,0.0,0.4
2015Q1,0.471769232177549,0.4563479881574205,0.0,0.0,0.4
2015Q2,0.4602916596419668,0.4504287358702115,0.0,0.0,0.4
2015Q3,0.47036266527665543,0.4603404590288352,0.0,0.0,0.4
2015Q4,0.4542774242688159,0.4451811230120444,0.0,0.0,0.4
2016Q1,0.4660524328510816,0.4515112162956738,0.0,0.0,0.4
2016Q2,0.4640549709915291,0.4563813648007114,0.0,0.0,0.4
2016Q3,0.4580897477049281,0.4491954820249719,0.0,0.0,0.4
2016Q4,0.4658326425955699,0.4592559355571234,0.0,0.0,0.4
2017Q1,0.46550181524971534,0.4582406856204624,0.0,0.0,0.4
2017Q2,0.45935235107109706,0.4537119439874982,0.0,0.0,0.4
2017Q3,0.443813378797273,0.4390919420851819,0.0,0.0,0.4
2017Q4,0.4811809557909359,0.4706971079151392,0.0,0.0,0.4
2018Q1,0.4738281447915456,0.4673422807507771,0.0,0.0,0.4
2018Q2,0.44703587004922984,0.4437538987123725,0.0,0.0,0.4
2018Q3,0.4494944180823902,0.4445669262950166,0.0,0.0,0.4
2018Q4,0.4437831864900425,0.4348947541629033,0.0,0.0,0.4
2019Q1,0.4282890452770061,0.4221646190035746,0.0,0.0,0.4
2019Q2,0.4204840993632474,0.416324360521996,0.0,0.0,0.4
2019Q3,0.43411246556651073,0.4224870008097567,0.0,0.0,0.4
2019Q4,0.44474255124339707,0.4391106034981075,0.0,0.0,0.4
2020Q3,0.3580728083180834,0.3562380463052271,0.0,0.0,0.4
2020Q4,0.37756215159990736,0.3754824180727304,0.0,0.0,0.4
2021Q1,0.40341924337779295,0.4005988226773283,0.0,0.0,0.4
2021Q2,0.3987752364631315,0.3924489201163458,0.0,0.0,0.4
2021Q3,0.41329707503637064,0.4098653013929857,0.0,0.0,0.4
2021Q4,0.4481072111005232,0.4390349317713621,0.0,0.0,0.4
2022Q1,0.4329872363874963,0.3821322181766259,0.103249015523803,0.0,0.4
2022Q2,0.44423407166604845,0.3892174121589597,0.1011247632718976,0.0,0.4
2022Q3,0.4255673261544302,0.3641667181675068,0.1011220397918458,0.0,0.4
2022Q4,0.4396736698148349,0.375238960956849,0.1011671028790515,0.0,0.4
2023Q1,0.4172251471888316,0.3691805619971641,0.0966461602038648,0.0,0.4
2023Q2,0.4045619302218337,0.3677851510308915,0.0905262078365886,0.0,0.4
2023Q3,0.41670172733820815,0.3660736215849204,0.092531596621419,0.0,0.4
2023Q4,0.397072697893991,0.3533122774720643,0.091483191197,0.0,0.4
2024Q1,0.4100926711185064,0.3632381601232053,0.0959650964943606,0.0,0.4
2024Q2,0.42248806477397727,0.3717603832814234,0.1051346415223123,0.0,0.4
2024Q3,0.4160430144591754,0.367926416850882,0.0900689900703721,0.0,0.4
2024Q4,0.42042732060440424,0.3726575497826052,0.090306394320736,0.0,0.4
2025Q1,0.4477336806207628,0.4002769046440238,0.0852952360320193,0.0,0.4
2025Q2,0.4155227022403987,0.3790559542623626,0.0888094651752229,0.0,0.4
2025Q3,0.44944890257349823,0.3990232788068466,0.0902294727929532,0.0,0.4
2025Q4,0.44897965778807536,0.3976123510495136,0.0972485293931265,0.0,0.4
2026Q1,0.43295491593652136,0.3886004872813752,0.0851635538575926,0.0,0.4
2026Q2,0.44570095639172724,0.3968945060670077,0.0910284120855262,0.0,0.4


==> anc/data/geih/ratio_va_050.csv <==
quarter,ratio_va,ratio_raw,share_emp_large,share_emp_nosize,alpha
2007Q1,0.446279957880314,0.4002385882635991,0.0898522522713902,0.0,0.5
2007Q2,0.48016299553693936,0.4273755339247293,0.0848184076271322,0.0,0.5
2007Q3,0.5033686701753961,0.4500846669833336,0.0852529746035137,0.0,0.5
2007Q4,0.433682113169901,0.3872337448127921,0.0831406030964066,0.0,0.5
2008Q1,0.48640913656959656,0.4327890380743864,0.0811692438155231,0.0,0.5
2009Q1,0.49196199894575765,0.4468997057896927,0.0722223567651364,0.0,0.5
2009Q2,0.5009681398084331,0.4594578824912165,0.0677711997456146,0.0,0.5
2009Q3,0.49289242810818246,0.4514168309745017,0.0681437635783987,0.0,0.5
2009Q4,0.482752251118659,0.4475146298231194,0.0464267885436942,0.0,0.5
2010Q1,0.4508076815535538,0.4348382960542233,5.609565064300927e-06,0.0,0.5
2010Q2,0.45945099770335185,0.4424789799578077,0.0,0.0,0.5
2010Q3,0.43945562746611355,0.4339013935703915,6.537443703420999e-06,0.0,0.5
2010Q4,0.4586834643230121,0.4464293680768973,0.0,0.0,0.5
2012Q1,0.46825086712011565,0.4576417178021052,0.0,0.0,0.5
2012Q2,0.4667628483129637,0.4550664994648974,2.2580177916891883e-05,0.0,0.5
2012Q3,0.451281816621748,0.4436077985353324,2.354955574011074e-06,0.0,0.5
2012Q4,0.4722057006539215,0.4561071192061785,3.110860678086304e-05,0.0,0.5
2013Q1,0.44820842472029865,0.4391395199471133,0.0,0.0,0.5
2013Q2,0.4380629316794912,0.425329956498454,0.0,0.0,0.5
2013Q3,0.44078700400222215,0.4307349496617035,0.0,0.0,0.5
2013Q4,0.45621206503439476,0.4466093517915753,0.0001254185579959,0.0,0.5
2014Q1,0.43491553951313516,0.4226994050496562,0.0,0.0,0.5
2014Q2,0.4619686089973627,0.4496356918574424,0.0,0.0,0.5
2014Q3,0.42931150293984804,0.4211152849562303,3.576478627360999e-06,0.0,0.5
2014Q4,0.4307508059320504,0.4230760646827987,0.0,0.0,0.5
2015Q1,0.471769232177549,0.4563479881574205,0.0,0.0,0.5
2015Q2,0.4602916596419668,0.4504287358702115,0.0,0.0,0.5
2015Q3,0.47036266527665543,0.4603404590288352,0.0,0.0,0.5
2015Q4,0.4542774242688159,0.4451811230120444,0.0,0.0,0.5
2016Q1,0.4660524328510816,0.4515112162956738,0.0,0.0,0.5
2016Q2,0.4640549709915291,0.4563813648007114,0.0,0.0,0.5
2016Q3,0.4580897477049281,0.4491954820249719,0.0,0.0,0.5
2016Q4,0.4658326425955699,0.4592559355571234,0.0,0.0,0.5
2017Q1,0.46550181524971534,0.4582406856204624,0.0,0.0,0.5
2017Q2,0.45935235107109706,0.4537119439874982,0.0,0.0,0.5
2017Q3,0.443813378797273,0.4390919420851819,0.0,0.0,0.5
2017Q4,0.4811809557909359,0.4706971079151392,0.0,0.0,0.5
2018Q1,0.4738281447915456,0.4673422807507771,0.0,0.0,0.5
2018Q2,0.44703587004922984,0.4437538987123725,0.0,0.0,0.5
2018Q3,0.4494944180823902,0.4445669262950166,0.0,0.0,0.5
2018Q4,0.4437831864900425,0.4348947541629033,0.0,0.0,0.5
2019Q1,0.4282890452770061,0.4221646190035746,0.0,0.0,0.5
2019Q2,0.4204840993632474,0.416324360521996,0.0,0.0,0.5
2019Q3,0.43411246556651073,0.4224870008097567,0.0,0.0,0.5
2019Q4,0.44474255124339707,0.4391106034981075,0.0,0.0,0.5
2020Q3,0.3580728083180834,0.3562380463052271,0.0,0.0,0.5
2020Q4,0.37756215159990736,0.3754824180727304,0.0,0.0,0.5
2021Q1,0.40341924337779295,0.4005988226773283,0.0,0.0,0.5
2021Q2,0.3987752364631315,0.3924489201163458,0.0,0.0,0.5
2021Q3,0.41329707503637064,0.4098653013929857,0.0,0.0,0.5
2021Q4,0.4481072111005232,0.4390349317713621,0.0,0.0,0.5
2022Q1,0.4546134803487858,0.3821322181766259,0.103249015523803,0.0,0.5
2022Q2,0.46471341288382406,0.3892174121589597,0.1011247632718976,0.0,0.5
2022Q3,0.44530824427833776,0.3641667181675068,0.1011220397918458,0.0,0.5
2022Q4,0.460363248545635,0.375238960956849,0.1011671028790515,0.0,0.5
2023Q1,0.43603778846523605,0.3691805619971641,0.0966461602038648,0.0,0.5
2023Q2,0.42011337017414646,0.3677851510308915,0.0905262078365886,0.0,0.5
2023Q3,0.4333516791400675,0.3660736215849204,0.092531596621419,0.0,0.5
2023Q4,0.41216928478894077,0.3533122774720643,0.091483191197,0.0,0.5
2024Q1,0.4268794470568631,0.3632381601232053,0.0959650964943606,0.0,0.5
2024Q2,0.44064847639475235,0.3717603832814234,0.1051346415223123,0.0,0.5
2024Q3,0.4307446771941383,0.367926416850882,0.0900689900703721,0.0,0.5
2024Q4,0.43608082229791834,0.3726575497826052,0.090306394320736,0.0,0.5
2025Q1,0.46432051804955493,0.4002769046440238,0.0852952360320193,0.0,0.5
2025Q2,0.43022264770346347,0.3790559542623626,0.0888094651752229,0.0,0.5
2025Q3,0.46568610994962983,0.3990232788068466,0.0902294727929532,0.0,0.5
2025Q4,0.4664613835651325,0.3976123510495136,0.0972485293931265,0.0,0.5
2026Q1,0.44855740912557185,0.3886004872813752,0.0851635538575926,0.0,0.5
2026Q2,0.4621728616722113,0.3968945060670077,0.0910284120855262,0.0,0.5


==> anc/data/referencias/referencias_colombia.csv <==
source,key,method,concept,year_start,year_end,value,location
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1991,1991,37.1,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1992,1992,37.4,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1993,1993,36.4,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1994,1994,36.1,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1995,1995,36.1,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1996,1996,38.0,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1997,1997,38.1,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1998,1998,39.0,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",1999,1999,40.1,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2000,2000,39.1,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2001,2001,37.9,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2002,2002,38.5,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2003,2003,36.8,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2004,2004,36.3,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2005,2005,33.7,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2006,2006,31.9,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2007,2007,31.3,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2008,2008,28.9,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2009,2009,31.4,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2010,2010,29.9,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2011,2011,25.7,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2012,2012,25.2,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2013,2013,25.8,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2014,2014,26.0,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2015,2015,28.6,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2016,2016,30.0,"CESifo WP 7981, Table A.1"
Medina and Schneider (2019),medina2019shedding,MIMIC,"shadow economy, % of official GDP",2017,2017,29.9,"CESifo WP 7981, Table A.1"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",1999,1999,39.5,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2000,2000,39.1,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2001,2001,39.0,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2002,2002,39.1,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2003,2003,38.5,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2004,2004,37.5,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2005,2005,36.5,"WB PRWP 5356, Table 3.3.5"
"Schneider, Buehn and Montenegro (2010)",schneider2010shadow,MIMIC,"shadow economy, % of official GDP",2006,2006,35.2,"WB PRWP 5356, Table 3.3.5"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",1997,1999,24.53,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2000,2002,24.68,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2003,2005,24.5,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2006,2008,24.96,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2009,2011,27.09,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2012,2014,26.88,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2015,2017,25.81,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2018,2020,24.85,"IZA DP 17557, Table 4 (3-year means)"
"Asllani, Dell'Anno and Schneider (2024)",asllani2024longrun,enhanced MIMIC,"informal economy (concealed legal production), % of official GDP",2021,2022,26.86,"IZA DP 17557, Table 4 (3-year means)"
"Elgin et al. (2021), DGE",elgin2021understanding,DGE,"informal output, % of official GDP",1991,1991,35.0,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), DGE",elgin2021understanding,DGE,"informal output, % of official GDP",2019,2019,29.6,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), DGE",elgin2021understanding,DGE,"informal output, % of official GDP",2020,2020,28.7,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2000,2000,39.1,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2013,2013,34.8,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2014,2014,34.8,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2015,2015,34.5,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2016,2016,34.4,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2017,2017,34.6,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2018,2018,34.7,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2019,2019,34.6,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
"Elgin et al. (2021), MIMIC",elgin2021understanding,MIMIC,"informal output, % of official GDP",2020,2020,36.7,World Bank Informal Economy Database (values reported by theglobaleconomy.com)
Vuletin (2008),vuletin2008measuring,SEM/MIMIC,"informal economy, % of GDP",2000,2004,43.5,"IMF WP 08/102, Table 3 (early 2000s)"


==> anc/final_results/01_series_trimestrales.csv <==
trimestre,pib_observado_mmillones_2015,ocupados_observados,tasa_informalidad_observada,participacion_informal_pib_p05,participacion_informal_pib_mediana,participacion_informal_pib_p95,tasa_informalidad_laboral_p05,tasa_informalidad_laboral_mediana,tasa_informalidad_laboral_p95,razon_ingresos_R_p05,razon_ingresos_R_mediana,razon_ingresos_R_p95,productividad_relativa_informal_p05,productividad_relativa_informal_mediana,productividad_relativa_informal_p95,pib_informal_mmillones_2015_p05,pib_informal_mmillones_2015_mediana,pib_informal_mmillones_2015_p95,pib_formal_mmillones_2015_p05,pib_formal_mmillones_2015_mediana,pib_formal_mmillones_2015_p95,ocupados_informales_p05,ocupados_informales_mediana,ocupados_informales_p95,ocupados_formales_p05,ocupados_formales_mediana,ocupados_formales_p95,va_por_trabajador_informal_millones_p05,va_por_trabajador_informal_millones_mediana,va_por_trabajador_informal_millones_p95,va_por_trabajador_formal_millones_p05,va_por_trabajador_formal_millones_mediana,va_por_trabajador_formal_millones_p95,componente_ciclico_pib_p05,componente_ciclico_pib_mediana,componente_ciclico_pib_p95,choque_crecimiento_tendencia_mu_p05,choque_crecimiento_tendencia_mu_mediana,choque_crecimiento_tendencia_mu_p95,choque_gasto_publico_zg_p05,choque_gasto_publico_zg_mediana,choque_gasto_publico_zg_p95,choque_eficiencia_inversion_lnnu_p05,choque_eficiencia_inversion_lnnu_mediana,choque_eficiencia_inversion_lnnu_p95,choque_oferta_laboral_lnpsi_p05,choque_oferta_laboral_lnpsi_mediana,choque_oferta_laboral_lnpsi_p95,choque_cuna_formalidad_omega_p05,choque_cuna_formalidad_omega_mediana,choque_cuna_formalidad_omega_p95,choque_absorcion_x_p05,choque_absorcion_x_mediana,choque_absorcion_x_p95,choque_productividad_informal_zr_p05,choque_productividad_informal_zr_mediana,choque_productividad_informal_zr_p95
1993Q2,90914.35063715091,11660254.58317514,0.6881852810178938,0.28907721292564215,0.30336453974057653,0.311038037346007,0.6874554755581437,0.687797496014321,0.6880716042784725,0.2860171514698292,0.3062367761386826,0.3170621632578388,0.18476707984950969,0.19782895738558898,0.2048221574645639,26281.267097132168,27580.190136852678,28277.821188766124,62636.52944838479,63334.16050029824,64633.08354001875,8015905.8596056895,8019893.905197372,8023090.07734073,3637164.505834411,3640360.677977768,3644348.7235694495,3.278749424429999,3.439767579003198,3.5246283108672656,17.20147646036816,17.39316956347602,17.742574606379065,-0.30956627975860757,-0.16900747053628168,-0.0936453448134649,-0.0020476027546455066,-0.001090796945537952,9.06932426581467e-06,-0.20967893107687183,-0.18978803469184705,-0.154118856938884,-0.015227241484160152,0.023736417659625034,0.10201787491683302,0.1306717277011605,0.2509435086747227,0.6366552061908636,0.11513230637877545,0.1923261822059003,0.25388183611310355,-0.02811720013412273,-0.02506148038979114,-0.021910109186803296,-0.004469496812439532,0.0066615458507589785,0.035368130132608894
1993Q3,94300.13265838742,11756795.349860022,0.6878832812958006,0.28915048822767486,0.3028338418896551,0.3105695087517446,0.6867361026442662,0.6870965073371672,0.6875374684535724,0.28668120252970924,0.3063874114099667,0.31740694624704857,0.18519605683419219,0.19792626777083855,0.20504488727559336,27266.92939810723,28557.2714636436,29286.74587493973,65013.386783447684,65742.86119474382,67033.20326028018,8073815.818149104,8078053.02236667,8083237.311969492,3673558.0378905297,3678742.327493352,3682979.5317109176,3.376813725675293,3.53548685248479,3.6247135162895088,17.672918013120018,17.863754295562945,18.220524388792544,-0.30604187565645036,-0.16437195266726734,-0.08977724548164706,-0.0020595238409048394,-0.0013220636352949898,-0.0005554359463896778,-0.1924921610202394,-0.17313363421253458,-0.13831400825731993,-0.014642237936123787,0.02403637545312805,0.1018810845685506,0.1203876060099466,0.24242018432094992,0.6284582822155196,0.11088164839162129,0.1892596566834839,0.25101114874695657,-0.027784758231376123,-0.02465539775522842,-0.021791760183750602,-0.0035023063065799894,0.007583935549470254,0.036823382931697936
1993Q4,100839.77694549663,12069385.710161136,0.686731000362914,0.29052174054813107,0.30433137542589395,0.31163305809042785,0.6872567723893014,0.6879155242458583,0.6885249926476465,0.2872763711360431,0.3070226125949769,0.3179828503189498,0.18558053575388386,0.19833660773635509,0.20541692130604158,29296.14751469098,30688.708015463337,31425.008066681738,69414.7688788149,70151.06893003329,71543.62943080565,8294767.067886899,8302717.7981309695,8310073.707350306,3759312.0028108293,3766667.912030167,3774618.6422742372,3.5260240759254446,3.6956899506026364,3.784281794580005,18.422800546543005,18.637593761372447,18.987102363329253,-0.29814515894380106,-0.15728359337032796,-0.08243951652012788,-0.00047191376833767806,0.0007880950954772411,0.0022804870538749617,-0.16368480369426106,-0.14459100068308126,-0.11015216458593766,-0.013132974570354904,0.02430550467636617,0.10125779411490181,0.11103414463490587,0.23411078461035623,0.6196914344115155,0.09391851838914558,0.1720029294057423,0.2340917097703558,-0.02619238003554608,-0.022810102001660722,-0.02004333800679632,-0.007527121349204995,0.003871404536651836,0.029346021015049767
1994Q1,92374.69064175696,11834107.534162326,0.6897329302773032,0.2932925685918557,0.3064730382452898,0.31393746291463126,0.6897803508720716,0.689967073423719,0.6901857260003124,0.28884060923166704,0.3073813783770887,0.3181275078878143,0.18659103356365692,0.19856837043159928,0.20551037009552803,27092.81029119895,28310.352097947998,28999.87601759711,63374.81462415985,64064.33854380895,65281.880350558,8162934.847172314,8165144.541927563,8167732.10003159,3666375.4341307348,3668962.9922347623,3671172.6869900115,3.3186975551958335,3.467726387109232,3.5518344108727558,17.276707985856355,17.460827740710208,17.787721203729376,-0.3057325887133579,-0.1618563343173232,-0.0882718920539351,0.0002593355385903717,0.002317271711970588,0.004209334834216486,-0.1897789397254019,-0.17037538213187395,-0.135294352613874,-0.03412179168077738,0.0079366834101702,0.07990660323148178,0.10258225255221036,0.22355272675218407,0.6072261028323251,0.10259229094650844,0.18165256737179364,0.24492827280394158,-0.01617221840286433,-0.013156889270272733,-0.011265239203478637,-0.00346389450361899,0.008568093826703257,0.03795240115432994
1994Q2,95686.62476853254,11944245.76766868,0.6877084928505579,0.2914641988376755,0.3039831035232684,0.31185577100673245,0.6868988441319164,0.687161547802192,0.6874884101858022,0.28995656596652253,0.30803727644946116,0.31898541367213984,0.18731194161437356,0.19899208058635193,0.20606457723220237,27889.22542764161,29087.117162804963,29840.42614222262,65846.19862630992,66599.50760572757,67797.39934089094,8204488.611839149,8207626.40904099,8211530.533683037,3732715.233985643,3736619.358627689,3739757.15582953,3.39847210525432,3.544716449516175,3.63430189542005,17.630032400415722,17.816392430287337,18.152410602413177,-0.30540145935232377,-0.16164491994893537,-0.08718558875773805,0.0025193906124949955,0.0042039187446717904,0.006339290491792253,-0.20814950032479487,-0.1898044834410183,-0.15614212047310588,-0.028029246430821258,0.012854521859477035,0.08604714274368346,0.10350710822746424,0.22739636875617475,0.6109806457384833,0.10418947533325357,0.1831468836376745,0.24539405914763404,-0.019108858784147698,-0.01658171072305751,-0.014002854277912808,-0.0010507776941781637,0.010718273923437995,0.04094428694603209
1994Q3,99250.13318655024,12080269.20962651,0.6877615387347085,0.2915873520781948,0.30375177306861634,0.311651612216882,0.6864931047760714,0.6868671498681458,0.687361128882836,0.2904517942465098,0.3081055772665525,0.3191659234358583,0.18763185908324534,0.19903620291419294,0.20618118653956446,28940.083529274354,30147.403932710957,30931.464020328644,68318.6691662216,69102.7292538393,70310.04965727589,8293021.516247282,8297540.08165608,8303507.481137443,3776761.7284890683,3782729.127970431,3787247.6933792294,3.486308137587352,3.633606998101004,3.727280442808575,18.0671684985272,18.26190117327056,18.59597261460168,-0.30131302707409024,-0.15685498911537782,-0.08260231945427265,-0.0023181142468145085,-0.0016549577338648065,-0.0008290913608367766,-0.18194478466026318,-0.16354126583248615,-0.13093784309259535,-0.027752030838753626,0.01401865221056922,0.08762006886325842,0.09356462040035692,0.2183223514813182,0.6018317208500391,0.10330575614530972,0.18196672032258338,0.2442690073882523,-0.017113875463285855,-0.014445368174183433,-0.011787736136195425,0.0006412225282049611,0.012194999787665129,0.043950663835779225
1994Q4,106133.056340429,12630829.44210493,0.6867026295084494,0.29279721212570264,0.30527955672239626,0.3125834445628371,0.6872054435080452,0.6878321240190369,0.6883871484260471,0.29118829392303924,0.30854558347855965,0.3194464664892056,0.18810763787428336,0.19932044692714956,0.20636241735202684,31075.46301085774,32400.25239319927,33175.43633287296,72957.62000755605,73732.80394722974,75057.59332957126,8679974.748636194,8687890.24328522,8694900.661906373,3935928.780198558,3942939.198819709,3950854.693468736,3.578153407985785,3.7285960843519,3.818794123885981,18.500264027238654,18.708206821386682,19.02441843067315,-0.2883347758907572,-0.14476156717268984,-0.07084447877806872,-0.005846808248278429,-0.0038714026922254128,-0.0021371979605257388,-0.1436226899931134,-0.1253662710855597,-0.09260207674061996,-0.027446608711790846,0.01518538742576953,0.08978560170879951,0.07507837682538532,0.19775055304631217,0.5835561293450098,0.08835409506487246,0.16723118632684855,0.229854774534375,-0.013568433562445904,-0.010703148091527576,-0.007949518804017073,-0.00015596480215249238,0.011434914080163259,0.04149088767042754
1995Q1,96704.89838745336,12176555.188498966,0.6895505837646291,0.2951123507790862,0.3070712358776404,0.31463626320126437,0.6896422623186167,0.6899073045481947,0.6901747088736592,0.29119600667323464,0.30827169021298984,0.31953896287599465,0.1881126203109096,0.19914351187759144,0.20642217001789254,28538.80989497402,29695.292663256936,30426.8678618863,66278.03052556705,67009.60572419642,68166.08849247934,8397467.067443917,8400694.368779657,8403950.432306318,3772604.756192648,3775860.819719309,3779088.1210550494,3.396448689111001,3.5347789859164083,3.6223770292440443,17.548152783659187,17.748835810496033,18.055049186060067,-0.297838179696498,-0.15241257674211245,-0.07877052842296206,-0.0021399903320919443,-0.00016115103019024625,0.0019396859391537936,-0.1689574613796846,-0.15050314826915354,-0.11764875808771418,-0.05315498440298247,-0.002383959387740031,0.07001122413136313,0.06675302367819913,0.1914730923450485,0.573328359777402,0.09797652888059027,0.17769292686860455,0.23929202170955846,0.0015911532656103643,0.004921802263146292,0.008017396155883386,0.0010174745125246644,0.01432495622705772,0.049719966768412165
1995Q2,100172.08459366072,12497711.32757678,0.687945723145582,0.2932443900094521,0.3048530046709814,0.3126715072297655,0.6870398592658818,0.687380950968783,0.687740368146173,0.29194868008983993,0.30882080742880047,0.32020091213093255,0.1885988473380366,0.1994982415990051,0.2068497892365824,29374.901842643278,30537.760972533197,31320.95667224747,68851.12792141325,69634.32362112752,70797.18275101745,8586425.831643969,8590688.69728306,8595180.589412251,3902530.7381645297,3907022.6302937213,3911285.4959328114,3.4187411940156744,3.5549334375023935,3.646838019114587,17.622887782032116,17.818266586015156,18.121834559712145,-0.2957684693147372,-0.1505838960370507,-0.07612276574681873,0.0007758582973162682,0.0019066033420556783,0.003321807127022982,-0.18777226450865445,-0.17006833947749594,-0.13906956817085503,-0.0443131722198514,0.004629808533093685,0.07797048399582948,0.06430617655904006,0.1894531955602662,0.5725173301634845,0.10126664327625073,0.18048777640840596,0.24146883857982712,-9.781620858561864e-05,0.0026603494464516007,0.004396833529699889,0.0050607606812194525,0.018217514309237366,0.05316088833276934
1995Q3,103902.6380285153,12510910.80518288,0.6879021187719571,0.2931968477746422,0.30450831445771565,0.3121781495557745,0.6866302347661944,0.6870290709136411,0.6875270550834078,0.29234366676909185,0.3088039516227372,0.32007023293117803,0.18885400873283334,0.19948735274828827,0.20676537047354102,30463.92594543035,31639.21717377334,32436.133273705353,71466.50475480995,72263.42085474195,73438.71208308496,8590369.623301638,8595359.426768227,8601589.662298571,3909321.142884307,3915551.378414653,3920541.18188124,3.5435263388590315,3.6812046800833595,3.7746834154128908,18.25550816666257,18.45252013997375,18.76226088924128,-0.2954246430410489,-0.14979359905090728,-0.07531392154172913,0.0020591773012538363,0.002585251828559814,0.0034554973895035293,-0.16921557346788463,-0.1520550429800393,-0.12178250756748214,-0.04264892742678457,0.007476340908148934,0.08078917424089906,0.06447762435036387,0.18939340633191493,0.5729812394461515,0.10059444327795695,0.1796272646994247,0.24083322776809576,0.0013286321206655866,0.004332787671351681,0.005968159592088335,0.004626219220991256,0.01764711757897814,0.05231964307843076
1995Q4,111108.20894388476,12826111.723525155,0.6868539968888351,0.29429217803915114,0.30590761007354594,0.3131243456521972,0.6873445304512782,0.6879925148860039,0.6885583552652242,0.2927555811426169,0.3089641103754757,0.3200182224283609,0.1891201054181305,0.19959081530255732,0.20673177168872114,32698.27680812494,33988.846657575974,34790.68522214152,76317.52372174323,77119.36228630878,78409.93213575982,8815957.740122031,8824268.860876929,8831526.39279849,3994585.330726664,4001842.862648226,4010153.9834031225,3.7063986116178307,3.8501319192662606,3.9407544844953577,19.075432686479694,19.278848616426018,19.582280022774075,-0.2910010888445832,-0.14471454494817523,-0.07126712121698273,0.0025698224316936555,0.004127068694699004,0.005788765853282013,-0.14353540214719648,-0.1269345529888737,-0.09709186959119741,-0.0424918342790267,0.0092748807075081,0.08416362572326179,0.0627399839526916,0.1878221883021234,0.5716946412235038,0.0862309195949511,0.1641043733716845,0.2247304812824269,0.0028823632320397973,0.006141955418896736,0.0077471290797342385,-9.101426565427465e-05,0.01277012184356854,0.04484821714462169
1996Q1,100580.46626497604,12396760.402214156,0.6894532289294323,0.29524800884355523,0.3063841405057981,0.3137366957155878,0.6895565202561235,0.6897881777957569,0.6900319429156381,0.29158685573108434,0.30749421288112566,0.31819741787026734,0.1883651088022805,0.1986412615212072,0.2055555319441927,29696.182393290557,30816.259708267105,31555.783139506733,69024.68312546931,69764.20655670893,70884.28387168549,8548266.965399694,8551138.768413896,8554160.666199481,3842599.736014675,3845621.6338002603,3848493.436814461,3.472911702771656,3.6036536250484756,3.6900595269026093,17.949291593600588,18.143254465492426,18.4297712470486,-0.30207861491165755,-0.1562404558177989,-0.08169578027060832,-0.005526651390597438,-0.0036147911359277252,-0.0010850270993721515,-0.17221331615064675,-0.1545785956080906,-0.12529615333299973,-0.05911250546088198,-0.0019270831322632386,0.06985248680723025,0.06804064363610604,0.19502281178586184,0.5763737051360137,0.09929120882683462,0.17784391472180267,0.24115165517878642,0.010168900970586479,0.012717525473625615,0.01442118802621702,-0.003648859493588211,0.011035982035424125,0.046157748375703286
1996Q2,104186.6042276118,12449802.374940502,0.6879045655029963,0.2931685546474292,0.3040850957628492,0.3115782906109763,0.68688889250826,0.6872315775581816,0.6876293849715459,0.29213603046319525,0.307894207889607,0.3189343500757267,0.18871987567922416,0.19889965829668613,0.20603159014891942,30544.236175032685,31681.593523759402,32462.2840498016,71724.3201778102,72505.0107038524,73642.3680525791,8551630.965269586,8555897.326417957,8560849.950097628,3888952.4248428727,3893905.048522545,3898171.409670916,3.568949553511817,3.703089168824392,3.794035961142512,18.41479006752051,18.615319020811626,18.9069755051417,-0.3067598896485371,-0.1606787824298513,-0.08568069606519059,0.005971458206949326,0.00827675737514944,0.010735755865038096,-0.20016904818195444,-0.18429233820114893,-0.15539120119295985,-0.05056054909887834,0.005019926938780344,0.07745259893362312,0.08148380711965776,0.20723259100965868,0.5888780029605281,0.10237167313266443,0.18101881570256034,0.24315332192628866,0.005978196250606162,0.008193349673270761,0.01033866019411746,-0.0018273936067396321,0.012099046377293275,0.04679522305365265
1996Q3,108066.66418487208,12544323.780569764,0.6878740911685711,0.29299020908850365,0.3037840620155847,0.3111959997640569,0.6865205072211887,0.6869475629914135,0.6874735467554765,0.29227320329153544,0.3077670700741787,0.3186966989124844,0.18880848932633193,0.19881752726791946,0.20587806749746496,31662.474535022782,32828.930214554544,33629.91360217786,74436.7505826942,75237.73397031752,76404.18964984929,8611935.524583574,8617292.650437634,8623890.761077363,3920433.019492401,3927031.130132131,3932388.25598619,3.6729442540657953,3.8091719857596864,3.900949742528664,18.951389969970602,19.1553986297942,19.449142185848004,-0.30573213193733645,-0.15932006088758732,-0.08475071461426827,0.0013887066447589504,0.0019487545776913009,0.0027675320059573193,-0.18107412314902563,-0.1656368335272621,-0.1374725191171504,-0.04858263049304519,0.006945290137452244,0.07860387249587235,0.07925542611692292,0.20542449707580918,0.5874509360488915,0.10276646415333333,0.18079737288942999,0.2430806942588813,0.007105140236403218,0.00953072659827614,0.011544619526376206,-0.00212921432863213,0.01170228513580705,0.04679489468480828
1996Q4,115561.00722703632,12886503.397256069,0.6868986045638089,0.2942729301824625,0.3048774332282291,0.31189095111729337,0.6871928360656908,0.6877234556740145,0.688344308642389,0.2926240964977288,0.3081334856652813,0.31847921091187537,0.1890351663375328,0.19905423173977177,0.20573757024907152,34006.4762115367,35231.94326464766,36042.43245611277,79518.57477092356,80329.06396238865,81554.53101549961,8855512.816530557,8862350.647915872,8870351.271802027,4016152.125454042,4024152.7493401975,4030990.5807255115,3.834520711330595,3.9752669704916914,4.06488101990966,19.76370579541786,19.9680780741866,20.266588805593766,-0.29552346495091325,-0.14920238599870894,-0.0746122671147039,-0.0032567139623099037,-0.001373644630817104,0.0004967499300502079,-0.14683422345507866,-0.1315634509120118,-0.1043528595157087,-0.04704987795552996,0.00843005976397453,0.07906881421878478,0.06733476796634143,0.19367148848135268,0.5753583519748185,0.08706282989901953,0.165107203067881,0.22604887177035624,0.008830589087107545,0.011798351371797747,0.013812288168595008,-0.0051972694264050025,0.009264867094926833,0.044580951555759675
1997Q1,104104.7235678656,12572220.824242909,0.6890423601756422,0.29526157458823066,0.30510241224858226,0.3125672252260158,0.6892078211298196,0.6896175247903477,0.6900178204356645,0.292174937840768,0.30599815450164514,0.3166498599445036,0.18874500984513612,0.19767480780806274,0.20455580952414937,30738.12460272048,31762.60228702762,32539.72457852916,71564.99898933644,72342.12128083798,73366.59896514511,8664872.9210394,8670023.80593206,8675056.411179965,3897164.413062943,3902197.0183108496,3907347.9032035084,3.5470376506977987,3.663167545012949,3.7527084817320184,18.34501313706854,18.53768740213408,18.801770437684418,-0.29918979698331943,-0.15357157103836278,-0.07931948321281142,-0.017442742020831705,-0.0144296660851801,-0.01068651254215336,-0.15652153339100935,-0.14079228515339437,-0.11326883662362422,-0.07513429542298668,-0.014024540811053633,0.050314952692878945,0.050599141462437006,0.17873109964506473,0.5578102580153141,0.10070830686628249,0.1821936887759713,0.24357960615368923,0.021332952205720134,0.023547972374135757,0.025870958283867575,-0.006949047610330471,0.010772385738949543,0.04842269454790589
1997Q2,107837.21765631772,13040780.939472308,0.6876383434644483,0.29355280678673384,0.3031323649311993,0.31028988503172245,0.687046050806246,0.6872229211846368,0.6874907611694446,0.292736269954279,0.3065100469324512,0.31694057287913097,0.18910763039046424,0.1980054903183635,0.20474361007991862,31655.917919084,32688.950815760072,33460.79786871965,74376.41978759808,75148.26684055764,76181.29973723373,8959617.043893816,8961923.571753092,8965416.414321803,4075364.5251505054,4078857.367719216,4081163.895578492,3.5310843296768915,3.647693835581552,3.7336062339157796,18.232886029986503,18.424044406215394,18.671968990752298,-0.28982502105687447,-0.14478201444873415,-0.07093884419125326,-0.006415342830123395,-0.005060470538803072,-0.0035681446809608035,-0.16910994808542262,-0.15451286940937592,-0.1276485500460696,-0.06750655729213467,-0.007974201924190783,0.05806115765257398,0.03307241024368519,0.1619797492909092,0.5416439106554719,0.10584865772337017,0.1855321587141517,0.24781705534551332,0.01777909017835141,0.01970874659896944,0.021371359860875443,0.0007618310521768859,0.018388563298678738,0.05587341993742454
1997Q3,111853.23174212618,13044376.585466614,0.6882978143260302,0.29406814740697296,0.30328699930532893,0.3102627128292307,0.6872212516233568,0.6874419418164452,0.6878902900563062,0.2932417505715376,0.30646617338250925,0.31678559330005807,0.1894341708692133,0.19797714800510097,0.2046434932718375,32892.47263988987,33923.63101767302,34703.88711902869,77149.3446230975,77929.60072445316,78960.75910223632,8964372.803710775,8967251.56969814,8973099.99298032,4071276.5924862954,4077125.015768474,4080003.7817558385,3.6693033188397486,3.783517295659151,3.870575464153533,18.917576032670784,19.11230945348252,19.361874099693985,-0.2838676443004234,-0.13877322086919294,-0.06516238958399242,-0.003843717801748759,-0.0028970830519367483,-0.0019140174976371945,-0.1488963176329292,-0.1342701716356981,-0.10819172650802747,-0.06481353239054627,-0.005920684076476931,0.06092744076734891,0.020389791755821764,0.1486773866598239,0.5292367203646883,0.10713710047073192,0.1872375861789119,0.2505092305115033,0.01884837270607135,0.020684750002165395,0.022223778098671525,0.003418266708836585,0.021867148686864103,0.060721055664039125
1997Q4,119610.17043707977,13641319.173231125,0.6877848938432328,0.2962169182462471,0.3053126713883719,0.3123499595734363,0.6884351017835049,0.6892322459541489,0.6901066030489104,0.2942473732976429,0.3068167365966931,0.316958520286821,0.19008380315027731,0.19820361184146376,0.20475520410528636,35430.55607778014,36518.50066136329,37360.231900593695,82249.93853648606,83091.66977571648,84179.61435929962,9391162.953484645,9402037.051543482,9413964.435744502,4227354.737486622,4239282.121687644,4250156.21974648,3.77032244958677,3.885416364402831,3.9744500618471155,19.407366697729145,19.604522827147342,19.84830404574581,-0.27014725602035955,-0.12657208639801948,-0.05301118443975661,-0.005846481780773406,-0.004289969431557228,-0.002434220984200905,-0.1203066479282523,-0.10633592488673912,-0.08123755339507804,-0.062412455724622395,-0.003998199159529044,0.06317032899380355,-0.0018052691792273359,0.12900856876134206,0.5083294788011653,0.09469029383306993,0.17551887130160634,0.23762586206272499,0.020540703072370242,0.02255765071370217,0.02397016464854329,0.0030424067096167964,0.022312365836243356,0.061705632522184646
1998Q1,104492.4323340345,13059696.629435422,0.6906398007582816,0.29323194439072475,0.30215319281940883,0.3086241984950315,0.6905406109779135,0.6908359211741935,0.6912720679049781,0.28713659757409027,0.2997284739517927,0.30937730697190824,0.18549024203286232,0.19362459417285807,0.1998577403038527,30640.51910742517,31572.722055194557,32248.893177887712,72243.5391561468,72919.71027883995,73851.91322660932,9018250.889676534,9022107.55125153,9027803.495241497,4031893.134193925,4037589.078183892,4041445.7397588883,3.3955038765015266,3.4987422004916855,3.575348498223066,17.890955027455625,18.066003378732816,18.29512391529044,-0.2711664946468436,-0.12898637630517984,-0.057953492059885044,-0.05034021790008521,-0.046804584402960245,-0.042529749211730486,-0.11502147072357329,-0.10173775777108345,-0.07767637162863825,-0.04347705040040999,0.011335921960175344,0.08057150845770822,0.008355317813563525,0.13971220985891808,0.5219281999515304,0.12784217444803345,0.20802198561948804,0.26892465871411375,0.01989769205419264,0.023560140672259686,0.02620523507291997,0.000257899654909944,0.015967078929678538,0.0496227836831601
1998Q2,108238.8270470517,13303121.269440064,0.6898194688975227,0.29210992378590805,0.30107203490552814,0.30788082900906355,0.6889276234232861,0.6892239371311937,0.6895897324311695,0.2880791822246922,0.3007609033027317,0.3101474979659717,0.18609915171715116,0.19429154353356468,0.20035528368601774,31617.63551939036,32587.683914843372,33324.65980221493,74914.16724483678,75651.14313220832,76621.19152766134,9164887.720267111,9168829.617457204,9173695.836692574,4129425.4327474902,4134291.6519828606,4138233.549172953,3.4484694468081427,3.5543332782037935,3.632853867077488,18.128661557635844,18.295760534111658,18.529541409190074,-0.26776906189017013,-0.12472695333820288,-0.05475122259001743,-0.003718969240409553,-0.0004659257973570572,0.0022586702260027074,-0.14905251795446448,-0.13624061415248423,-0.11380313582167262,-0.030298993892154243,0.021748615947516498,0.09103989829387761,0.0003575848213692365,0.13348205110971112,0.5163909883644753,0.13153987663629607,0.21427617536722776,0.2756159821120463,0.015491426374123752,0.018439928715392465,0.019911943931485217,0.008430944743586894,0.025688533260893584,0.06086247577906138
1998Q3,112269.7976479227,13575600.897837771,0.69122944943315,0.2937609410775073,0.30236919598396417,0.30941890970219,0.6900614254226497,0.6904104554298247,0.690885977141895,0.2887379760249919,0.3008630087709694,0.3106558042501917,0.18652473251214474,0.19435750366604626,0.20068364954562382,32980.48141163509,33946.92844808474,34738.39838070574,77531.39926721697,78322.86919983797,79289.31623628762,9367998.506530935,9372736.798609715,9379192.291591035,4196408.606246735,4202864.099228058,4207602.391306836,3.5185590089061103,3.621950078288119,3.705426420966945,18.456729578985193,18.63392448268612,18.86914699080771,-0.26216330854707093,-0.11930711137968276,-0.049563470497334526,-0.003979396298318181,-0.0025133132181452524,-0.0011244720752644668,-0.14377260757239216,-0.13184479144937794,-0.11022792960752628,-0.027688029706155533,0.023573870652438652,0.09372238663326247,-0.011851208569165779,0.1208812824045247,0.5029147861885168,0.13652516293846648,0.2201307850775122,0.2827492318722651,0.015238539126020028,0.01784354336678819,0.01917595951063947,0.012628645488939827,0.031474969601746415,0.06647618659130952
1998Q4,120055.62487960736,13742908.353863716,0.6915925349161247,0.29652930807228417,0.30519612482411473,0.31240600747725117,0.691849500633159,0.6926681585107021,0.6937362393022951,0.2896975017975864,0.30158393957045415,0.311338099213679,0.18714458616124083,0.1948232249625134,0.20112441209203663,35600.011375735674,36640.51147659375,37506.098443824674,82549.52643578268,83415.11340301362,84455.61350387169,9508024.28186788,9519275.022052124,9533953.55848551,4208954.795378207,4223633.331811592,4234884.071995835,3.7391343766992926,3.849044761002199,3.93602794950642,19.56414264567379,19.759123864520355,19.980346309289104,-0.25430006966463964,-0.1119370039443736,-0.039939506573325324,-0.0029368085688292562,0.00031124973877549476,0.002971842260019526,-0.13460291249463877,-0.12224692321834714,-0.10117084972632788,-0.02609549985955642,0.025299835814719597,0.09344311601278404,-0.023613418059900543,0.11033536378908512,0.49197434027982484,0.12611558159501177,0.20925933595384522,0.27145924569661295,0.014525533297290526,0.016954450365710694,0.018354032774057644,0.012257382194820738,0.032256973467477044,0.06784632767905814
1999Q1,99788.55646813926,13210601.655962149,0.6949500526592731,0.2892080310855093,0.2978428543406647,0.30385606526631725,0.6945262108269973,0.6951577260885843,0.6959823774144785,0.27595661589478687,0.2878335800098806,0.29649799471650923,0.17826797386803234,0.18594049268638285,0.19153770458686498,28859.651941015716,29721.308489005194,30321.358127014504,69467.19834112475,70067.24797913406,70928.90452712354,9175109.110860245,9183451.807420734,9194345.947592184,4016255.7083699647,4027149.8485414153,4035492.545101903,3.141674229644328,3.2358364808384823,3.302461036271159,17.240403677036863,17.399086399838396,17.620428939091017,-0.2596846781369725,-0.12320976837199525,-0.05287173274585424,-0.09562591567935962,-0.0887034412989873,-0.0791880262346962,-0.09900967208775867,-0.08743301315935495,-0.0666765142670803,-0.009999971186275157,0.03826483547115289,0.10842502532090635,0.0023083755343619485,0.13446119337450224,0.5190777073276153,0.18651270464357603,0.2685131118896062,0.33073267071706713,0.010331713409420674,0.013220983100117994,0.01496427554712238,-0.0001871760680663782,0.01623279042883946,0.04887374259793769
1999Q2,103366.30188013964,13430431.669783942,0.6943090509728116,0.2890350280749457,0.2974430632072562,0.30349172728174545,0.6931485226841784,0.6936368702965681,0.6940965004839069,0.27787824593021726,0.28953650219500326,0.2982835368152103,0.17950934687092032,0.1870405804179721,0.19269116478262588,29876.48196592947,30745.5894636347,31370.817500329907,71995.48437980973,72620.71241650493,73489.81991421018,9309283.870921543,9315842.590160847,9322015.621985268,4108416.047798674,4114589.079623097,4121147.7988624,3.2068078841612824,3.3005923056275543,3.367963455207904,17.486937926709427,17.648426140679668,17.864381265881526,-0.2574309969115617,-0.11828547741108766,-0.049369473458546476,-0.004960850915962422,0.00029854730909108663,0.0038083370845354747,-0.13914200778723748,-0.12822444534142635,-0.10911458503271527,0.004357080990522729,0.048686363863499504,0.12143427169028417,-0.0028802937414487283,0.12828318819611428,0.513739332901995,0.18977223000750576,0.272296966015337,0.3353061547760661,0.003571885150244362,0.0060062389791693226,0.008003092251315302,0.008513939767690194,0.025743025006196386,0.055622793333876985
1999Q3,107215.81259054744,13252329.370473336,0.6958798974692184,0.2906630425362144,0.29888246593468654,0.30532700771805416,0.6941708927725102,0.6946899534943844,0.695334142010323,0.27869884982053766,0.2900340726279478,0.29886052647555333,0.18003945698406734,0.1873620109176543,0.19306390010320748,31163.674295561083,32044.926454254033,32735.883238331528,74479.92935221591,75170.88613629341,76052.13829498636,9199381.310416834,9206260.074066387,9214797.072456282,4037532.2980170553,4046069.2964069485,4052948.060056503,3.384446448438389,3.480415903123488,3.5541171136170635,18.4088693101978,18.57851853012093,18.800205062516046,-0.260537467330195,-0.11994072861514721,-0.052494925974382656,0.0021597429500201737,0.004448219007009582,0.006787852606320377,-0.142418750151075,-0.13135294499274452,-0.11403148800810912,0.005345759144301506,0.049359039956073034,0.12146216110323071,-0.001684383076666964,0.12861114886118907,0.5131081770837236,0.19295243132365952,0.275810551245289,0.34059563876377424,0.0034836250807846873,0.005482374397522716,0.007358985401890451,0.00910267578597897,0.02838022861402547,0.057486977289277076
1999Q4,114651.14970545429,13741107.048834354,0.6955600790403083,0.29302138715424364,0.301218622827496,0.3077027207664936,0.6959062117335935,0.6964509911564172,0.6970849468537427,0.279671102492296,0.29078816981470174,0.2995399012511764,0.1806675322100232,0.1878491577002973,0.19350277620825995,33595.23892552106,34535.06141986602,35278.47070337485,79372.67900207943,80116.08828558828,81055.91077993323,9562521.751380092,9570007.623747118,9578718.876848286,4162388.1719860686,4171099.425087237,4178585.297454261,3.5107717162426235,3.608379776598096,3.686421938040476,19.032519904909098,19.207231464183536,19.421158731696078,-0.2482610701192804,-0.1077207021794376,-0.040328850341033375,-0.005924989520106509,-0.004238808981234516,-0.002673242825881307,-0.12296459870182566,-0.11198142161015698,-0.09432640300686516,0.003457716418579068,0.048826976486191616,0.11948662201888643,-0.027794526844180968,0.10546922311667216,0.4902252750138849,0.17822636991854895,0.2633195889389447,0.3277059903717065,0.004895046868935046,0.007072410683913284,0.008787901702383513,0.009594725880074031,0.02920555480151752,0.059441668540398604
2000Q1,100759.79828554291,13672167.95322938,0.6977130123776162,0.2906809790173135,0.2985541091879114,0.30464479681962586,0.6975444340393654,0.6978661978299732,0.6982443778800073,0.2745892907057586,0.28522825350999226,0.2936278670177779,0.17738468179592007,0.184257451767455,0.18968360209348453,29288.956811228636,30082.251819093908,30695.94827628571,70063.8500092572,70677.54646644901,71470.84147431428,9536944.657026537,9541343.865612995,9546514.406773621,4125653.546455759,4130824.087616386,4135223.296202844,3.0694078170390484,3.152804113254853,3.217107208044699,16.957923532757697,17.107686985889828,17.305757684834635,-0.23713033516004145,-0.09941717874540555,-0.0329801462266689,-0.0554078206548494,-0.05091826465992971,-0.045488507637631855,-0.11037668330104368,-0.10022030509219729,-0.08259183628481112,0.003012571010611088,0.05048442915265951,0.12210637403007622,-0.04756487338316704,0.08645862265663184,0.47065774892457846,0.20409838789059737,0.28949891998147836,0.35366251766369344,0.009939543821392357,0.013563332926116502,0.0163811366936788,0.009801799332004158,0.02984012737969159,0.06073225364457114
2000Q2,104372.36588637086,14076597.57619122,0.6958690656988309,0.2890965657880414,0.29683527683661554,0.30281675173083,0.6946418454171405,0.6951447658247769,0.6956143924211977,0.27578466784895833,0.28648790667185425,0.2951068588657811,0.17815689543042706,0.18507118771001785,0.19063903082729458,30173.692540922737,30981.40012197342,31605.700808172518,72766.66507819833,73390.96576439744,74198.67334544811,9778193.717519917,9785273.125711069,9791883.87031996,4284713.705871261,4291324.450480152,4298403.858671305,3.0828868523051023,3.166125724164007,3.231728243295409,16.9524135715134,17.10148086490296,17.30014321033677,-0.2233789405888152,-0.08518692187694504,-0.01735153184019067,-0.013123411070932976,-0.01016731075622784,-0.007940625737006025,-0.12531315042830524,-0.11494363382858189,-0.09896484333432626,0.01244011195301487,0.05830620250168897,0.1274496679648789,-0.07600818555544164,0.06126342056648761,0.44433581714076814,0.20239030297168187,0.2891471431527535,0.35501888460985875,0.006538866312523696,0.009904553639808692,0.011084988663517393,0.0169194280172714,0.039873249484521846,0.07162253532665712
2000Q3,108259.34387670353,14305692.857859788,0.6956834458536953,0.28914289246072455,0.296540316920039,0.3025553977567029,0.694066724932358,0.6945703510420004,0.6952031038620532,0.2766292769898375,0.28687859548982303,0.29544851522292553,0.17870251293543504,0.18532357268642569,0.19085974083400992,31302.419824410288,32103.26014275315,32754.448847495714,75504.89502920781,76156.08373395038,76956.92405229324,9929105.389742969,9936310.11018271,9945362.077681333,4360330.780178457,4369382.747677078,4376587.468116819,3.149425404620195,3.231231768287863,3.2977050764176563,17.274316478241445,17.43305072458503,17.624909075989436,-0.2104355207814509,-0.07107963986375869,-0.0018349627601706544,-0.010868227807399886,-0.0098911531858185,-0.008829486744065019,-0.09634375689254134,-0.08589942078309191,-0.07006884250340221,0.010791590495745823,0.057430945406333735,0.12832686453710968,-0.10572794837472352,0.03338340362718232,0.4166203679596695,0.20078547804079508,0.2868933360725504,0.3527152152612246,0.006976199239830334,0.01060760647647964,0.0119328409217893,0.020748512061502238,0.04492422920729056,0.07979728810279975
2000Q4,115767.04911264632,14803709.32071872,0.6933925763591584,0.28928739783582447,0.29678468136196967,0.3033881614359437,0.6939264797469857,0.6946953541456132,0.6954134163892568,0.2773220424439155,0.28736198547878095,0.2961477026026884,0.17915003941876945,0.1856358426192925,0.1913114158813367,33489.948392929546,34357.88678311223,35122.35218515037,80644.69692749596,81409.1623295341,82277.10071971678,10272685.896123983,10284068.089225408,10294698.073954491,4509011.246764231,4519641.231493313,4531023.424594737,3.256920251229568,3.3415948873721013,3.4158427428322238,17.845423059611797,18.010467522507348,18.18509157347748,-0.19278586498322456,-0.05280915968464547,0.015129193619628974,-0.01203203753447964,-0.010270235965294642,-0.008541828391770744,-0.0513618600746415,-0.04122004583350751,-0.025620502601186517,0.004132119845360426,0.054304043773214905,0.12732833357438583,-0.14296773888890182,0.0003913475657784174,0.38364233585003743,0.17886806933946062,0.26720579432363284,0.3332102856681001,0.006442781806868495,0.010218612530965086,0.012497654537992313,0.01968163632337326,0.045263493646716724,0.08149318506962329
2001Q1,103752.84703631302,15072832.333333334,0.6960275982454878,0.2894466812629606,0.29644191837248957,0.30314925945624793,0.6961861797249415,0.6964287859681144,0.6967662918700498,0.27486842759889535,0.28436544869699976,0.2931649876369606,0.1775650042288864,0.18370007985826187,0.18938458201347655,30030.9172462444,30756.693012052103,31452.59874553566,72300.24829077737,72996.15402426092,73721.92979006862,10493497.559777908,10497154.323004276,10502241.492875658,4570590.840457677,4575678.010329058,4579334.773555426,2.86127914930301,2.9300319358269213,2.9945581893560833,15.81249234589796,15.951876039112847,16.117453941605056,-0.18193817983618427,-0.04477843132890448,0.023448503457476174,-0.03705629724058049,-0.0326382925157371,-0.027804028053731323,-0.036780409297744676,-0.026308063158191765,-0.008965102461080092,-0.0118343265331965,0.04146700834729987,0.11120487527228945,-0.1711244354524458,-0.02693780119779776,0.35256222158762274,0.1980993513890076,0.28594792715897355,0.3537462477836176,0.005317694577415193,0.006811524239864335,0.008308773310614003,0.021543734372153497,0.05000663364745184,0.0902564661479594
2001Q2,107472.72520275052,14793641.666666666,0.6941863560450118,0.2878858654432854,0.29458502110860485,0.3008904348181892,0.6933858784375666,0.6936186761924595,0.6939263931306245,0.2762301179477034,0.2856511130708903,0.2942915855004255,0.1784446561942164,0.18453061904379514,0.19011236423327485,30939.878506542227,31659.855022451553,32337.515017351365,75135.21018539915,75812.87018029897,76532.84669620827,10257702.222332254,10261146.148898944,10265698.40301692,4527943.263649746,4532495.517767722,4535939.444334413,3.0145894281776844,3.086130376752074,3.1515366763875057,16.57752870459773,16.724655686325452,16.89378223830979,-0.18242084207569847,-0.04408266340720168,0.023600338641121803,0.00037721403221348715,0.003907768259737543,0.008114630110156158,-0.05161811503425549,-0.04042845588023271,-0.025140291333993467,-0.010152638891720456,0.04480996307762559,0.11320433361866025,-0.1712987412128972,-0.027523944980309235,0.35504701434226615,0.1961438216215017,0.2853748609100634,0.35492693922841917,-0.0015489823973203977,0.0009258454576838865,0.0032584688917354962,0.02331055985294851,0.05263919678017209,0.09332698344013604
2001Q3,111475.16506196534,15264947.666666666,0.6944382200087719,0.2883605173481663,0.2950555977071031,0.3013832505597766,0.693427971665148,0.6937073029275209,0.6941084995003368,0.2769391586236106,0.2860400951571499,0.2948565923246819,0.17890269647085247,0.18478190147151882,0.19047735864174453,32145.036268740558,32891.37145685616,33596.74760306276,77878.41745890258,78583.79360510918,79330.12879322478,10585141.6980713,10589405.675173085,10595529.919861168,4669417.746805498,4675541.991493579,4679805.968595367,3.0356714228653825,3.1056504932106765,3.172681871729688,16.657048008159435,16.80751366263248,16.971952180701976,-0.17584821763879618,-0.0375250203693958,0.030054268867119587,-0.004978756765852242,-0.003594076959170374,-0.0023293505280693977,-0.021141287948985486,-0.010287515189172654,0.0051451306798983515,-0.014482910817672444,0.042342537942547304,0.11106090195743958,-0.19163062821809446,-0.043714289945189846,0.3376294854386596,0.1958395112905969,0.284790769202109,0.355185734322349,0.0009708313452438277,0.0024445808965193683,0.004164007055704382,0.02512948100863039,0.05617950161998224,0.09825673002471846
2001Q4,119205.88511294292,15818042.0,0.6939155566818936,0.2904357682872776,0.2972807523301376,0.30370606898240604,0.6945614216873082,0.6953581935285891,0.6961373861707411,0.2780392731927354,0.2868713920510571,0.29563191112316184,0.17961337048250708,0.1853189192649829,0.19097821458556255,34621.65282714252,35437.615208555624,36203.550767220215,83002.3343457227,83768.2699043873,84584.2322858004,10986601.739829551,10999205.110279351,11011530.412219001,4806511.587780999,4818836.8897206485,4831440.260170449,3.148487658959701,3.222027134431584,3.290681451769671,17.23055155213126,17.385493796340626,17.542949605735433,-0.17013917656175012,-0.03055009082207176,0.03671579349006681,-7.164291484199092e-05,0.001360026212370559,0.0028364695776906027,0.01275788967923263,0.023216262129898357,0.0382470082031188,-0.018316874147566345,0.041223208694278736,0.11130145241394274,-0.2074740813097707,-0.05566827793625784,0.32384599397616365,0.18118658629652565,0.27029437942655465,0.3414249577691529,0.00385088954182942,0.005221496195011815,0.006410527396748395,0.023574159630604254,0.05322817918857822,0.09488207194279913
2002Q1,105819.12652314632,15185827.333333334,0.6962676694070964,0.2887850425710799,0.2953729229797486,0.30119719886066126,0.6962490923851403,0.6964549324440189,0.6967710438445488,0.2739194457381468,0.28278313442985664,0.29088687619040954,0.17695196194684282,0.1826779048416874,0.18791292201900456,30558.980957821303,31256.104708305575,31872.424494653576,73946.70202849274,74563.02181484076,75260.145565325,10573118.49795079,10576244.349543203,10581044.762689749,4604782.570643586,4609582.983790131,4612708.8353825435,2.8891815568707586,2.9552504685440217,3.013860508822926,16.03800210588143,16.17855410314866,16.330582719575286,-0.17353519570830322,-0.03708703220443006,0.02728290196971143,-0.030423547880954287,-0.02755840554984573,-0.024428049690823656,0.012688020514820417,0.023079879849054623,0.03780389787791333,-0.0013278126052770432,0.05470733323523097,0.12542727817232688,-0.18554324268263883,-0.04017436698294091,0.3428746745325057,0.2026878915387382,0.2917014802448834,0.36026611689212334,0.0025166081569748876,0.006081707802327872,0.008490738031195504,0.020527854798209285,0.04787346815119469,0.08599357863545856
2002Q2,109613.08755254508,15266252.0,0.6956924875008857,0.288101113150009,0.29445702393983814,0.3003983727654768,0.6939482268467463,0.6945917231680203,0.6952610108650212,0.2753929097706558,0.28414815695625795,0.29249180604398284,0.17790381971184366,0.18355970939374264,0.18894970670441288,31579.652539697636,32276.34354557934,32927.593134584284,76685.4944179608,77336.74400696573,78033.43501284745,10593988.505995594,10603812.282997236,10614029.79764015,4652222.202359849,4662439.717002763,4672263.494004405,2.9782704627171768,3.0442355812073605,3.1062063499426023,16.438755911653523,16.58521774633526,16.742721305296456,-0.18023624114477557,-0.04234722037934183,0.021070674908924763,0.006504131245699955,0.009907293018842885,0.012871041738377874,-0.013929694664929519,-0.0036766096581473326,0.00993038915216935,0.004357333233430611,0.06063455746689113,0.13313852124154527,-0.1721851797046528,-0.02825418011267121,0.35770041369949823,0.2038309380791028,0.2944218271834619,0.3632386928106472,-0.0005405915765891388,0.0028632590848792928,0.004162658266986938,0.02229555947199111,0.05218819697355918,0.08838270808228278
2002Q3,113695.23760395811,15294060.333333334,0.6947471430805583,0.2878613619870883,0.2941027839571415,0.29986622757740555,0.6933000352212445,0.6938444968535482,0.6943717388086585,0.2761896349214804,0.28467829851618526,0.2928133080321126,0.17841850415927638,0.18390218084145568,0.18915739698874476,32728.465948121004,33438.08590199276,34093.3619938157,79601.87561014241,80257.15170196535,80966.7716558371,10603372.567775838,10611699.596829478,10619763.267101198,4674297.066232135,4682360.736503856,4690687.765557494,3.0842028727963204,3.151542936894167,3.2134111068745534,16.990404581108656,17.138192013910036,17.29485026277205,-0.1825541126857518,-0.0448289469973223,0.017837421871551514,0.004674864736286833,0.005579050044926175,0.006537324596800215,0.004693957069161066,0.014841762913224983,0.027727986336194995,0.0019801631600839444,0.05961590589581302,0.1321772710748171,-0.1706209073169201,-0.023412641295499262,0.3625600896149166,0.20053595469218993,0.2898305713904081,0.3594642207914666,0.0006509096421218921,0.004414331870415053,0.005808553748891653,0.02066762259011317,0.04913506917877866,0.08425075460741792
2002Q4,121579.91803979332,15638503.333333334,0.6939945183959939,0.28932015320748145,0.295472840488536,0.30123670104557676,0.6941808314383936,0.6945228541900197,0.6948090715719378,0.27724888523514807,0.28564562406998223,0.29326958997069613,0.17910277986190565,0.18452707314920852,0.1894521551210697,35175.520514226046,35923.56372958113,36624.33342369895,84955.58461609438,85656.35431021219,86404.39752556728,10855949.246385423,10861297.970326804,10865773.981807988,4772729.351525346,4777205.36300653,4782554.0869479105,3.238513129224299,3.3079031019066636,3.371422133116731,17.790158125054106,17.92870673192315,18.080294278755527,-0.178738864699869,-0.04019921560200654,0.023476192850911345,0.0021522248063812408,0.0033193822525078203,0.004706165981353902,0.03760131187200619,0.047273553953065664,0.05928803810043639,-0.003903821454241117,0.0562845613694344,0.1283417541519683,-0.17660886903636333,-0.02919378102649952,0.35725006240127294,0.1824129679635894,0.2713760718641927,0.3416980317512492,0.0006834300564915909,0.004455351754163344,0.006942724916945906,0.017520012315755083,0.04351485985462758,0.07739215508075106
2003Q1,110645.5107674452,15663995.666666666,0.6931464219207758,0.28811343730152844,0.293952399818627,0.2994357412110899,0.6934284246587279,0.6936995251925565,0.6938951625565082,0.27666968922301555,0.2846703283209533,0.2923153605400969,0.17872861923806804,0.18389703209533584,0.18883572290890258,31878.45842919191,32524.513419248247,33131.220528329584,77514.29023911562,78120.99734819695,78767.05233825328,10861859.838997807,10866106.356584929,10869170.819406105,4794824.84726056,4797889.310081737,4802135.82766886,2.9339624585240784,2.9935519135430555,3.0498601361798756,16.155352272181766,16.2824250270681,16.41721805756121,-0.17188105277038981,-0.03406589751932621,0.02951363517077247,-0.017719264970466764,-0.014749380707634256,-0.011672520627881417,0.03189181415513931,0.0405102176324994,0.052709909543562514,-0.014988883133664874,0.04794662222667456,0.1171832307231209,-0.19164894511799407,-0.04243280504269068,0.3390166462261335,0.18270428788022255,0.27162632773735834,0.34151395927754663,-0.0014902132064807457,0.0003314590789356825,0.0014710114311958114,0.01731551803842467,0.04265611962551839,0.07959577405500873
2003Q2,114612.51342303584,15870651.0,0.691119722289951,0.28558682747790937,0.2910550241431221,0.2965089536401399,0.6892101286607762,0.6899368310360442,0.6906586313040592,0.278000648279627,0.2856944492177288,0.2932042129856459,0.17958841878863904,0.1845586141946528,0.18940992158872724,32731.82409775411,33358.54786144561,33983.63642913085,80628.876993905,81253.96556159023,81880.68932528174,10938213.417640278,10949746.657419026,10961202.0975644,4909448.902435601,4920904.342580974,4932437.582359724,2.987967761274928,3.046824093793589,3.1035361523554146,16.379310186152356,16.50989384356857,16.645698776453873,-0.16999086353370607,-0.031215280283903954,0.031068447527128718,0.00010223551693563986,0.0015101489603594693,0.0030882108411115156,0.017226197620808972,0.025996460287802697,0.03772307586692264,-0.012293950211264925,0.04944072633635922,0.1167249768951476,-0.1940172075600329,-0.04446436825335312,0.3375923115000053,0.17743707011248447,0.26627492572729544,0.33742152727876323,-0.007509273766702741,-0.005487672404135212,-0.003598345562893867,0.018535070524736113,0.0457770984410909,0.08001574763425405
2003Q3,118880.84933080911,16083414.666666666,0.6877787737459474,0.283053468353883,0.28818178373119263,0.29326442680489184,0.6859832127039337,0.6866314345580976,0.6873142741862805,0.2788547397282328,0.28611998966745106,0.29327985086770786,0.18014016186443843,0.1848335133251734,0.1894587836605393,33649.63672394091,34259.295211631725,34863.52413707845,84017.32519373066,84621.5541191774,85231.2126068682,11032952.464289565,11043378.08516608,11054360.478056978,5029054.188609689,5040036.581500586,5050462.2023771005,3.0467971514071057,3.1023728850496277,3.1580509317291954,16.663913877085726,16.787203733102338,16.91813818839795,-0.16554025529128472,-0.02654919101325829,0.03680495320281948,-0.0028021921632200996,-0.0016067055941802258,-0.0003916846656395283,0.04510523580911272,0.053284021564360275,0.06435001916141259,-0.01884782280621372,0.0462622544741155,0.11277040210102351,-0.2036489495546852,-0.050738199931052955,0.3298323460580533,0.16254001809229573,0.2500829251273704,0.3214890427143048,-0.006762567858105398,-0.004513392555354088,-0.003289231757717145,0.015303380311996285,0.04059714896437467,0.07444524234699433
2003Q4,127125.14809536416,16608703.333333334,0.6822912238574138,0.2808445082283027,0.28588542138140804,0.29071911323872585,0.6829740270388853,0.6837996155528847,0.6845065405680011,0.27952009521433946,0.28657530020446303,0.29303530466371214,0.18056998150846332,0.18512764393208314,0.18930080681275804,35702.3997002927,36343.22653141709,36957.71032462596,90167.4377707382,90781.92156394708,91422.74839507147,11343312.999460824,11357024.954165248,11368766.06202023,5239937.271313105,5251678.379168086,5265390.333872509,3.142487188023746,3.2001235357694013,3.2528851371258463,17.17732395283506,17.285858066326373,17.401399950465624,-0.16082166590204297,-0.021725218580018774,0.04435872117065385,0.0007081551911147446,0.002815329965391456,0.005035719856784524,0.07779435931074904,0.08532939328043587,0.09527629856591686,-0.027858018922738714,0.04221187864806521,0.10837202913087979,-0.20949399183712608,-0.0515909504101066,0.32718916760444,0.13040338579179378,0.2163124572058046,0.2880462123306856,-0.006354157236583405,-0.003852759023118245,-0.001993309396869792,0.006764439769578887,0.02648905135076757,0.06196833263262759
2004Q1,115350.3335572699,15855382.666666666,0.6804194388972926,0.2773656966718385,0.2819994357932586,0.28619012945192446,0.6805264425427031,0.6808506757728259,0.6812336398909095,0.27847560992713405,0.2849872772732053,0.29071997815270023,0.17989524401292858,0.18410178111849063,0.18780510588664434,31994.225628441116,32528.728981714292,33012.12689307774,82338.20666419216,82821.60457555561,83356.10792882879,10790007.161299905,10795148.00323675,10801220.045876566,5054162.6207901,5060234.663429916,5065375.505366761,2.9636122874816695,3.0130814229026965,3.0572370375849016,16.273114129941884,16.36836502777394,16.474651632832195,-0.16616959632966646,-0.028243655801671805,0.03795218875542497,-0.007804752504398865,-0.005894567288491051,-0.003749865666845362,0.05795236485987892,0.06561360991038725,0.07454148518174687,-0.024449383272192624,0.0436840580725725,0.10851518756801683,-0.18802680662182375,-0.03342944059034312,0.34912379586768605,0.12279734269182246,0.2080888571017582,0.2806113134903454,-0.010869368269276826,-0.00858778433867212,-0.007171411150420372,-0.0008133100068810797,0.015872547330091222,0.04680575284794672
2004Q2,119486.01946419054,15902483.666666666,0.6755093018137532,0.27304378664609674,0.2778072985575358,0.2814484798425279,0.6752546476956719,0.6753619364410468,0.6755289716509774,0.279558891034212,0.28619549524981197,0.29138816310999494,0.18059504360810094,0.18488228993137854,0.18823675336905674,32624.91520577181,33194.08828273992,33629.15854063113,85856.86092355942,86291.93118145064,86861.10425841874,10738226.005821176,10739932.163342118,10742588.438039796,5159895.22862687,5162551.503324548,5164257.66084549,3.037840355625549,3.090420075574654,3.13118124612382,16.630151512202783,16.717010773121274,16.821382036176384,-0.1739176580683405,-0.03404192201790533,0.03047588429363481,0.007805675983221445,0.00990375922051406,0.012473176699912266,0.028254172103829703,0.036067918699751,0.0441762187674457,-0.0210943716665964,0.04523348485898877,0.11041755185484461,-0.1681954894695224,-0.014714574333584349,0.37007437194775006,0.11114806291739973,0.19589333741510645,0.2674738634988628,-0.016398015585041573,-0.01415489941419631,-0.012027104180514845,-0.003840049516164504,0.009933290319420663,0.040567486577530155
2004Q3,123935.85179160372,16183748.333333334,0.674213807442741,0.27250763563929453,0.27697527415134526,0.2804790636747838,0.673817195408848,0.6738639880353481,0.6740199543063249,0.2806166660808763,0.2869506022123699,0.29206312182211996,0.18127836628824612,0.18537008902919094,0.1886727766970895,33773.46594267195,34327.166527159934,34761.41166624579,89174.44012535793,89608.68526444379,90162.38584893175,10904887.913169285,10905645.19326042,10908169.312138395,5275579.021194939,5278103.140072915,5278860.420164049,3.0968076688716875,3.1474682843350017,3.1874918516006936,16.89494675192677,16.979809723527737,17.08315769608365,-0.17393074150282542,-0.033425951604081586,0.030836289260062672,0.002144355257100526,0.0033816372797354807,0.004578464398092561,0.0417383275700583,0.048914763190561796,0.056540583204950604,-0.024939882832452482,0.043205008287190594,0.1072621053603096,-0.16860979684378696,-0.01255776942122968,0.37062268967033607,0.1027520390832947,0.18761706370586184,0.2596242836392992,-0.015700139440249342,-0.013518948392580925,-0.011855558225060604,-0.005517190051319821,0.007169416127959169,0.03640865808561797
2004Q4,132530.71122910938,16485364.666666666,0.6740152156102986,0.2747425118924677,0.27897128371664315,0.2824546038867269,0.674511490061739,0.6752329137774118,0.6758819884665989,0.28217366556965817,0.2880948411723028,0.29291637360778916,0.18228418795799917,0.18610926739730757,0.18922397735063182,36411.82050598078,36972.262643464375,37433.909543044276,95096.8016860651,95558.448585645,96118.8907231286,11119567.885524478,11131460.818556525,11142161.051503677,5343203.61516299,5353903.848110141,5365796.781142189,3.270866595005605,3.3210701560221256,3.362065945735688,17.770690293184888,17.847199913861996,17.946964711531656,-0.17330706628792925,-0.033887946155459515,0.03027636241706239,0.006987384811614102,0.008026509992892741,0.009105637518876027,0.05753140973839713,0.06436063355451684,0.07156409820510148,-0.027088977622364258,0.04264570710459562,0.10638810807520893,-0.1660922594941651,-0.008532758641970527,0.3748612641974925,0.0843042955036356,0.17099602142102752,0.24287023398858365,-0.014881098599191006,-0.012446097681907466,-0.01076891626877281,-0.009393914531773944,0.0021692574377248502,0.0315630533062836
2005Q1,121114.81039481284,16083864.0,0.6758511428758965,0.2755314893190312,0.2795379347453998,0.2825906288374854,0.6757884070740128,0.6759107023584573,0.6760380957534756,0.2822917548751927,0.2879754560588985,0.29243712639899333,0.1823604736493745,0.18603214461404846,0.1889143836537497,33370.94408667487,33856.183964846656,34225.91043100298,86888.89996380988,87258.62642996619,87743.86630813798,10869288.83215506,10871255.812877906,10873304.790917879,5210559.209082121,5212608.1871220935,5214575.167844941,3.0696528920030004,3.114136354547628,3.148526736192214,16.66733995334263,16.740827537457115,16.83347010416174,-0.17477842162426724,-0.03499053430076533,0.028550472466027297,-0.0049159071666732106,-0.0034560200644433966,-0.0021700818175143088,0.09197461388180452,0.0989301336584623,0.10565250502801832,-0.02521854139061921,0.047284000574163876,0.11106195210629802,-0.16007979748331627,-0.0030018202471422534,0.38083610423374076,0.08916533439954737,0.17542251323705524,0.24555583515210103,-0.01539241874387606,-0.011347890568362098,-0.006724305811764679,-0.008533652101398689,0.0036862038006221214,0.03198355980496053
2005Q2,125557.15768385382,16344090.0,0.6748142692034166,0.27519114919503873,0.27877923221944645,0.2815985831292777,0.6731720339211182,0.6737707783308589,0.6744048978763122,0.28462035693716287,0.28975450808366165,0.2939970771191525,0.18386475058140722,0.18718141222204543,0.18992211181897256,34552.218512682426,35002.72801876074,35356.717705512536,90200.43997834128,90554.42966509308,91004.93917117138,11002384.30788981,11012170.240409607,11022534.347331254,5321555.652668745,5331919.759590392,5341705.69211019,3.1382516956756077,3.1785374109599775,3.2116123381199135,16.90722788859123,16.981936421921326,17.071016515320302,-0.17800784480738313,-0.03823272633798564,0.024779039408265337,0.007179951734808936,0.00833931855093133,0.009546916803650706,0.040949256126531185,0.04769192863937961,0.054537200242272064,-0.03401257118526152,0.03879835332329498,0.10034729919581088,-0.1579061834752501,-0.00013906195928427983,0.3824294681715753,0.08954646913957022,0.17675780969795468,0.24755867802749773,-0.021288476763817794,-0.01832920684699292,-0.015613754460336228,-0.004894801448222651,0.008227423546085357,0.037680953416290165
2005Q3,129221.03762415927,16573203.666666666,0.6729343552014383,0.27385545281047013,0.27703273791497435,0.27963092766866754,0.671405605939556,0.6719743873024313,0.6725418132288039,0.28467889396037194,0.28963984210638427,0.2935781107571222,0.18390256549840028,0.18710733800072424,0.18965145954910093,35387.885771202935,35798.45784923475,36134.198625151446,93086.83899900783,93422.57977492452,93833.15185295635,11127341.850178005,11136768.37954674,11146172.44499026,5427031.2216764055,5436435.287119926,5445861.816488662,3.1773480850855784,3.2142824337325058,3.245007075462219,17.109857984358673,17.18367380039899,17.269093659056946,-0.17504638507219658,-0.03573870434908383,0.0284888502679837,-0.008677696626951524,-0.006799805800033861,-0.004610268472647095,0.03104283662673685,0.037465830526456606,0.043996636764286494,-0.03767257808271022,0.03588952322924988,0.09642986113329541,-0.16270668186846626,-0.001944759771510353,0.37669809472338,0.08240524862528974,0.17005683857863088,0.24076727099958942,-0.02010081814183642,-0.017519842234715727,-0.01503905285093048,-0.007678171617553109,0.006088898430402236,0.03567643481027116
2005Q4,138959.99429717404,17130671.0,0.669608837602627,0.27437840359340654,0.27770170136718886,0.2805130642051815,0.6702930080387595,0.6710945095192473,0.6717088742243273,0.2871297551157745,0.2917586169387372,0.29548722324122917,0.1854858218047903,0.18847606654242427,0.19088474621383406,38127.621398607494,38589.42683830009,38980.093802234835,99979.90049493921,100370.56745887396,100832.37289856655,11482568.994312344,11496299.252480593,11506823.732117333,5623847.2678826675,5634371.747519407,5648102.005687657,3.3176692614422922,3.356965908225831,3.3888792669155623,17.7537940112676,17.81509947463082,17.885084563111988,-0.1715502531775952,-0.03194609073565714,0.032741463109265054,0.007612110569718905,0.009453551086525576,0.011395246854822412,0.010537813684814868,0.016766339878430517,0.02333268324881857,-0.04141468594126042,0.03361552630053306,0.0945732143808892,-0.16712005331038324,-0.005754299268799924,0.36984248242361983,0.05045674564153132,0.1403479269082646,0.21450418480752653,-0.01340352411689299,-0.010597253907636758,-0.008058806280021634,-0.012989822260637355,0.0002132976440501512,0.029770266713151826
2006Q1,128835.2190084916,16551336.333333334,0.6700939417198142,0.27499561625587926,0.27785919470339104,0.28015252262633633,0.6700411777616132,0.6702151126986013,0.6704877303063294,0.2888726668399503,0.29304818071107974,0.296163867526912,0.18661174277860787,0.18930912473935751,0.19132185842238514,35429.120446701316,35798.050203134495,36093.511608345434,92741.70740014616,93037.1688053571,93406.09856179028,11090076.89031525,11092955.745957455,11097467.93167335,5453868.401659984,5458380.587375879,5461259.443018085,3.1934854016129353,3.2267701210390634,3.2526439833678267,16.9968341276946,17.046001909012666,17.113167007381588,-0.176879439534828,-0.03690171739982917,0.026633543606075415,0.01317335267155191,0.014518416781343392,0.015855499503785855,0.06321493046530471,0.06980507581798098,0.07607849968282772,-0.041266339945021865,0.03474400335638749,0.09637747817895687,-0.15373113021506685,0.008527038854169298,0.3855140536942255,0.043584125296367626,0.1325645755599666,0.20455640841441677,-0.012854154771228563,-0.009568215328274236,-0.006570111583161285,-0.015293836319818257,-0.00242092701646663,0.0258455445071176
2006Q2,132240.39068023674,16687580.666666666,0.6671538254023369,0.27294290739789473,0.2751647991405038,0.27691998145540303,0.6667833811463431,0.6671231688308719,0.6673504051876936,0.28979760274364946,0.29325578206006064,0.29589941073734194,0.18720925137239752,0.1894432352107992,0.1911510193363229,36094.076707697284,36387.90053978909,36620.00653482641,95620.38414541034,95852.49014044765,96146.31397253947,11127001.460072344,11132671.69446746,11136463.719502322,5551116.947164345,5554908.972199205,5560579.206594321,3.2417304101022135,3.268750076685894,3.2894960663904182,17.208915391144924,17.255159001307295,17.31353782217643,-0.194980645462438,-0.05682045388634792,0.0075829868253982306,0.012414181959567444,0.0147751216391312,0.017334822000369687,-0.02080366305935488,-0.014892977738348034,-0.009398837392987462,-0.0633170153265614,0.02154164440087207,0.0807699560851321,-0.1231452799593403,0.0382570209727664,0.41554231455599516,0.04711286020063627,0.1345490174436325,0.2049947191818779,-0.01196151918988416,-0.009482083825212435,-0.007860281395260403,-0.022153356073663297,-0.009446694291557546,0.02023100987635814
2006Q3,139112.66057068596,16264326.333333334,0.6666450318754007,0.2731892095815275,0.2752948703258532,0.2768853124937987,0.6648003522736543,0.6653594165596175,0.6660845031897206,0.2926704649939469,0.2957023369976943,0.2981171262916782,0.1890651203860897,0.19102370970051052,0.1925836635844241,38004.07778408902,38297.00185249142,38518.252493958134,100594.40807672784,100815.65871819452,101108.58278659693,10812529.875893673,10821622.67988189,10833415.725453824,5430910.60787951,5442703.653451444,5451796.457439661,3.5124602072203843,3.538501279209885,3.5589885268693178,18.472170089282823,18.524222100068776,18.582984562832983,-0.2082523939392852,-0.06940880778566302,-0.005729586666059037,0.026336454889678704,0.029624987530953495,0.03294817835188633,-0.03517901215336792,-0.028163026883342494,-0.022460958180505544,-0.05498784997848782,0.02960084010447253,0.09023919841779987,-0.08952288175039749,0.07085074923194185,0.4542148705006043,0.033329000865614036,0.11887595070158663,0.19238358183460025,-0.011201966313467926,-0.008941981933324157,-0.0073055004378823705,-0.029402175651909633,-0.015020616486461635,0.012299783377906057
2006Q4,149246.72974058567,16204438.0,0.6635791027916434,0.27254152242755514,0.274973301676813,0.27725045141303073,0.663854758660085,0.6643179944110291,0.6647393347718751,0.2935224779493476,0.2966399082252996,0.29971730051433754,0.18961552075527857,0.19162938071354357,0.19361737613226204,40675.93094083309,41038.86604123584,41378.72319249598,107868.00654808967,108207.86369934984,108570.79879975258,10757393.277712312,10764899.752717867,10771727.336472094,5432710.663527906,5439538.2472821325,5447044.722287689,3.78071079430199,3.8122016363596893,3.8418083170149773,19.844030458578395,19.892979545178324,19.944131128609932,-0.2164782086725171,-0.07736797809903409,-0.01428865088520033,0.01663146613325138,0.019533912703349116,0.022801351833025996,-0.04214854237304003,-0.03347780305392139,-0.025564956506873248,-0.05421632545763025,0.03287629672997956,0.0942252135606026,-0.0629510344310218,0.09834340567763464,0.48098124250025664,0.006195697383957196,0.09242913881243592,0.16534740166504722,-0.007651893161800365,-0.004036776149720119,-0.00166907171080084,-0.04678752859826689,-0.02799207576634917,-0.002213791339890848
2007Q1,137481.74405129248,16018596.0,0.6634180478152959,0.2721445646016669,0.27378141816913837,0.2758574546773355,0.6622609707986871,0.6625147815093396,0.6629422985406376,0.2947493369233994,0.29726385848330894,0.3002761775640296,0.190408071652516,0.1920324525802176,0.1939784107063631,37414.90937551681,37639.94685872936,37925.36397859046,99556.38007270203,99841.79719256313,100066.83467577568,10608490.937791966,10612556.629026383,10619404.851633862,5399191.148366137,5406039.370973619,5410105.062208034,3.525572237640032,3.5464297123057413,3.5730903141512718,18.419828112486975,18.468656658465008,18.51664014738002,-0.21538604675707887,-0.07609222228552122,-0.012786246345162596,-9.123980327481771e-05,0.0016989795700328224,0.003354121783218756,-0.04423295108847205,-0.03616519890308434,-0.02922727322430971,-0.0636725449876157,0.028175389654608328,0.0892305017570452,-0.0659500710247861,0.0951835633567216,0.4791586501413077,-0.004464217942490568,0.08230882230177981,0.15697286533361748,-0.0021882230432076896,0.0021591206940974814,0.0071738829651868926,-0.04892554616445615,-0.029211391364082732,-0.002617906671424109
2007Q2,141315.10506780323,16635714.0,0.6543537917650138,0.26619320996555373,0.2675681636264189,0.26943525094726484,0.6544668772663336,0.6547771661437964,0.655231092725971,0.29615824030814974,0.2980952389090932,0.3007235539509018,0.19131822323906475,0.1925695243352742,0.19426741585228252,37617.12143461803,37811.42315566655,38075.270796582656,103239.83427122056,103503.68191213667,103697.9836331852,10887523.792675827,10892685.66969868,10900237.062496733,5735476.937503266,5743028.33030132,5748190.207324173,3.4537610287457543,3.470835169809675,3.4940156911839813,17.9832463824229,18.024988887649208,18.051963601862706,-0.20608476481255192,-0.0676019276493548,-0.003642185932831111,-0.014263732761001699,-0.011494123815695496,-0.009107175486719476,-0.08546394868147009,-0.07814790495768811,-0.07258130470200007,-0.07674480711277767,0.020137351084806764,0.0785836985445366,-0.06866438682015462,0.09106963122032888,0.4722299850801125,-0.02521217857489631,0.06280511701363742,0.13790071656420527,-0.003791509371607084,-0.00180830139893917,-0.00040734577689710376,-0.04768462166517834,-0.028691149816359465,-0.0005118614649041274
2007Q3,148649.11649187835,16655760.666666666,0.6491781188716552,0.2646686886365406,0.2667165667270027,0.2689461276510626,0.6501906231415978,0.6516539685922392,0.6529958924429168,0.29898474874636854,0.3007728835509804,0.3032512281500279,0.19314414769015406,0.19429928277393332,0.19590029338491802,39342.7667288858,39647.18199771607,39978.6042592424,108670.51223263596,109001.93449416227,109306.34976299256,10829419.406757314,10853792.538355853,10876143.300845629,5779617.3658210365,5801968.128310813,5826341.259909352,3.6305861590594573,3.6518426672518878,3.6765803969986286,18.740896820185494,18.78689772526871,18.828592775521123,-0.19861352832607987,-0.06022201487870392,0.0033246209366659895,0.008318652783557102,0.009779566134414122,0.011199593847567187,-0.04168991993394064,-0.03433250235590579,-0.02806393276246124,-0.08507114333340637,0.015470514301038293,0.07283454706858326,-0.07629460572267417,0.08528427768845401,0.46458239626887676,-0.04758096909160803,0.04166974220564681,0.1159087534508422,-0.003900878942104434,-0.0017661337859172707,0.0001714359089982638,-0.047585401943811674,-0.026781305274196643,0.0023272595883996657
2007Q4,159011.034389026,17309180.666666668,0.6592791335641515,0.2726774178303847,0.27381003705163526,0.2754458430113034,0.6593197281026754,0.6594927391049961,0.6597208599320702,0.2997896901785792,0.3013466170976308,0.3036733633426288,0.19366413985536216,0.19466991464506947,0.1961729927193382,43358.71826373811,43538.81721767806,43798.928415384624,115212.10597364136,115472.21717134796,115652.31612528789,11412284.290826753,11415278.969523242,11419227.5541329,5889953.1125337705,5893901.697143426,5896896.375839915,3.7991353774422936,3.8140762565698214,3.8358572780286195,19.557547118634997,19.592372184125868,19.614846345480437,-0.1960482202832731,-0.0573656171157283,0.006093226632877067,0.0034546984881377884,0.005437678476881973,0.007520396279612559,-0.025521016103431444,-0.018674385279271524,-0.012522648184756157,-0.0814205228847911,0.01795484936955087,0.07310710598343483,-0.08886986811458283,0.07297657618583912,0.45214300587970885,-0.033675910212669365,0.0547873258659676,0.12901557588548226,-0.008750222096268356,-0.006430415987191353,-0.004491482278156681,-0.038213129523693,-0.018590096554723656,0.010743688028830222
2008Q1,144599.14779499074,16767124.666666666,0.6688773194069423,0.2785497027105993,0.27987571059021876,0.28211166796064663,0.6635330605630807,0.6651636798643088,0.6673136293772496,0.30210892947513523,0.30291859526084225,0.303935090139287,0.19516236844093734,0.19568541253850408,0.1963420682299794,40278.04963050068,40469.789239863094,40793.106770132894,103806.04102485784,104129.35855512765,104321.09816449006,11125541.546916056,11152882.344023623,11188930.815534139,5578193.851132527,5614242.3226430435,5641583.119750609,3.6188705020649876,3.629058974823634,3.6458477973386993,18.485978442882658,18.54747642823935,18.61264870719726,-0.1991328485409261,-0.06197128660005027,0.0044536022410385095,-0.008803987448546352,-0.006482130018973251,-0.004283384450487055,-0.029777906030232226,-0.023713878549326932,-0.018484793439170838,-0.08778377167759904,0.011985459801801643,0.06652271012661047,-0.0833548368692315,0.07959766411880959,0.4590631044834656,-0.014912685836117138,0.07741159591890562,0.15246993381546162,-0.013259803878141563,-0.010786230310824388,-0.008358487882326623,-0.01866944075149946,-0.0017722430130299289,0.030970633828628056
2008Q2,148076.36419695587,17045081.0,0.6519423619271301,0.2677331534328984,0.2695056394802843,0.2710465069021861,0.6528662211970346,0.6538969543512462,0.6546232710234264,0.3004291446551097,0.30222724685714975,0.30422846674807175,0.1940772274472009,0.19523880146971873,0.19653158951925434,39644.95193532933,39907.41522481605,40135.58127036082,107940.78292659504,108168.94897213981,108431.41226162654,11128157.62246737,11145726.552570293,11158106.679079257,5886974.320920743,5899354.447429706,5916923.377532628,3.5603570026519957,3.579737525792984,3.59868494672794,18.304817114471692,18.33404731541524,18.36276546399731,-0.1892774155418636,-0.052321327423949085,0.013559510814954361,-0.01871366526962154,-0.01590376704725175,-0.01332146848916886,-0.0363854745476601,-0.029709601263751446,-0.024050675875198466,-0.07783578034250495,0.019540319659365375,0.07348491631515035,-0.07416858216224051,0.08764354875650165,0.46832915347705717,-0.04469144127902133,0.04553571306200106,0.1201066698087861,-0.01498342934245165,-0.01231701841424767,-0.009801890771399051,-0.031809730735888005,-0.01127262673414647,0.015713320580655714
2008Q3,153582.27825572374,16985424.666666668,0.6529028558493083,0.26947011118981823,0.2707252192055697,0.2720163453152721,0.6529045281031756,0.6533831974625863,0.6542713753604547,0.3030076339963733,0.3047681501195583,0.3064017992361656,0.19574293156165717,0.19688022497723467,0.19793556230656298,41385.833598355486,41578.5959468716,41776.890036315155,111805.38821940859,112003.68230885213,112196.44465736825,11089860.676622039,11097991.07896655,11113077.157741392,5872347.508925276,5887433.587700117,5895563.990044629,3.7295352614569617,3.746083732434627,3.7626473700958267,18.99413298016003,19.026279797585367,19.064564507565546,-0.1870576755230123,-0.04858675207202121,0.01760727855353856,-0.003002147130088317,-0.0007209628534232317,0.0010202005031859963,-0.043187936503651686,-0.03637113488296183,-0.03051191252599874,-0.08897134757028849,0.013972849018736027,0.06880751648991369,-0.07922641116530306,0.0826666873395799,0.4642088109869453,-0.055626521262988414,0.03653919464798243,0.1127623179133961,-0.01097989141232723,-0.008438823820057131,-0.0061151998754762245,-0.02260373398167116,-0.0034090790315284437,0.026592019853512065
2008Q4,159455.20975232954,17113171.0,0.6588704426065614,0.2743130263418458,0.2762862473183135,0.27798485202876094,0.6593439286684837,0.6602649888357497,0.6612497879335842,0.3020697700947496,0.3041329568114006,0.3059548206212059,0.19513707148120826,0.1964698901001648,0.197646814121299,43740.64115313532,44055.28151782568,44326.132888216365,115129.07686411317,115399.92823450387,115714.56859919422,11283465.399115562,11299227.659259275,11316080.694621164,5797090.305378836,5813943.3407407245,5829705.600884437,3.875639827551964,3.8991269308825185,3.9194133450327833,19.81163191832391,19.84972475201527,19.880584662577967,-0.19017778728066026,-0.05354138549541458,0.01509415725472069,-0.018436273140218604,-0.01656659008264024,-0.014312578588495323,-0.008162263075906732,-0.0015273848144248155,0.003659773732497051,-0.1104707201080388,0.0026602429844013904,0.059277832751035466,-0.07839114231880503,0.08441978154760903,0.4658260732152527,-0.04307129470803665,0.05068193500840456,0.12698165474279308,0.0035596844282974847,0.00622652496468078,0.010123410463624213,-0.015758083716690692,0.002928554631480427,0.033415649609712564
2009Q1,144808.2188106681,17150304.666666668,0.6653498669279724,0.2799251062249434,0.28111546692023553,0.28227581522857703,0.6649508028063507,0.665233454581613,0.6653783991520463,0.30302557095084354,0.30465076010987546,0.3062837459633771,0.1957545188342449,0.19680439103097958,0.1978592998923416,40535.456032821116,40707.8300448486,40875.8580165795,103932.3607940886,104100.3887658195,104272.76277784698,11404108.856473504,11408956.420533827,11411442.264076537,5738862.40259013,5741348.246132841,5746195.810193164,3.553538066208028,3.5682889088988303,3.582320838377313,18.10533294518507,18.13028757534064,18.158197224299084,-0.17601486786428425,-0.040260954255258066,0.030846102819042334,-0.029208911764802017,-0.02537649195415881,-0.02201121006149436,0.021972079359331594,0.02793909154417294,0.03329772996198002,-0.09100476226329825,0.015262372984129406,0.07355684631403445,-0.09968207749250253,0.06357979581211912,0.4435286941229394,-0.022801873668599103,0.07191195343364733,0.14643840858571391,0.001111339287078687,0.003956997406909819,0.00705523224211401,0.005998037987027989,0.024897793970277984,0.05712320697575949
2009Q2,149106.18803340863,18012746.0,0.6677060681361964,0.27986609971978554,0.28246738906267754,0.28501221622667017,0.6643957326205788,0.6656730898419863,0.6669110166945071,0.30324001336618617,0.30602211785755173,0.3084402496684585,0.19589304863455628,0.19769028813597844,0.19925240128582422,41729.76728899503,42117.635626885596,42497.0851045124,106609.10292889623,106988.55240652303,107376.4207444136,11967591.5751784,11990600.286358878,12012898.748319916,5999847.251680084,6022145.713641122,6045154.424821599,3.4859142086998505,3.5124094512892094,3.538461719117677,17.733111441398265,17.766333637221194,17.806507241303922,-0.16493252682677229,-0.026468876574006647,0.04390025870351746,-0.017449536120715464,-0.014804664690865183,-0.012187988917317281,0.0051236408385484595,0.011957464785726742,0.01796615090116627,-0.0747756098812877,0.02577264051311059,0.08621944037922576,-0.12173017330855569,0.04266954647147997,0.42116570942573683,-0.008364685883659455,0.08671294725195217,0.16138928269509262,-0.003608970486325716,-0.0007983846373522837,0.0010058405473110112,0.020461316398677345,0.043816859789811036,0.07850704648657057
2009Q3,154400.73198777737,17797668.666666668,0.6620411297167922,0.2784506216959078,0.27991989148478935,0.2809952707114921,0.6628284738885342,0.6634207563179656,0.6636009037943519,0.30309431552815214,0.30538403061481323,0.30706674328072175,0.1957989278311863,0.19727808377716935,0.19836511615934627,42992.97981229985,43219.83614319068,43385.875482958036,111014.85650481933,111180.89584458669,111407.75217547754,11796801.56110045,11807342.80753656,11810549.012632418,5987119.654034249,5990325.859130109,6000867.105566218,3.6412428980391947,3.66087161998852,3.6745029348157323,18.52022766632583,18.558936744238494,18.596450973897934,-0.15888309694906871,-0.02051960249967328,0.049740714262968014,-0.006245589915666632,-0.004898301213053201,-0.0030716993348739977,0.029241000356625614,0.03631619957693111,0.04242021932155491,-0.07238419464547681,0.02933334208154456,0.08921621843040228,-0.13244022536624117,0.03326079400244528,0.41285202103744056,-0.01661190016894908,0.08037834920688255,0.15390069818845198,-0.004241323971876891,-0.0011261337137808097,0.0013526221345451779,0.019912631530851592,0.04036444786989504,0.07108955501775012
2009Q4,164300.8611681459,18593927.33333333,0.6729356653883785,0.283722934421918,0.28588808973042856,0.2883245319029969,0.6690919412180099,0.6702340909252044,0.6717472168926395,0.3025539331004869,0.30499121854292366,0.3068759612516035,0.19544984078291452,0.1970243271787287,0.19824187096853585,46615.92245867452,46971.65934042558,47371.968887564944,116928.89228058096,117329.20182772033,117684.93870947139,12441046.93432661,12462283.982985973,12490418.937270641,6103508.396062688,6131643.350347356,6152880.399006719,3.7452570509460212,3.769727516487344,3.7938434650618373,19.10225282432294,19.135750726266135,19.17515099434807,-0.15459164164897488,-0.015331342907724987,0.05475356190527256,-0.0033811387010830017,-0.001982012617667778,-0.00015791021006011816,0.040798879766971184,0.04781972797600416,0.054299841205928755,-0.07303604361048507,0.0288155808210181,0.08890128148003992,-0.15297978513126873,0.014246468838402145,0.3915493940712857,-0.0028059014521635965,0.09345025632182308,0.16851013101508222,-0.005691327156623835,-0.0033526756601480363,-0.0016546520826465452,0.023085237298669497,0.04561812144502286,0.07656196519298518
2010Q1,150426.97608573217,18037736.33333333,0.6632334190506023,0.27811079764069613,0.27951895661035553,0.2804024914884695,0.6641478117779167,0.6653115044678704,0.6661016762787745,0.3013035676916974,0.3021131270982095,0.302693668983348,0.19464210472883656,0.19516508010544334,0.19554011016324283,41835.36630588089,42047.19140153476,42180.098881515725,108246.87720421645,108379.78468419741,108591.60977985128,11979723.115210352,12000713.497124765,12014966.407907886,6022769.925425443,6037022.836208564,6058013.218122977,3.4917324988921377,3.5036434781724495,3.511296978635926,17.9218322149671,17.95188078924471,17.97791940122863,-0.15305125193916705,-0.014661357673792494,0.05630277503995904,-0.0062849166197973365,-0.0032822064717035306,-0.00010819073634914003,0.04717660511253326,0.05381951772206395,0.059574409779267895,-0.09341468549948855,0.016278921436436132,0.07242043515748837,-0.16502396696231852,0.0014307966333245055,0.37723214879064637,-0.014305720580849677,0.07940202576672911,0.15655175381490954,-0.0025883412529146945,-0.0008064199324220203,0.00047814418288183474,0.009346706566206345,0.028166272428209835,0.058926358343306534
2010Q2,156001.52244510376,18493213.33333333,0.6606557075568378,0.27515535821406384,0.2756969732486667,0.27633714905339396,0.6607908140407254,0.661156556039455,0.6615382976160131,0.30134951501079976,0.3019764313308831,0.3027146303126352,0.19467178669697663,0.19507677463975048,0.19555365118196236,42924.654790321845,43009.147560299054,43109.01596046903,112892.50648463474,112992.37488480471,113076.86765478192,12220145.492762126,12226909.237569593,12233968.865983088,6259244.467350242,6266304.0957637355,6273067.840571202,3.511446112710706,3.5174444113690297,3.524394852156847,18.018396657832824,18.031208976620015,18.045208298194265,-0.1496879774830937,-0.010169787525651744,0.05960741920972071,-0.0006482182726096377,0.0010138357764776225,0.002939497350342245,0.019543213315977827,0.0271776967415406,0.03418032750045522,-0.08357416398640363,0.024359466854011858,0.08028397547703363,-0.17500226045240017,-0.008437012197342535,0.3684492814239545,-0.01405286955407433,0.07880478752921002,0.15402454236442845,-0.0027228446128808705,-0.00017158219636668093,0.0019071840608915504,0.009700313232046873,0.02786270577858066,0.056789912618443884
2010Q3,160649.88789635373,18669065.666666668,0.6651753755962151,0.2770640654326073,0.2777178309841289,0.2784025680719921,0.6635912486075959,0.6642791308869095,0.6648362857723212,0.2999717960907371,0.30085380632650605,0.3019439585130675,0.19378178027461618,0.1943515588869229,0.1950557971994416,44510.31105185638,44615.33841441882,44725.34135082252,115924.5465455312,116034.54948193491,116139.57684449735,12388628.596080534,12401470.715523977,12411872.276666233,6257193.3900004355,6267594.951142693,6280437.070586135,3.590557996133115,3.5978374705823604,3.6064676488870453,18.479938200680287,18.512349758440468,18.538210294576555,-0.15474041991653645,-0.016872347590624698,0.05472701980761262,0.00013968536763302506,0.0022714771842336132,0.004314768103631627,0.022643799682843458,0.03136767041292032,0.03873376312097664,-0.09959711066210424,0.014567999721248687,0.07123279134611177,-0.18302292032736744,-0.01681591686761555,0.35896531013361505,0.003483388563567577,0.09833784736151485,0.17499257931275106,0.0025380161018456076,0.004953014515700268,0.00751884726563696,0.010171768481227082,0.02887257820732743,0.059750491321480644
2010Q4,173072.6135728103,19099088.666666668,0.6690733509154044,0.28128550573051686,0.2820520286797871,0.282917652135621,0.6669737601933396,0.667657988279073,0.6684805614340482,0.3018493759801554,0.30270993130839596,0.303765222308105,0.19499469688318039,0.19555061562522383,0.19623233361103581,48682.81763693026,48815.48176712401,48965.2974809951,124107.31609181521,124257.13180568631,124389.79593588004,12738590.984272664,12751659.11715031,12767369.514772002,6331719.151894666,6347429.5495163575,6360497.682394002,3.8197938222366097,3.828194604050169,3.8380866908197984,19.543334739600397,19.575925625034536,19.607779059586463,-0.15305768512286966,-0.014009344529190924,0.05603614479965887,0.011662618432608787,0.013159722295028728,0.014679065059047626,0.03490864206083479,0.04380582817852799,0.051337748660412755,-0.09498505399272117,0.01841404525271288,0.07431758985403328,-0.1832534276967471,-0.016798176442382382,0.3602709531344102,-0.004509671864832685,0.08835256569850206,0.16456500550741007,-0.0005063216274456214,0.002047559506417501,0.005004939726770346,0.01175144911652564,0.02992314874921597,0.05951977964264483
2011Q1,160656.32264339912,18566183.666666668,0.6601511074725902,0.27559642275056867,0.2768540855811287,0.2780096737882384,0.6608278639236246,0.6616456776795406,0.6623335527382459,0.30192074687914155,0.3030101213320694,0.30412374604017667,0.19504080248392547,0.19574453838051684,0.19646393994195413,44276.30781278198,44478.35929826503,44664.01185010936,115992.31079328977,116177.96334513408,116380.01483061715,12269051.493657023,12284235.174054485,12297006.388734128,6269177.2779325405,6281948.492612181,6297132.173009645,3.608009498583947,3.6206229881681438,3.632553188766572,18.471148176067597,18.494641016285527,18.5157482462334,-0.14492373700439048,-0.005488291905623617,0.0638752085542521,0.0001840608172943917,0.00201987279236022,0.003935581945659146,0.02572120011366583,0.03553644288936315,0.043697883683191385,-0.08557476969169821,0.02449826212251973,0.08143265416444266,-0.1810456312277973,-0.015264175140906326,0.36281548466468605,-0.03163776355991328,0.06054158234547577,0.13660375759935417,-0.01066454949963959,-0.007802439185161318,-0.005278709680345444,0.0028206453287263297,0.020949089382274872,0.04796677169090977
2011Q2,166582.61146231875,19001145.666666668,0.6586112454120924,0.27426021657261146,0.27500588824768524,0.2757154156412163,0.6584708140398038,0.6586491387091566,0.658924725539992,0.30337962319736095,0.3042776697610229,0.3052447975894419,0.19598323658549519,0.19656337466562077,0.19718813924277948,45686.983096886725,45811.199031813994,45929.39395793246,120653.21750438628,120771.41243050474,120895.62836543201,12511699.854818892,12515088.227837224,12520324.693353744,6480820.973312925,6486057.438829444,6489445.811847776,3.651281511006973,3.660321676919654,3.6690404475898304,18.6058228026309,18.62124792814914,18.633391059807003,-0.14782929531841973,-0.009184176031383117,0.060834419059209305,0.0076052129339684305,0.008945207689290892,0.010117003185240463,0.011553726482507904,0.021999650609873887,0.029946340835893988,-0.10406274860779427,0.013982939627754048,0.06757313342600604,-0.18176441309078586,-0.017087521915964122,0.36046655466166794,-0.032217213671602705,0.060249574225352855,0.13678758861332133,-0.005703287619506258,-0.004025083655355688,-0.0026948949631624987,0.004730522785794825,0.023245145378440437,0.05104789367613277
2011Q3,173370.91217996317,19210120.0,0.6575030472331641,0.27437350235965124,0.2750146969255894,0.27576300137213755,0.6578500789712711,0.6580548375597249,0.6581683407399748,0.30417585138291264,0.30514970833462496,0.3063076294480864,0.19649759999336155,0.19712671158416772,0.19787472862346384,47568.384382104014,47679.54886888554,47809.28309337192,125561.62908659125,125691.36331107761,125802.52779785916,12637378.959047595,12641312.396102823,12643492.805815805,6566627.194184195,6568807.603897177,6572741.040952406,3.7629764896574303,3.7718266059381245,3.7822908075318926,19.113490939543063,19.133205913835766,19.151791873460475,-0.13955904242729794,-0.00044953520696376127,0.06987826115581053,-0.004039787636910468,-0.002595649099697376,-0.0009869624695233472,0.017857740069080752,0.02944553895345361,0.03762526045892879,-0.0976143316209501,0.01798705102427773,0.07217144878861584,-0.19379471401784262,-0.02883330180307942,0.34777992246609146,-0.03750685746730215,0.056014108779856825,0.13071415866367345,-0.008967023265713353,-0.0065812553460882234,-0.004696527519637937,0.009889565842092097,0.02790682300030494,0.05523547998062201
2011Q4,184018.15371431905,20061336.666666668,0.6688939501275534,0.2803142811787931,0.2821480989057801,0.2845788296689985,0.6638100333747113,0.6652803623362669,0.6672725503445879,0.304328626433545,0.3061574981993841,0.3078825890570451,0.1965962926760701,0.19777774383680213,0.19889215253085113,51582.91648227799,51920.37223464674,52367.670821870786,131650.48289244826,132097.7814796723,132435.23723204105,13316916.56224132,13346413.32654984,13386379.28088806,6674957.385778607,6714923.340116831,6744420.104425347,3.8703410501327125,3.890495713790717,3.9139779944823982,19.623104238113957,19.672922930253446,19.72658679215172,-0.13702674236538778,0.0018677702756360614,0.07358775299392795,-0.004037925039772322,-0.0019362415136211482,0.0003172251539398559,0.04257194676736335,0.054627245028966875,0.06320305683542553,-0.11219654785872901,0.008371193514650418,0.06004478758405109,-0.21264774536436598,-0.04454974355075366,0.3296971531532524,-0.02769392026409038,0.06711882786692247,0.142453138864176,-0.004838298615354349,-0.002838733995542992,-0.0004662621778375682,0.017814953746151246,0.03797162953644587,0.06826075754979091
2012Q1,170512.74841120944,19416193.666666668,0.6520213693054817,0.2716629830628204,0.2739862072312005,0.2756256811963746,0.6538165608252231,0.6559504459385298,0.6574044921750469,0.3052302348776584,0.3062701314377072,0.30742516951831733,0.1971787317309673,0.19785050490875883,0.19859665950883298,46322.001883629346,46718.141221755184,46997.69243350564,123515.0559777038,123794.60718945425,124190.74652758011,12694628.967456479,12736060.894078858,12764292.937407365,6651900.729259305,6680132.772587809,6721564.699210188,3.648601888891735,3.6670262327834844,3.682157845397867,18.47579540271672,18.533202894830843,18.57908802144705,-0.12665695367766494,0.013086580082715368,0.08469327991496572,-0.004335928820714474,-0.0013237788429516593,0.001477642568047174,0.01463704067846646,0.026515657392820267,0.034358915640875565,-0.12585820491757796,0.0015374310775870849,0.04896337945758714,-0.22071983445111557,-0.052712109918687966,0.31919219654772935,-0.0705074746863613,0.025129582210043133,0.09873866503878262,-0.010593703677901377,-0.006760014281286469,-0.0038327494977364995,0.004143953534688642,0.02307124855701003,0.052101257524247414
2012Q2,174655.1372493569,19856061.0,0.6553888206069916,0.27155399012215986,0.2724717324990885,0.27335235494019744,0.6541579326679122,0.6544348013833002,0.6548846205921094,0.3049408440748236,0.30604770464454345,0.3072722532910252,0.19699178527233602,0.19770681720037506,0.19849787562600227,47428.299415396345,47588.587836198356,47742.3930695151,126912.74417984179,127066.54941315854,127226.83783396056,12988999.814687958,12994497.336789694,13003428.97443878,6852632.025561219,6861563.663210306,6867061.185312041,3.6510654698338167,3.6618242239600454,3.6733107082020013,18.501163944072122,18.520610832142253,18.539140342352496,-0.12718255826865024,0.011976433500176664,0.08320631482730213,-0.007887150782695543,-0.005937273726575858,-0.003922215767735847,0.0130992831581609,0.02686400423853506,0.035428812101495684,-0.1226245084432606,0.004463085461103227,0.052611042689898226,-0.22086160556772072,-0.0528895468091649,0.32066083174288085,-0.05736218039775108,0.03647770461104309,0.11012574300165147,-0.004864250822187362,-0.002602781571683503,-0.000906097720147939,0.010637372230575,0.028654953295787336,0.05637255144871591
2012Q3,177267.03052817745,19695314.666666668,0.6553235823098964,0.27062567562650736,0.27132303294950477,0.27214326296046676,0.6540364636270806,0.6548858027833331,0.6553251230273585,0.30278714523634653,0.3037879665818497,0.30525079256153936,0.19560049582267988,0.1962470264118749,0.19719201199475442,47973.00990299273,48096.62836485756,48242.02810325088,129025.00242492657,129170.4021633199,129294.02062518471,12881453.954609241,12898181.956550356,12906834.506995872,6788480.159670797,6797132.710116313,6813860.7120574275,3.7202956611656024,3.7290729610735376,3.740472748995109,18.9621285832487,19.00262416784914,19.028809511620615,-0.13360744501220362,0.004002353281019052,0.07683874080268725,-0.01268033392213703,-0.01087135417428176,-0.008868044569296117,0.02326543836573825,0.03702464376922365,0.04685729441929247,-0.13628787273689388,-0.0030273998279390646,0.0459746091373255,-0.21527272959394023,-0.048446197989902476,0.3251168013803269,-0.049039390597206814,0.046907642924813114,0.12189888828515885,0.004497681501861241,0.006792475480055359,0.010059809490142022,0.0063856617957274275,0.02483836812822187,0.05282350783877722
2012Q4,188980.08381125625,20100268.666666668,0.6601492819350223,0.27305185574588947,0.2742778717580756,0.2758214226471296,0.655976498278838,0.6573850904340008,0.6590331506992957,0.3038341507355594,0.3049043940922,0.30627716476696104,0.1962768613751714,0.19696823858356122,0.19785504843945684,51601.36258367725,51833.05519241412,52124.75556879449,136855.32824246175,137147.02861884213,137378.72122757902,13185303.854423849,13213616.93518438,13246743.389295666,6853525.277371002,6886651.731482288,6914964.81224282,3.910406200644346,3.9226492434857976,3.937499225439378,19.852726237235093,19.913779186510418,19.970887141858608,-0.13265542389477167,0.0045954403775748665,0.07767497745410513,0.002298881828111111,0.0037873341584801707,0.005384929354609461,0.06746211297054652,0.08242229289638467,0.09295740832283354,-0.13594221118992234,-0.0016027219949025905,0.04844288201135154,-0.20943171520972806,-0.04294611308203404,0.33198681016972936,-0.059406939947122386,0.03526201399577569,0.10957042595640741,0.004016432596423004,0.0064436112632528224,0.008717490369262915,0.0071470528108231535,0.02386422904914997,0.05062388447024913
2013Q1,174574.3331887974,19388635.666666668,0.6454972268761117,0.26315972654721104,0.265213074031871,0.267062965758243,0.6462345997712168,0.6472039953592279,0.647878467276139,0.30251041991850985,0.30448101082103624,0.3068941391601151,0.19542173126735737,0.19669473299038942,0.19825361389743434,45940.933784125635,46299.39555206504,46622.3391666679,127951.99402212951,128274.93763673236,128633.39940467179,12529607.210158272,12548402.468031093,12561479.55829548,6827156.108371187,6840233.198635574,6859028.456508395,3.6663569510322414,3.689196250491232,3.7128943477018614,18.72321482210022,18.752827896122138,18.77573068255093,-0.12968671081409747,0.00830372135167582,0.08029641544786766,0.0006861830101100603,0.003529529372867152,0.00670348593539274,0.0373067285948304,0.052115364062127266,0.06263130435157903,-0.15074610966235832,-0.008510128210647786,0.0363116948850231,-0.20509384803026048,-0.03954035798362767,0.3352740442383548,-0.09922834178256618,-0.008939281845411661,0.06830329091221328,0.005814300648041454,0.007725528698699049,0.010070238333177953,-0.013788090757196943,0.003574927607204244,0.028482143718398575
2013Q2,184040.42828090515,19979414.33333333,0.6367763295132508,0.2572207249877726,0.25904198545087,0.26095051730521224,0.6369876195920922,0.6375897373182455,0.6384042064136828,0.3053470368653636,0.3075543615133799,0.3099897086692654,0.19725418581502485,0.19868011753764342,0.20025335180034548,47339.01238947459,47674.19794511411,48025.44496497502,136014.98331593012,136366.23033579104,136701.41589143057,12726639.577034123,12738669.536562387,12754942.152081823,7224472.181251507,7240744.7967709415,7252774.756299204,3.719576266020209,3.7424168509296702,3.7672492582394606,18.79975383975195,18.83611821241584,18.861401726664585,-0.12176849168481217,0.017448707098616664,0.09011743334951565,0.010131230526315,0.012292563223615393,0.014027496646820993,0.03984226324503747,0.05624638916251822,0.06701933976887232,-0.14559728206980574,-0.004911908012136035,0.04080284123374193,-0.20450643330081927,-0.03838101741206584,0.33663904644518977,-0.13385530138014895,-0.043449524016334354,0.03336967661067022,-0.0022818565839017205,-8.02253203796956e-06,0.0018396833759808395,-0.01648652492569197,0.0010294101253469565,0.024948706260550017
2013Q3,188344.12445473997,20112973.0,0.6355382763330529,0.25640293497298217,0.25745041947714276,0.2589833125815188,0.6353458438656552,0.635558111371209,0.6357525580505967,0.3061394365800639,0.30779792692064367,0.31003355262841437,0.19776607603072127,0.19883746079073583,0.2002816749979557,48291.98629511196,48489.27384692799,48777.985256554406,139566.13919818556,139854.850607812,140052.138159628,12778693.803332139,12782963.13394012,12786874.034752583,7326098.965247416,7330009.866059882,7334279.196667861,3.778046004434831,3.793475111895953,3.8149895933757896,19.043573577469,19.079438798326574,19.10595248862493,-0.11669769348205344,0.020755427030842745,0.09377179527785932,-0.015562695700265541,-0.013605380713649796,-0.011357257868830241,0.060197743271958926,0.07676227622487963,0.0878360016040531,-0.1444499714987387,-0.004853413486288274,0.03962387300134357,-0.19318004684917126,-0.028437160670491696,0.34572343321998517,-0.14188675225236488,-0.05250755527873136,0.02376484478190076,-0.004710967628932225,-0.002312676105912151,-8.651903675853151e-05,-0.014137099271232745,0.00312912516057795,0.026783824330781077
2013Q4,200980.1140755575,20544639.666666668,0.6397269879458936,0.2608572414280097,0.2616197279656918,0.2625455245804077,0.6369434086410777,0.637675309828533,0.6388317455292034,0.31069383791861455,0.3115173976965836,0.31290235419874624,0.20070821929542498,0.20124023891199302,0.2021349208123901,52427.11813963663,52580.362770961045,52766.429480197425,148213.68459536007,148399.75130459646,148552.99593592086,13085772.81858936,13100809.464757238,13124568.019525178,7420071.647141489,7443830.201909432,7458866.848077307,4.004910971927896,4.01292841887911,4.025293318461944,19.90016369211631,19.93683802742348,19.98020137613733,-0.11122389629981676,0.026745889461032603,0.09974622146891111,-0.002086579568243975,-0.0003152966986797578,0.0013045176306715933,0.1056897974821765,0.12425419685581154,0.13547461266683505,-0.14080332170643062,-0.002040646309414647,0.04406138002535113,-0.1841495606245737,-0.018664041321485584,0.35638455823652376,-0.1647236498393477,-0.07343503443769928,0.002921786474250109,-0.0022713321736785737,-1.0645049935674618e-05,0.002222747203248172,-0.0037974808131533816,0.01149410757424374,0.034669012152164
2014Q1,186094.75530594407,19856864.0,0.6272180554139118,0.25534521892082274,0.25656122277910887,0.25800549108043874,0.627921203796773,0.6289449576658221,0.6299701419685962,0.3141152107233983,0.31514404256390494,0.3167044499426522,0.20291842612731534,0.2035830514962826,0.2045910746629533,47518.406033613224,47744.69797407207,48013.46873020418,138081.28657573988,138350.057331872,138576.34927233084,12468545.946508802,12488874.48785599,12509231.433131108,7347632.566868892,7367989.512144011,7388318.0534911975,3.8100248762567284,3.823186462582834,3.8390388591189715,18.747395316549206,18.775522580442768,18.807194324016766,-0.0994438233348084,0.03935999649129966,0.11268550218515735,-0.005703775716455728,-0.00376457668102899,-0.0017444237496782426,0.07545318594738955,0.09419186663915746,0.10498124184951287,-0.1478276811894713,-0.004977183275470882,0.03901373008678662,-0.18032363227378875,-0.014386551647055948,0.36001905890971353,-0.21388777163335398,-0.12126423644802047,-0.0472636311433173,-0.0022389073686027495,-2.534131127652833e-05,0.0015611713286843446,-0.006608648117484172,0.010192457441081092,0.03277221524065221
2014Q2,190343.28457835587,20491744.33333333,0.6207757172815885,0.2514872543450094,0.2528059780711903,0.25393586004133567,0.621577735977749,0.6226848564234084,0.6236873720232251,0.3161177306128243,0.317348298489163,0.3183529280432987,0.20421205397588446,0.20500700082399934,0.20565599151597097,47868.910021621494,48119.920227114184,48334.9856724975,142008.2989058584,142223.36435124167,142474.3745567344,12737212.048948199,12759898.878066856,12780442.171428477,7711302.161904849,7731845.455266472,7754532.28438513,3.7563474672426,3.771125124502084,3.7828295811099424,18.369526241244852,18.395309313496334,18.42478321419763,-0.09286081151259273,0.044868887308825156,0.11818396599572924,-0.015262407279413614,-0.013507474359886171,-0.011621098462356807,0.07172912392421954,0.0908247442315431,0.10107220230409578,-0.15823264466741352,-0.01079439628542718,0.032100325420304894,-0.1709666636021948,-0.008101380493001107,0.3644339640037674,-0.23140108425718933,-0.13701909651228666,-0.0631721478606592,0.0012206949191612706,0.002840689311983768,0.0042869407130613525,0.0009196131709671695,0.017492752145739053,0.040872109282544686
2014Q3,196604.58200878123,20550185.666666668,0.6260749389278271,0.25478070317222895,0.2553966726735721,0.2563143344686798,0.6238975157977794,0.6243815809654386,0.6252627715976138,0.31873789029727434,0.31946283765841527,0.31986254129330943,0.20590467713203922,0.20637299312733626,0.20663120167547788,50091.05365107943,50212.156077421154,50392.57259107374,146212.0094177075,146392.42593136005,146513.52835770178,12821209.786616469,12831157.41568663,12849266.046785558,7700919.61988111,7719028.250980038,7728975.8800502,3.9063492920608325,3.9132555594948184,3.9219118632010193,18.95082978074894,18.965653853132412,18.989206639007392,-0.08658274045106122,0.05046010982060874,0.1248739464161348,-0.009375923118638087,-0.007200706011841857,-0.005080315290001587,0.07132607850598884,0.09145930660244042,0.10239419213345326,-0.14970432734971317,-0.004833676150220029,0.03886760061284882,-0.17281953627675783,-0.008566831326774497,0.36404397802548855,-0.2285023605009964,-0.13584908784631,-0.060858732893252755,-0.0021327978308889853,0.0004981072286090666,0.0022932939628949474,0.014400146166882321,0.030434271707467472,0.053720144296916725
2014Q4,208546.37810691888,21018777.0,0.6266700007770081,0.25843516750324297,0.2592346723070104,0.2597705583630186,0.626922170982152,0.6272082309782809,0.62739452180968,0.3208254750290357,0.3220588935978665,0.32271167210868296,0.20725325686875704,0.20805004526422177,0.20847174018220918,53895.71815825622,54062.45198936101,54174.20908541951,154372.16902149937,154483.92611755786,154650.65994866265,13177137.308229722,13183149.93949698,13187065.5449393,7831711.455060701,7835627.06050302,7841639.691770278,4.089510277411865,4.101216542661895,4.108405019012236,19.703201143881792,19.713517390803347,19.73237804162584,-0.08503986489164746,0.051800091612674994,0.12677895231080782,-0.00308454800607098,-0.0020000799271555703,-0.0009200306509152346,0.10994363539435242,0.13074525046997038,0.14154848556457958,-0.16166862136353663,-0.012398079615350773,0.027250489924246744,-0.16778804940160075,-0.002255527174107635,0.3699280518445049,-0.2461769697247452,-0.15053157520440152,-0.07642683042051245,0.002545263995121777,0.004405182846018102,0.005789551295379806,0.019068266916278234,0.036076141422942576,0.06003827768368893
2015Q1,191358.58359982944,20290246.666666668,0.6260662970811808,0.2590904783059826,0.2606090854464703,0.26153630031595876,0.625803760156341,0.6260308289512738,0.6261556812058348,0.32356978560974636,0.3259769147483498,0.32740465323641976,0.20902608150389615,0.210581086927434,0.21150340599072717,49579.18695283516,49869.78546428349,50047.21598840149,141311.36761142797,141488.79813554595,141779.39664699425,12697712.658499664,12702319.940359153,12704853.223401085,7585393.4432655815,7587926.726307513,7592534.008167003,3.9042551056041175,3.9263071426830436,3.939686145394587,18.62625153278056,18.645696879259887,18.676208415030356,-0.0776894776815333,0.059035667591450666,0.1331394499382098,-0.009415985191594041,-0.007715218484610681,-0.005898729238505158,0.1184490149357546,0.1408726609160038,0.1514117277865584,-0.15237757654890072,-0.007175953331039273,0.03468311530382175,-0.15654419483225862,0.0101604141847608,0.3836926806793032,-0.26316768639992866,-0.16660960870559058,-0.09208203941679889,0.002551240594107318,0.004864565212599481,0.007055296508096441,0.030565550157863466,0.04922431618608333,0.0732300072668194
2015Q2,196858.47811548784,20880578.666666668,0.6219210522899435,0.2558836758220916,0.25783393548673206,0.25921756101558413,0.620514064375789,0.62104750935626,0.6215853656177298,0.32521855056963633,0.3281925839690296,0.33001405654716887,0.21009118366798507,0.21201240924399317,0.2131890805294711,50372.87099693381,50756.79614644494,51029.174562336506,145829.30355315135,146101.68196904293,146485.60711855403,12956692.734971728,12967831.374850791,12979062.124829771,7901516.541836899,7912747.291815879,7923885.931694941,3.8854927896154035,3.9140203802450335,3.9321343382304175,18.442085591757127,18.463514178835425,18.501718931587803,-0.07256241733713188,0.06350331730137299,0.13779371612434413,-0.008005410647760796,-0.007120085704029388,-0.006044629709759958,0.14403888389336317,0.1673893304150323,0.17825799768081177,-0.1516033113355386,-0.0066744494476176745,0.03648278146565936,-0.15027871466517184,0.016487893154861818,0.39063618033620534,-0.2745095387425743,-0.17643854298879047,-0.1037969473738243,0.0025981052009490663,0.005653269455883619,0.009219595443050482,0.036786255560258156,0.057192689199934504,0.08219438975812017
2015Q3,203635.22421324288,20837969.666666668,0.617430188521269,0.25409877852591295,0.2560881156897371,0.25732564669748403,0.617290584674554,0.6174986996676985,0.6176164753003669,0.3267866912952094,0.33011416386170855,0.33217950194262647,0.21110420257670529,0.21325374985466372,0.2145879582549367,51743.461737435435,52148.5608568265,52400.56576105989,151234.65845218298,151486.6633564164,151891.76247580745,12863082.478967289,12867419.172881613,12869873.377942627,7968096.28872404,7970550.493785054,7974887.187699379,4.021442412908212,4.053036463335037,4.072030695018678,18.97757398111166,19.00557186491524,19.049923485411636,-0.06703902572289815,0.06866398589026779,0.14293308895826107,-0.005856085738132173,-0.004980955162138864,-0.004060376412788094,0.1662116436341431,0.18993912905780064,0.2009646208953285,-0.15969098397224776,-0.01159867535761127,0.031534711716935664,-0.14593480195699401,0.020582256005309326,0.3944236599332048,-0.2942732732673679,-0.19611331058788273,-0.12118864630941792,0.0006122966865686444,0.0031938873230708074,0.007143438054395116,0.03810801239405608,0.05916109401270683,0.08450962787661691
2015Q4,212839.7140714399,21431142.0,0.6178200521818203,0.25392645294389243,0.25570866950080734,0.25663495182555635,0.617550245434561,0.6176698922189118,0.617810775072784,0.3260965159408996,0.3291308280404194,0.3308578361096755,0.21065834929782115,0.2126185149141109,0.2137341621268504,54045.63363975301,54424.96010214016,54622.10976728916,158217.60430415074,158414.75396929975,158794.0804316869,13234807.00204293,13237371.169268195,13240390.449714895,8190751.550285106,8193770.830731807,8196334.997957069,4.0828598709811414,4.110967415084495,4.126604324218166,19.30849289096929,19.33386710411734,19.379324698706096,-0.060870234305644484,0.07527615818017665,0.14985220301233343,-0.022764327306200358,-0.021008224308321475,-0.01888052277213554,0.05265835334667833,0.07638278156381577,0.08705580527253316,-0.15857881553940573,-0.010097665684310746,0.030046637121435665,-0.13901765193973928,0.026823566967558568,0.39773373329176304,-0.3097112432832654,-0.2114408382305345,-0.13600072732429486,-0.015520396494895247,-0.011191472605704064,-0.0075502124263937785,0.03513428760925604,0.055848013124888476,0.07967564449118221
2016Q1,195902.26486822183,20408158.33333333,0.6114460285901164,0.25118474726987383,0.25288794286779404,0.25409576514418825,0.6121777427255607,0.6132569966551671,0.6142660549841716,0.3276692162353133,0.3305299674976333,0.33222032467680856,0.2116743136880124,0.2135223590034711,0.21461432974121833,49207.66089052019,49541.320765666336,49777.93588517026,146124.3289830516,146360.94410255548,146694.60397770163,12493420.301685838,12515445.886763118,12536038.90890901,7872119.424424318,7892712.446570211,7914738.031647491,3.935781360762521,3.959464618663715,3.9749059272590603,18.503780834861633,18.54300200679384,18.60103476187375,-0.06174914351732527,0.07490237581487291,0.14987950125197474,0.0009255230469982437,0.0027277624094424356,0.004639631242309276,0.07708545117040233,0.10193732285771792,0.11298476854818959,-0.16391243338158298,-0.011937285949907925,0.024929981313190543,-0.12454235855785507,0.04082199848917145,0.4135506466564629,-0.3307996565816466,-0.23297551105857128,-0.15792115594246842,-0.015007041155793566,-0.012215684598083008,-0.009295735864401628,0.03121191751158529,0.05054332333884098,0.07464594436084727
2016Q2,201035.0787932173,21007336.0,0.6099478449770017,0.24864988387761855,0.25026796025107334,0.25108309514439037,0.6097910795980297,0.6098695366022239,0.6099948539835449,0.32770166866266054,0.33054257478400884,0.3319906068663841,0.21169527795607873,0.21353050331046972,0.21446593203568412,49987.348997261375,50312.6391084923,50476.50981599739,150558.56897721993,150722.43968472502,151047.72979595597,12810086.098918553,12811734.271567214,12814366.855903268,8192969.144096733,8195601.728432785,8197249.901081447,3.9016400363499133,3.9270847842082026,3.939751206943086,18.36908155757346,18.391394638403746,18.431844185444383,-0.06148918780574354,0.07471739047280221,0.14865111019618668,-0.006548496675500257,-0.005181988704853448,-0.0036372352805789563,0.14695836646308208,0.17282501743044837,0.18440542185283243,-0.14684399905325718,-0.002188879200467453,0.039059167742108214,-0.11149480795934283,0.0536352003707762,0.4282558786586618,-0.32887712815670994,-0.23097352876405636,-0.15577124383406538,-0.015097442659775553,-0.012492471026532883,-0.009420015678823637,0.03311702513273458,0.053279560770272294,0.07695305069141671
2016Q3,206802.3035650272,20843953.666666668,0.6109400992150219,0.24898510780244387,0.25096749127976614,0.25205491371050115,0.610018620376234,0.610409650959077,0.6107779133588231,0.3278915672517199,0.3310810808816992,0.33266147067926705,0.21181795244461105,0.21387837824957767,0.21489931005880653,51490.693846932016,51900.65531659152,52125.53678021579,154676.7667848114,154901.64824843567,155311.60971809516,12715199.858926143,12723350.482277174,12731026.526674656,8112927.139992011,8120603.184389494,8128753.8077405235,4.048145597421002,4.079467152990329,4.0951671277374375,19.05330200155335,19.073155345445926,19.115821855126605,-0.061980796102706105,0.07325727464183102,0.14791748682833208,-0.0052085222881008055,-0.0043171286617008815,-0.0033542558991547784,0.1132395244262246,0.14028786240283272,0.1523340304758086,-0.14801009525230582,-0.0019502391117311429,0.03944963575177183,-0.10624982023255872,0.05981369157911058,0.4336951470262142,-0.32766499718081,-0.22938820653566522,-0.1557604041043086,-0.01977978441922904,-0.016838173138626948,-0.014187820997051006,0.036298986686137236,0.05724863977426874,0.08117119406814052
2016Q4,217749.3527735336,21464003.0,0.6159135407766331,0.2518383150535012,0.2541752601235678,0.2559205699512389,0.6135897917767328,0.6142873403998351,0.615224961991553,0.32780305859870656,0.33126596327557833,0.33322614407688667,0.21176077585476447,0.2139978122760236,0.21526408907366879,54837.630106477125,55346.49838295143,55726.53846831611,162022.8143052175,162402.8543905822,162911.72266705649,13170093.131465169,13185065.317204082,13205190.42986158,8258812.570138421,8278937.682795918,8293909.868534832,4.1625095636875455,4.197635263576078,4.22021102290179,19.591550834666993,19.617229753742933,19.664180232484725,-0.059987455200954866,0.07435473876181156,0.15042587112797,-0.010006750710211417,-0.00902727329491652,-0.008063233288919613,0.08869436837167388,0.11614008428160902,0.12818984558557434,-0.14992347911590523,-0.0026323057468836293,0.038122127353898125,-0.10574043383524157,0.06012786172279986,0.43320229404039445,-0.3297302576139431,-0.23210573244292793,-0.15841929817720626,-0.019838445468817408,-0.01697403083074945,-0.014087555657450984,0.0383122405559911,0.059421573633194884,0.08514091332109944
2017Q1,197993.26968397145,20590137.0,0.6061659953493229,0.2467926487150357,0.24819159830434068,0.24921771508228638,0.6069369603570564,0.6080001068428584,0.6088813386994645,0.32683345074279796,0.3296362234859167,0.33117624646078125,0.2111344091798475,0.2129450003719022,0.21393985521366468,48863.283453057695,49140.26605636723,49343.43027231028,148649.83941166115,148853.00362760422,149129.98623091375,12496915.164115362,12518805.495909091,12536950.180565376,8053186.819434624,8071331.504090909,8093221.83588464,3.9038630280637237,3.9261685102985533,3.939933196267723,18.4013966891048,18.44016235490573,18.495274747386794,-0.05665640929048843,0.07856641264102562,0.154308685501964,-0.01492495182488822,-0.013234636169415824,-0.011559892669513254,0.0829032084030284,0.11040505132298087,0.12240960391047703,-0.14951798276460065,-0.00039500931963090333,0.04017598576206418,-0.10043891720262556,0.06512490946226673,0.4369501311767858,-0.3501582518953951,-0.2521027875176084,-0.17786844274462713,-0.01651128753875327,-0.013962776646746326,-0.01183025115342253,0.026581581745478547,0.04689897540141313,0.07158059763216457
2017Q2,203581.5827669885,21309775.33333333,0.6034588312351443,0.24386391170621188,0.24525126553180499,0.24622602752803283,0.6039171191063158,0.6046041712624812,0.6052210461421461,0.3263414765659203,0.3290282203624032,0.33049240416086134,0.2108165938615845,0.21255223035411247,0.21349809308791645,49646.201124899744,49928.64081257183,50127.084402585,153454.49836440347,153652.94195441666,153935.38164208873,12869338.128109496,12883979.055199662,12897124.520294096,8412650.813039232,8425796.278133666,8440437.205223832,3.852697791395651,3.8761742227540417,3.8885935755037866,18.20552961537482,18.235564665618142,18.27919614246937,-0.05946306098168698,0.07488689464455203,0.1507613257330161,-0.0008293219487764835,0.0001606924706927101,0.0011728725057535746,0.15597870127331526,0.18370918300815603,0.19646562728317862,-0.15785334572789045,-0.004234598159131554,0.035693674623676196,-0.10174784725162712,0.06528310881397217,0.436177158674553,-0.3462823046681773,-0.2479584274403198,-0.1728648510715357,-0.010692163626105092,-0.008240975607602546,-0.005391779666211406,0.024941856771192403,0.04554460948731198,0.07015982977922357
2017Q3,210291.28327208504,21080327.0,0.6085056724165488,0.24565032500663386,0.24759895466016352,0.24901824004465253,0.6067382084659732,0.6072576584149243,0.6079651966637196,0.3263223543354078,0.32947003739328873,0.3311643675257064,0.21080424090067343,0.21283764415606454,0.21393218142160633,51658.1220818498,52067.90191231259,52366.3652571461,157924.91801493894,158223.38135977244,158633.16119023523,12790239.837856883,12801190.012640906,12816105.150290519,8264221.849709481,8279136.9873590935,8290087.162143117,4.036262444581352,4.067011012218383,4.086329106184066,19.088611161895784,19.111549911762836,19.154531320882928,-0.06240480372680088,0.07022080962020075,0.14642027457304815,0.00115325926577827,0.0026457262329811406,0.004345228477725842,0.1229666176293438,0.15204772034967012,0.1652153165209092,-0.15401498337655248,-0.0010457900211880734,0.03870223467099527,-0.09816531661922544,0.06882982180001192,0.44085850936546267,-0.33627853375614447,-0.23727085134560164,-0.16393797164138216,-0.013090241397443338,-0.010572099893560763,-0.008258513470398085,0.02860898517517197,0.05044565402598575,0.07478445921442381
2017Q4,220789.86427695505,21531558.666666668,0.6120165590837455,0.24771439580404647,0.25010791625313183,0.25198605991668127,0.6102947774747152,0.6109808397741172,0.6116360843714754,0.3252174900436293,0.32869838320504063,0.3311685292132196,0.21009049856818457,0.2123391555504563,0.2139348698717399,54692.82782902335,55221.29288412102,55635.967968688725,165153.89630826632,165568.571392834,166097.0364479317,13140597.805157108,13155369.79580567,13169478.233294709,8362080.43337196,8376188.870860998,8390960.86150956,4.16176310509846,4.197046034497955,4.224634944347655,19.737189768804487,19.765850642855078,19.811281865492663,-0.061892999594241334,0.06987145395773695,0.14740973537489901,-0.011601176487408183,-0.010261806251162502,-0.009049424755125188,0.10095084067024133,0.13118302592998865,0.14454230596072104,-0.14845381288538864,0.0018363061296622525,0.041694456055701996,-0.08965036053725352,0.07676228341226635,0.4489687508564594,-0.3373442988848654,-0.23818253599103772,-0.16444946257905013,-0.01910252418540962,-0.015377738415767728,-0.011989946378830055,0.02611372363820497,0.04937355316374134,0.07398129115761846
2018Q1,201258.14391004655,20669797.33333333,0.6062939017277578,0.24471626910187505,0.24632131825467174,0.24752204164304395,0.6069113137116628,0.6076604245386655,0.60822936320217,0.32393628722439965,0.32667695108976075,0.3286781411760643,0.20926284154696217,0.21103331040398543,0.21232607919973753,49251.14210403485,49574.1713174111,49815.826677904275,151442.31723214226,151683.97259263543,152007.00180601169,12544733.853727156,12560217.822701506,12571977.669571243,8097819.663762084,8109579.510631822,8125063.479606173,3.921716475367255,3.9470326297851788,3.965126368198883,18.663386872894925,18.704866657726022,18.748729977266485,-0.06869297790176937,0.06379049725790287,0.14112201836860988,-0.0023275123107927387,-0.0008009563981901302,0.0008004242796888022,0.09319540927350503,0.12291284284521597,0.13630277400145438,-0.16356682046085813,-0.0065596795176311295,0.03211797776806161,-0.08803620101721281,0.07837067841613891,0.44934843083700915,-0.3430223441054011,-0.24434967493792822,-0.17068197263050774,-0.010377186565340526,-0.00782761522323619,-0.005898272039871053,0.014171653915276732,0.03516669644004544,0.061173075884148144
2018Q2,209176.77713039517,21390105.33333333,0.6036553911625394,0.24147961217320424,0.24247402101674487,0.2431711954038647,0.6037319012310012,0.6039559985090477,0.604178495331003,0.3230873830324592,0.3249124625596387,0.32617932648773573,0.20871444943896864,0.2098934508135266,0.21071184491107725,50511.92701708861,50719.93425413039,50865.76694552598,158311.0101848692,158456.84287626477,158664.85011330657,12913888.96042471,12918682.424807038,12923441.655264992,8466663.678068336,8471422.90852629,8476216.372908618,3.9094892378042307,3.926128375915061,3.9369550303688152,18.68436007781813,18.70455740411165,18.73202046427288,-0.0733982568302819,0.05869447526340915,0.13445757421365834,0.010866002165645282,0.012496764564108793,0.014275964687067952,0.17729124983210326,0.2078937620656776,0.22181755567102107,-0.16505530680817224,-0.006082967110510698,0.0339681188647327,-0.09279222162247304,0.07318250093253872,0.44350640272045055,-0.33637260966882176,-0.23964899091358055,-0.16501737285391999,-0.0051285811352656295,-0.002366523462538934,0.0012233037863162218,0.005133792616614641,0.026351917887206963,0.04989847567538093
2018Q3,216350.3742211293,21398752.666666668,0.6044771672391585,0.24059946094599877,0.24148190003125744,0.24217063979957237,0.6038303316345736,0.6042236745691125,0.6044778255180133,0.3215277269893944,0.3227869967632455,0.3237095559129683,0.2077069116351488,0.2085203999090566,0.20911637311977752,52053.78341306882,52244.69943939189,52393.708546007794,163956.66567512153,164105.67478173744,164296.5908080605,12921215.91927955,12929632.967448931,12935071.480744457,8463681.185922211,8469119.699217737,8477536.747387119,4.027168166687609,4.040575463025195,4.050734732637412,19.36489171611925,19.376025822512695,19.391309079976974,-0.07720441311702783,0.054617770643412486,0.13010703484629144,0.0027442796646037835,0.004123500045621649,0.005211373454189939,0.14526116756125143,0.17651665911642664,0.19073000136542348,-0.15869065854058573,-0.00180450006195953,0.03697913268790456,-0.09267207874866353,0.07243029719885102,0.44194962178160213,-0.32767811844724565,-0.2317590718366498,-0.15800987409324463,-0.010445164188128367,-0.007767118525253082,-0.005725250649772384,-0.0030643933763136143,0.018772796382754604,0.040711691817263786
2018Q4,227222.70473842885,21628167.33333333,0.6100722409998883,0.24110147012658098,0.24202135411687592,0.24329958890811984,0.6068713563545728,0.6078287008569616,0.6090746582262239,0.3181933889513026,0.3189240289736476,0.3197445776607957,0.2055529292625415,0.20602492271697637,0.20655499716887404,54783.72815857323,54992.746686893624,55283.19065345083,171939.51408497803,172229.9580515352,172438.9765798556,13125515.245043661,13146220.852136973,13173168.626609577,8454998.706723752,8481946.481196355,8502652.088289667,4.172170361949242,4.182840640797256,4.197532290438446,20.27706462739882,20.305303014707107,20.336904655192495,-0.08475590263658915,0.04848725376496971,0.12286066725486218,-0.0054591471560336,-0.003560698194629227,-0.0017975125350610792,0.1127084721372934,0.1450544702861945,0.15979162862957952,-0.14930738990656772,0.00479977483467313,0.04486430530666248,-0.08252621872570476,0.08058161925396998,0.45023318636134213,-0.31663953663501293,-0.2227869328807794,-0.1470691493699703,-0.018815540191368683,-0.014382666154715203,-0.010388580305751021,-0.01881092876890115,0.0050614121048797485,0.026335406189558676
2019Q1,208254.77723924167,20929655.33333333,0.5983327161139304,0.23326515686424612,0.23478358226633023,0.23631164506749192,0.5993674517907821,0.6006279703990391,0.6015379327453565,0.31442432813684945,0.3157492185811103,0.31767140300630664,0.20311811597640478,0.20397399520339726,0.20521572634207408,48578.58328044034,48894.80262430577,49213.02900256927,159041.74823667237,159359.9746149359,159676.19395880133,12544554.183999348,12570936.40401142,12589981.602286154,8339673.731047174,8358718.929321907,8385101.149333979,3.8711294314243636,3.8890429421927033,3.910087654357255,19.03333448562058,19.063660330495978,19.08721341700636,-0.08905795416719964,0.04556990635162189,0.11920579167483844,-0.0010285681000314296,0.0016785115526176207,0.004036536591087334,0.08320728636153955,0.11546333487530934,0.1304541527602992,-0.157092221927504,0.0008810605345222679,0.04027685177306016,-0.0860874480581236,0.07721500225591124,0.4453387895822347,-0.3351391422715011,-0.24308431578905082,-0.1683878615678939,-0.008031906433570928,-0.005361465137356713,-0.0026339847115192127,-0.043953401228020064,-0.018073598578689367,0.003623602905671804
2019Q2,215614.15503843565,21313449.0,0.5986135941062368,0.23106657073990886,0.2320189414077477,0.23351288571466886,0.5978239711753707,0.5980083291688643,0.598328658019191,0.3128394519302082,0.31437862746761525,0.31686859578385385,0.2020942859469145,0.20308859334407944,0.20469711287636957,49821.223407714366,50026.568004543835,50348.683543955114,165265.47149448053,165587.58703389182,165792.9316307213,12741690.720623732,12745620.025315799,12752447.337930467,8561001.662069533,8567828.974684201,8571758.279376268,3.9095895628539483,3.9247579384352873,3.949205577200956,19.294977302116695,19.327084363454112,19.34764421833674,-0.10149767668082868,0.03271290041563541,0.1069093357820099,0.014487971537495694,0.016279199996294923,0.018077673745497302,0.1741405165957696,0.20836109630545546,0.22341990232746853,-0.174607452902941,-0.009315885865976052,0.027698153996752684,-0.08445221050827385,0.08117963035150419,0.4500973675017829,-0.3230110419588143,-0.23419945341169457,-0.1574829043259409,-0.0027445586266865085,-0.00013702551383753788,0.0029928808325588576,-0.05376915536603635,-0.02718113384832785,-0.005378776535127729
2019Q3,223109.9366388763,21155192.0,0.5940508050479613,0.22883016376991952,0.2304389924266672,0.23225244008265564,0.595090521433275,0.5962338494653532,0.5970612634330572,0.3121528648560259,0.3139278941213731,0.3167315651492374,0.20165075069699273,0.20279741960240705,0.20460859108640736,51054.28333977043,51413.22899944022,51817.82719106571,171292.1094478106,171696.70763943606,172055.65329910585,12589254.23830105,12613441.562338645,12630945.663688906,8524246.336311094,8541750.437661355,8565937.76169895,4.053839380491483,4.075824437150271,4.105208615274018,20.05911154042795,20.09907846454498,20.125242851713455,-0.10457052138145885,0.03006604248291858,0.10363191109212425,0.0026074383880302617,0.0036058686995945844,0.0043325083389797,0.13166207983543995,0.16601138980551458,0.18110638088228587,-0.18224907333096366,-0.014334699902232698,0.022621208431487086,-0.08251451682036087,0.08253478122703752,0.45067674530602786,-0.3300133200525415,-0.23852043997764832,-0.1627231336115193,-0.007280774973335406,-0.004604748478366033,-0.0022297903981841117,-0.0615326592358877,-0.033584056474795294,-0.011493915892535534
2019Q4,234245.1310834463,21840956.0,0.609215457494104,0.23619246836207922,0.23731599385440016,0.2390062877234943,0.6046525154692853,0.6058689776065906,0.6077611196364063,0.3119142177976754,0.31318750302087406,0.3154873210472243,0.2014965846972983,0.20231912695148463,0.20380480939650691,55326.93571239799,55590.1160886223,55986.059197557806,178259.0718858885,178655.01499482399,178918.19537104832,13206188.98565398,13232757.681670532,13274083.872489488,8566872.127510512,8608198.318329468,8634767.01434602,4.1852923635235095,4.20062450084943,4.225372078427496,20.69829807879591,20.756101167214727,20.819329077590435,-0.1094883768458671,0.02504096782613581,0.09887920053339028,-0.007496763681425615,-0.005435055352001958,-0.0032132649815526685,0.08380139703307703,0.11877060343619258,0.13417888214346657,-0.18878526458482145,-0.01824911615981827,0.018291045640700547,-0.08575721010560901,0.0800311790111487,0.44602084968559863,-0.30635377834415856,-0.21501805368002613,-0.13944758548667643,-0.017861777237845877,-0.011786435246181129,-0.005506673342620878,-0.05198994530881023,-0.027288020376888718,-0.006998062161666955
2020Q1,208966.8078252901,20471823.0,0.5991396012681862,0.228220670821907,0.23096871400412844,0.23382268881017831,0.6001096997183174,0.6014275589194618,0.6022766957394307,0.304721788526264,0.30813568231794364,0.31226144393629107,0.19685027538796657,0.19905565077739162,0.20172089278284402,47690.54506140023,48264.7948729551,48861.18087778914,160105.62694750098,160702.012952335,161276.26276388986,12285339.553216543,12312318.53352129,12329701.91220248,8142121.087797522,8159504.466478709,8186483.446783457,3.880851694130383,3.9205400055397215,3.9631119215346486,19.638347830788533,19.691648773725504,19.7313853986444,-0.12336388355797905,0.00999229633579906,0.08457375747981553,-0.017417627832222823,-0.013985872055400536,-0.009369466439972777,0.02027887730133759,0.05530365608737097,0.07181268082487736,-0.2078659698991317,-0.03351247717897294,0.0038848167817776727,-0.07397476995138604,0.09074260351219104,0.4528844615939678,-0.3052143355287094,-0.21591405948880787,-0.1401966652761273,-6.239367568364486e-05,0.0017151750082130535,0.0056898398170593684,-0.08039775914085853,-0.051214871835016246,-0.024217547238343604
2020Q2,179583.71869688312,16788889.0,0.5865879191765383,0.2257366461046084,0.2277732472778013,0.23033936897091783,0.5970350935315277,0.5974777664059971,0.5979715314955997,0.3044751566697186,0.3076344349030431,0.31200136818372354,0.1966909512086382,0.19873184494736584,0.2015528838466854,40538.62635362785,40904.36676581227,41365.20044209088,138218.51825479223,138679.35193107085,139045.09234325527,10023555.914405435,10030987.900158215,10039277.667439627,6749611.3325603735,6757901.099841784,6765333.085594564,4.043801469434821,4.0779883332896905,4.123039868655661,20.45926623079493,20.520947089609884,20.564655308306637,-0.11966522854747594,0.013722746366836302,0.08991184597504912,-0.0034100923755589867,0.0009893868622593979,0.004486783779333203,-0.01600626570124866,0.005468420423951771,0.01650524020171513,-0.19513409131260476,-0.020725219323962103,0.015450807788924397,-0.08477413299195158,0.08289080940029118,0.43885646014179663,-0.3015152058645662,-0.21378986703129135,-0.13836306831618392,-0.0009364211503030122,0.0006473852830099628,0.005235356952545709,-0.08257726872067406,-0.05293432668022842,-0.02821171565317894
2020Q3,202857.15139257157,18526168.0,0.5999141464419078,0.2252315307979935,0.22726236997234425,0.23027480092960753,0.5965934462944762,0.5973410716634007,0.5980153021593819,0.3034460563538087,0.30685309484653894,0.3118730803301241,0.19602615240456045,0.19822709927086415,0.2014700098932602,45689.826741469216,46101.79699131445,46712.890154071676,156144.2612384999,156755.35440125712,157167.32465110233,11052590.413750444,11066441.046936203,11078931.954375474,7447236.045624526,7459726.953063799,7473577.586249557,4.1294152654770455,4.165593080492113,4.2204765059891,20.9343120152427,21.011923257360323,21.06921163561664,-0.11342254198489174,0.01606237569878271,0.0944197804655852,-0.0020340214721442968,0.0026061295155109126,0.006300196467381374,-0.05481520534247649,-0.04537513257326345,-0.03579212616015533,-0.18223649549684506,-0.008223451763724896,0.026877096981518606,-0.09299036213476267,0.07379620360670383,0.4289305367560126,-0.2993524762846672,-0.2115251914532964,-0.13506151066829655,-0.003037310898162489,7.885530067713376e-05,0.004921029036770156,-0.08440979481000832,-0.05534848944363749,-0.032006226341411884
2020Q4,226492.32208525523,20409625.0,0.615420879749711,0.22759685920828426,0.2301087330807601,0.2335126216867829,0.6003712469731558,0.6017580712389037,0.6030527880058935,0.3020266621766621,0.306173327757994,0.31189195329494984,0.1951092237661237,0.19778796973166413,0.2014822018285376,51548.941141395204,52117.86128755754,52888.81592205519,173603.50616320004,174374.46079769768,174943.38094386001,12253352.011504496,12281656.57470931,12308081.258404784,8101543.741595217,8127968.425290691,8156272.988495505,4.197109783912561,4.242294895083338,4.305078453901046,21.356296864361756,21.451131154492977,21.531348148237324,-0.10561661299727028,0.019670529113681848,0.09804807900313371,-0.0009087130370277788,0.003172654534012507,0.0068387990081905355,-0.10858635815265015,-0.0964635000515813,-0.08298692829445771,-0.16681938014419434,0.004679710143547681,0.03841391291121503,-0.09845906642047256,0.06470500896794827,0.4183824964434358,-0.29783200655811487,-0.20909991214648932,-0.13178056856824757,-0.005435603339991132,-0.0004420536130296767,0.004545795822609188,-0.09023492196005872,-0.05746019878249088,-0.03469488801571398
2021Q1,212149.18503963004,19787210.33333333,0.604243543861884,0.22763909905436153,0.23057295977733017,0.23443961741471078,0.5997158396305674,0.6013686545340626,0.6031229392910741,0.3029774598540058,0.30730616512877185,0.3139912661600917,0.19572343906568776,0.19851978267318665,0.20283835793941923,48293.449347538415,48915.865508935996,49736.17377553355,162413.01126409648,163233.31953069405,163855.73569209164,11866703.459001636,11899408.055139165,11934120.456610711,7853089.876722618,7887802.278194164,7920506.874331692,4.064040362516897,4.110585118225165,4.176136445303929,20.585536002836253,20.696615947106146,20.785068899682198,-0.10446361780551693,0.020985760292478374,0.10289364527230932,0.013224816317044004,0.017262258219796617,0.020499644187727206,-0.09486973090582268,-0.08431247628270501,-0.07125123441301434,-0.15808178886566546,0.012126886211466022,0.04662731738133513,-0.10939928419333352,0.05141341496156464,0.40627780960505305,-0.303616474074474,-0.21373088150287411,-0.1370279345682156,0.007998626261321347,0.011470669005706447,0.01661540810263851,-0.09085224415751696,-0.058799242372058955,-0.034928559980328795
2021Q2,212674.00205775345,19939257.0,0.5899142176492493,0.21591918601040716,0.21923487904845534,0.2237057377618011,0.5900302862272417,0.5907410594826439,0.5915841715650991,0.29574127128598193,0.3011065097558735,0.30850599875469825,0.19104886125074436,0.19451480530229426,0.19929487519553507,45920.39740988578,46625.55911788251,47576.394533084545,165097.6075246689,166048.44293987093,166753.60464786764,11764765.514868535,11778937.805476721,11795748.833968604,8143508.166031396,8160319.194523278,8174491.485131467,3.90114297402236,3.958414623470789,4.037493078710915,20.246281122318628,20.34646217117041,20.42438095924371,-0.10846012744023577,0.019553324018285637,0.09779526198422399,-0.029508726186666598,-0.02552398102941835,-0.020946379711349446,0.011803596454573982,0.02288368659538805,0.03466294723601951,-0.17044474806739793,0.0033309067955003963,0.0367519892541518,-0.09705787811252987,0.06012356682955507,0.4158502908750603,-0.3102594861166423,-0.22020476781072906,-0.14534122746650163,0.009483251507518713,0.011986390253160624,0.01595121474598075,-0.1162870063026482,-0.08250309057112928,-0.050829974654050564
2021Q3,229902.0032434044,20558206.666666668,0.5900410308291606,0.21932325029370842,0.22228027781247134,0.2258292986115581,0.58789370118503,0.5884394707361287,0.5892715024261043,0.30419881353219586,0.30915101952494123,0.3156893263089947,0.19651243354179854,0.19971155861311204,0.20393530479561056,50422.85460037815,51102.681150587625,51918.60814185017,177983.39510155426,178799.32209281676,179479.14864302624,12086040.206993427,12097260.250217285,12114365.329653021,8443841.337013647,8460946.416449383,8472166.45967324,4.168336997226005,4.223268161455142,4.289952330293877,21.030177826826836,21.13960362707371,21.218649678429532,-0.09439432728164958,0.03418979041846987,0.11246485474843049,0.025287680723201263,0.029255780015641428,0.03295095754929932,-0.01813813135083932,-0.00859457257621098,0.002560047440292522,-0.20962582673877184,-0.026606320252312885,0.008572075062582942,-0.13630040077007768,0.021485570549170573,0.3693994333554685,-0.3443411309499993,-0.25519441665108256,-0.17614736568057401,0.009856178424766491,0.01394394391859933,0.02006235940935363,-0.09501844258450542,-0.06671041016358994,-0.0423799437560692
2021Q4,251517.80965921204,21282291.666666668,0.5847411209432527,0.22085418696240758,0.2242923655601932,0.2284921757007026,0.5854321829468727,0.586327361803275,0.5873634886209232,0.30952573002439415,0.3158423622398872,0.3236179730114213,0.19995362159575863,0.20403416600696714,0.20905721056537815,55548.76135885086,56413.52450898308,57469.85155650855,194047.95810270353,195104.28515022897,195969.0483003612,12459338.468528705,12478389.926044494,12500441.079181338,8781850.58748533,8803901.740622174,8822953.198137963,4.453441606468205,4.5213401839585785,4.603980028653317,22.042341891059557,22.160759625218,22.272885983368887,-0.07508564069497381,0.05044243801842638,0.1286689930497582,0.010638110239000092,0.014413199887807798,0.0183413790252611,-0.12125065585772121,-0.11200684934698445,-0.09994301853418772,-0.2500103877399005,-0.05983805602393619,-0.015334942951436734,-0.17404226113991214,-0.013091745615719923,0.3283476263328974,-0.3917080891698705,-0.302692020286095,-0.2235586727952295,0.008367315389215434,0.017478530236341064,0.027470906136626408,-0.08459271838019591,-0.05991075457806243,-0.03746943190563096
2022Q1,229288.7871710453,21352177.666666668,0.5821580920667051,0.2165793282963323,0.22116058283687573,0.22628487459579516,0.5820276825856713,0.5822691310821654,0.5827116019947685,0.30692254066919367,0.31525408964225465,0.3243314448270551,0.1982719612722991,0.20365414190889652,0.20951811335827764,49659.211511385685,50709.64180870874,51884.58445122195,177404.20271982334,178579.14536233657,179629.5756596596,12427558.485487526,12432713.93668202,12442161.654220251,8910016.012446417,8919463.729984649,8924619.181179142,3.9937484270371204,4.077807545712728,4.171450368462799,19.896375220872873,20.021731708268973,20.143310256975393,-0.05536996832828723,0.07209352160751392,0.1489881961726984,-0.03181582303270985,-0.027223160660000724,-0.023193079856259544,-0.0560441235278125,-0.046959284053410516,-0.03445782994970202,-0.24442540887509553,-0.05752471516941496,-0.013379396305366643,-0.20938267996010237,-0.041879331650074625,0.3036676726048448,-0.40777706650014106,-0.31709827465784546,-0.2370943719305677,0.02725321622720559,0.03313264689460737,0.040399247728779085,-0.0836008609314421,-0.055823685460026085,-0.030996364248288315
2022Q2,238962.0911987158,22054917.666666668,0.575060395287157,0.21266886282440065,0.2179951580446461,0.22365603606303724,0.575778303898639,0.5765544295222059,0.5772627302019856,0.30698565169070924,0.3168709644209129,0.32764074850078795,0.19831273099219815,0.20469864301590973,0.211655923531509,50819.79619337161,52092.57883754317,53445.31408683877,185516.77711187702,186869.5123611726,188142.2950053442,12698743.086737463,12715860.47346422,12731481.986640006,9323435.680026662,9339057.193202447,9356174.579929205,3.99520767651656,4.097310012210252,4.202266498955356,19.858895755280244,20.00946230685024,20.149688374750408,-0.04383564643619373,0.07999820548011724,0.15504130449885886,-0.0002724319483667226,0.002129980161584734,0.004142461347570876,0.04058095176590725,0.04989738820647903,0.062148321567546634,-0.2798611621084649,-0.08437296436989214,-0.03234818630666573,-0.23684471005520819,-0.06557652263706967,0.27806372760200504,-0.42060327155891536,-0.32877666654863935,-0.24680806262439858,0.025812216306164332,0.030666735357819403,0.03792187234768532,-0.08181289579791363,-0.05249135038778519,-0.025983984837541437
2022Q3,246876.95642186352,22201466.33333333,0.5780172591155304,0.21187887372046943,0.217936744339294,0.22456983490891322,0.5758067320889323,0.576368721615728,0.5772292222508474,0.3057874104765078,0.3171019557579764,0.3291786712532411,0.19753866716782403,0.20484786341965275,0.21264942162959374,52308.011474201856,53803.5601349747,55441.117346472856,191435.83907539066,193073.3962868888,194568.94494766166,12783753.776979113,12796230.768537953,12815335.14441837,9386131.188914958,9405235.564795375,9417712.556354215,4.086430231597155,4.204711665249906,4.33258445648563,20.36489800372241,20.526953155915145,20.68206132561086,-0.03314465569149961,0.09035703157538313,0.16519990520645497,-0.012921290200395688,-0.010894007530047043,-0.009103447721388129,-0.06681815159851441,-0.057075577897625185,-0.04390835030981536,-0.284147610881744,-0.08478019533806697,-0.03197408576623848,-0.25829067410638423,-0.08539253055156255,0.25722073299600334,-0.4223935207046682,-0.328707686072624,-0.24859457378957617,0.019398565399018367,0.023960288193826673,0.03126487821842006,-0.07852986473157209,-0.046941220774297125,-0.017133220528360773
2022Q4,257527.1652083755,22520158.666666668,0.5733915752901744,0.20943019410208763,0.21577528085108832,0.22249181263935694,0.5744588524041246,0.5753772923804291,0.5757447174636872,0.3026464849331083,0.3144530550164132,0.3269693603024003,0.19550962926678797,0.20313667354060289,0.2112222067553506,53933.96419615047,55567.99639962184,57297.6857910866,200229.4794172889,201959.16880875366,203593.201012225,12936904.503612135,12957587.917604322,12965862.388777405,9554296.277889263,9562570.749062346,9583254.163054533,4.1629252619393196,4.289916557705885,4.423444377315065,20.92728886332869,21.11570794189363,21.288984680247196,-0.02379505210161898,0.09877194660342117,0.17369470406344692,-0.0281270479457602,-0.02571101578079197,-0.02303604787161935,-0.17784869494729275,-0.16706146623151352,-0.15398582357713197,-0.2836344450050811,-0.08257257731848158,-0.02856823088292276,-0.26444314550878334,-0.09208414097200843,0.24977862357979247,-0.43961077552560285,-0.3444670177322363,-0.2631405683324172,0.009774554737630283,0.015386221476812983,0.02327332482428667,-0.09058582841305805,-0.05523961604195303,-0.022343078973242118
2023Q1,235764.73109415887,22172651.666666668,0.5792942841362436,0.20709584202204537,0.21424973291898108,0.2217352364052476,0.5725264636774604,0.5744252098183152,0.5771020389899866,0.3000343034441751,0.31257900969541064,0.3262121117468872,0.1938221600249371,0.2019260402632353,0.21073302418848913,48825.89550504593,50512.53066863893,52277.348385182944,183487.38270897593,185252.20042551996,186938.83558911292,12694429.849068815,12736530.085853418,12795882.486648057,9376769.180018611,9436121.58081325,9478221.817597853,3.8356321410053886,3.965936983882663,4.09535715113775,19.449554890270388,19.64107380510914,19.80430805666428,-0.0088899983040466,0.1146396601143761,0.18943394763366544,-0.022348451533707226,-0.017943031620570354,-0.013978438049096514,-0.08815370604240444,-0.07854535460714172,-0.06575480996126236,-0.26076486580959524,-0.06260483791730834,-0.013149020139105903,-0.27867167272268356,-0.10592680467657196,0.23600063356763884,-0.431545387822034,-0.3394295774560414,-0.25952928074557535,0.009522033020134782,0.013070367929304352,0.01762281779459705,-0.09155209304883401,-0.05503007780948871,-0.01773417975501687
2023Q2,240031.45473182545,22787221.666666668,0.5549788752026328,0.1941565986607931,0.20125417366541118,0.2089248136517841,0.556879464193255,0.5591001788176166,0.56068844638604,0.29428809704438985,0.30789404376310237,0.32190942519400834,0.19011011069067585,0.19889955227096412,0.20795348867532937,46603.69082233336,48307.33207576008,50148.52695041328,189882.92778141217,191724.12265606536,193427.76390949212,12689735.792186262,12740339.708590005,12776531.913737642,10010689.752929026,10046881.958076663,10097485.874480406,3.6586176899060594,3.792354483677795,3.935476745183118,18.90818293677968,19.07715662137162,19.249202979746425,-0.0034499871420889984,0.11960598358046937,0.19454240395195707,-0.022621179738523022,-0.01794969147222976,-0.012863146979086585,0.05673106087365312,0.06753636799732418,0.07995707986529138,-0.2955469366405972,-0.08861289631920324,-0.033337117584902945,-0.28839922290040876,-0.1158149952748897,0.22330933684993137,-0.46507599959707474,-0.37173827373421675,-0.2872007618337995,0.0025437546815059706,0.007327116565047139,0.015390710213730473,-0.124764159691413,-0.08204647469460936,-0.04097826039194506
2023Q3,245820.6518205815,23149819.9,0.558716689594733,0.19328648392300074,0.20024998995548876,0.20757537134061196,0.5574877169102157,0.5576762424161639,0.5580721766508998,0.2942319254899252,0.3073373781501376,0.3215951919350201,0.19007382386649171,0.1985399462849889,0.20775049399002302,47513.80946606039,49225.58305792314,51026.31308484849,194794.338735733,196595.06876265834,198306.8423545211,12905740.242933678,12910104.574442934,12919270.380669314,10230549.519330684,10239715.325557064,10244079.657066321,3.680665741351304,3.812640289458183,3.9520660511510752,19.023210124719913,19.202886706613217,19.36885862095041,0.0041392589175809945,0.12691913848963077,0.20177404781747996,-0.01928502371275344,-0.017199765320728526,-0.015261437531650423,-0.0014757992965013435,0.009687187814167657,0.02277987745327801,-0.2956213371400621,-0.08822963224010363,-0.02976525978813013,-0.296778493861356,-0.12429739566673001,0.21475894092500197,-0.46766740973194143,-0.3746793208159188,-0.28983963382574257,-0.005306665414562011,-0.0011897351114941847,0.007051732055076817,-0.12244034110082679,-0.07992901790520833,-0.03869190830674574
2023Q4,259226.16235343413,23043881.4,0.5527909558653819,0.1909553576286702,0.19839580339558194,0.2065366992756289,0.5539475545898371,0.555545602701278,0.5570284319748813,0.2929468437370863,0.30671149755720295,0.32117229610903264,0.18924366105415774,0.1981356274219531,0.2074773032864351,49500.62453890773,51429.38274126313,53539.71593836658,205686.44641506753,207796.779612171,209725.5378145264,12765101.749788234,12801926.980939768,12836097.122857133,10207784.277142866,10241954.41906023,10278779.650211764,3.8735589118950506,4.0179229847028335,4.17539271331346,20.09758852974447,20.28741760187085,20.473718658952077,0.009228525922659964,0.13143392668303633,0.2068684097003413,-0.01419871446592981,-0.01109505948715635,-0.007622361390068899,-0.11240561101995349,-0.10002981843840528,-0.08533603883359792,-0.28273684576459274,-0.07596718620952922,-0.0194796448193599,-0.2839312140928406,-0.11327210705523447,0.22585602737563065,-0.4927040590067144,-0.39893336571443994,-0.3118318103309699,-0.024483365504642734,-0.015150569432539146,-0.005862790859879568,-0.13646739720720236,-0.0912502637145297,-0.04511406452338102
2024Q1,236363.01307482232,22387536.76666667,0.560304624894086,0.19446802522945844,0.20136372588173257,0.20866121103069427,0.5582068230038906,0.5586637875093838,0.5594912129951627,0.2953525496712653,0.30815254833057304,0.32248231163669455,0.1907977470876374,0.19906654622155018,0.2083235733173047,45965.04838994537,47594.93697337889,49319.79255105624,187043.22052376604,188768.07610144344,190397.96468487696,12496875.773403794,12507106.083071588,12525630.101556137,9861906.665110532,9880430.683595082,9890660.993262876,3.675819806527587,3.8031001651795484,3.9431556149490987,18.926393973289578,19.107579779744718,19.274772461256543,0.01063068098018159,0.13212430864490482,0.20569033746741605,-0.009960643950299818,-0.007041851560382638,-0.004206044934456994,-0.10526462452895698,-0.09372785268040301,-0.07920746272520571,-0.27841803807178567,-0.06726934738243295,-0.01159812260892204,-0.2784077853103701,-0.10690527028707895,0.2362235328197682,-0.48240606597590835,-0.3912274986746507,-0.30590277044787834,-0.009169020133285943,-0.006131831371799207,-0.0017784019322620434,-0.12336365175146773,-0.07825639272176182,-0.035150393385262
2024Q2,243573.41212575472,22938895.03333333,0.5555597978758177,0.19346569188579144,0.20026942634928802,0.2077950945650699,0.5556809899834355,0.5558874285433727,0.5561803949382887,0.2968247444011849,0.3098571137429015,0.3243087289065572,0.19174878488316546,0.20016769547791435,0.20950343887363596,47123.098701892166,48780.30752036361,50613.360206207944,192960.05191954676,194793.1046053911,196450.31342386256,12746707.901248777,12751443.37370601,12758163.699087283,10180731.334246049,10187451.659627322,10192187.132084554,3.69643818264641,3.8261556376174997,3.968768022853561,18.94414557383663,19.11789983481843,19.28113739796601,0.005530582191083145,0.1281423415111529,0.2020396858848558,0.0006334654505202062,0.0027597724400361505,0.004886398291675001,0.06784434725537292,0.07928504857170361,0.09344633020545863,-0.299917289571363,-0.08680124302481308,-0.025037395304348398,-0.2740153069615804,-0.0997242574088,0.2434348704733888,-0.48448485906015654,-0.3913721077372565,-0.3047793627561865,-0.007593647027489748,-0.004083420310203333,0.0027727899920124946,-0.11684083160725427,-0.0729248452325016,-0.03261550594253462
2024Q3,249568.692707028,23278056.73333333,0.5561801763166703,0.1943736470574958,0.20126723449277142,0.2085135530971733,0.5555061977712722,0.555721181657628,0.5559647551573067,0.29854213904606336,0.31185992509712557,0.3260604967047296,0.19285822182375695,0.20146151161274312,0.21063508087125532,48509.57699283649,50230.00059711982,52038.45485815901,197530.237848869,199338.6921099082,201059.11571419155,12931104.78743796,12936109.194541302,12941779.112285562,10336277.621047769,10341947.538792029,10346951.94589537,3.7496878772190456,3.882783233926899,4.022509900829877,19.09706715869764,19.275076958468944,19.442338377948275,0.013441062487205382,0.1358038750951776,0.20987670262616248,-0.019232309332595697,-0.016544526611761104,-0.01371365321863606,-0.07719478007506843,-0.06550173467729448,-0.04891827726767946,-0.30606189049773536,-0.08799425954409942,-0.024910586034214012,-0.2813511586893435,-0.10909171937124121,0.23374587372154523,-0.49225356484451405,-0.3962021074300721,-0.312590786168565,-0.01341100711092647,-0.008787231960814441,-0.0010289194656298674,-0.10566469846902828,-0.062126328070243486,-0.02260374787739403
2024Q4,265984.882092395,23539682.933333337,0.5554196383139185,0.19735068733919778,0.2039838970953159,0.2113345508271017,0.5565985794993699,0.557728021767512,0.5583590032626983,0.3015733206111593,0.3148968069534037,0.3289939188878503,0.19481636511480893,0.20342333729189882,0.21253007160155132,52492.29930276963,54256.63281764483,56211.7955837959,209773.08650859905,211728.24927475012,213492.58278962536,13102154.082558896,13128740.79544247,13143593.899775952,10396089.033557385,10410942.137890868,10437528.85077444,3.998388330760128,4.133962710491026,4.280019641930231,20.131996341296393,20.33441143960735,20.512085099677954,0.02351169213412225,0.14623470475459666,0.21989109149182165,-0.008678480189620662,-0.00571913453450525,-0.0030977801931181864,-0.08423216030371136,-0.07092004902416231,-0.05372949506620216,-0.2941144109777561,-0.07770173473085455,-0.016095552361250022,-0.27981018795561285,-0.1065627492667541,0.2373641723353069,-0.5108477774464546,-0.41779538272298133,-0.33146412584749235,-0.018329827782751495,-0.012572954861238187,-0.005260833339734634,-0.09940683610674574,-0.05539350307899431,-0.015243975800315696
2025Q1,242258.37728104377,23358235.0,0.5696796469130659,0.20287029596513428,0.21026868977859367,0.21839104800662965,0.5617686564916773,0.5641760389255099,0.5672948095491148,0.3049584635853023,0.31811390165335207,0.3328987298832789,0.1970031674761053,0.20550158046806544,0.2150525795045982,49147.028699038514,50939.3515787733,52907.060902792626,189351.31637825113,191319.02570227048,193111.34858200524,13121924.293966873,13178156.498591207,13251005.475728469,10107229.524271531,10180078.501408793,10236310.706033127,3.73472127991672,3.8644722932894338,4.0070327155006185,18.603591855093775,18.800205815791628,18.96024412901013,0.029162765182293555,0.14889455004245594,0.22414627587289873,-0.014960264090676452,-0.01170533169717243,-0.00794341847299574,-0.08951469346689613,-0.07532273751787935,-0.057681941820506705,-0.30430166642803397,-0.08408340273575611,-0.018550609772944957,-0.2900393826539485,-0.11509284526686908,0.2275644842086262,-0.49516313618587815,-0.39865160703389046,-0.31867916464760904,-0.004027150276060825,-0.0007225144713650317,0.004296793658346916,-0.07308061693629232,-0.029709283924072315,0.008136686571402835
2025Q2,248129.50689618877,23651954.433333337,0.5482774488540658,0.1943493951839365,0.20092497309553253,0.20832662758868314,0.5497066576406331,0.5514293874299557,0.5525502392984857,0.3034643817448458,0.3169213778944899,0.33147649418134534,0.1960379906071704,0.20473121011984047,0.21413381524114908,48223.8195925627,49855.414497324484,51691.983376925906,196437.52351926288,198274.09239886428,199905.6873036261,13001636.818216223,13042382.744694227,13068893.082015213,10583061.351318125,10609571.68863911,10650317.615117114,3.69638999616892,3.823603687461976,3.966888735356902,18.502655914118815,18.685547087558493,18.848565327595036,0.026194386212280655,0.14732186228907276,0.22126627796414994,-0.009647674113333692,-0.005615011024799124,-0.0014242450101329014,0.10243752519505307,0.1162590412062935,0.13596590583696783,-0.33271103007550906,-0.10848726285789762,-0.03403426202428626,-0.2845256386708792,-0.11020342829904049,0.2301611202836855,-0.5269564516595637,-0.43302189737648245,-0.3462987676453397,0.0019930298862475227,0.006272038941835912,0.013955959642582122,-0.09190715520742065,-0.047357757171929304,-0.012450835383263806
2025Q3,259149.71755058412,23902243.26666667,0.5480178157876563,0.19527059924395712,0.2018194375217125,0.20915389186271965,0.5484420290130929,0.5491340779665168,0.5498752074455137,0.30809112278867523,0.3213090173062155,0.33588589108095146,0.1990268653214842,0.20756562517981525,0.21698228563829466,50604.3206400048,52301.45022996955,54202.17200082921,204947.5455497549,206848.26732061457,208545.39691057932,13108994.795135206,13125536.317572389,13143250.974671468,10758992.291995201,10776706.94909428,10793248.471531464,3.8533323507152497,3.984851392867001,4.126988688164058,19.00738831714386,19.19520026590366,19.361947707196144,0.03794436307836432,0.15853360440247757,0.23328533117013697,-0.0038520763635689014,-0.0017384889133320604,0.0002401578540092687,0.04284014614210319,0.057539400554551964,0.07768556891494047,-0.3289121443847766,-0.10291254102872543,-0.028793818346990394,-0.2900006998517232,-0.11547091104468064,0.22480353016850033,-0.5506617891864823,-0.45433506703668264,-0.3687847425858106,-0.002076025129813173,0.001686265025173024,0.00953467374112309,-0.0776202511266354,-0.037234545299612634,-0.002073415921336449
2025Q4,271535.32185943594,24397302.73333333,0.5550447852238422,0.19796919255391698,0.204842426658918,0.21225788369585455,0.5530906814883675,0.5536427191850881,0.5544372507659768,0.30844118625079237,0.32146355308347896,0.3361678345995076,0.19925300631801188,0.20766545529192743,0.2171644211512819,53755.6284183805,55621.954253297205,57635.51276655659,213899.80909287932,215913.36760613875,217779.69344105542,13493920.795257341,13507389.026064448,13526773.453574585,10870529.279758746,10889913.707268883,10903381.93807599,3.9820464781353677,4.118102477020956,4.2653226167824645,19.640025803224354,19.82747212225882,19.993301195982276,0.04399341666054987,0.16726026959718435,0.24256443691045806,-0.02323869639452392,-0.020743563965102556,-0.017980160617109383,-0.007439395724139776,0.008734773100737043,0.030262061163449094,-0.3064490385126436,-0.08540772256305414,-0.013784317813190252,-0.2848079835536503,-0.11026085506359548,0.23253499609402958,-0.5504695250750627,-0.4535856425335487,-0.3712825296438691,-0.01509100926958618,-0.00716671441000228,0.000614762768701636,-0.07313380630850409,-0.03153338287564669,0.0058233883690663076
2026Q1,247432.71792468004,23890987.96666667,0.5515994129886721,0.19683731017119424,0.2034031297900846,0.21095587289310433,0.5511601218388547,0.5513539487044554,0.5515249872138772,0.30881522003507494,0.3217041912974162,0.3366573075207661,0.1994946321426584,0.20782090757813088,0.21748062065841492,48703.99064464185,50328.589238347085,52197.384992114145,195235.33293256589,197104.12868633296,198728.72728003818,13167759.838558612,13172390.553872298,13176476.832842728,10714511.13382394,10718597.41279437,10723228.128108056,3.6980373100944677,3.820903612841592,3.962049708194349,18.21794560113483,18.38780293614521,18.539900557500705,0.04475298508202772,0.1677783253716434,0.244099175887706,-0.01040442138273945,-0.008458998067402738,-0.006672281905021668,0.02025523789629605,0.03781230460394593,0.061450323033330444,-0.32194098636158547,-0.09338766990809015,-0.01904365879112298,-0.2924516271426076,-0.11704809532798902,0.22063651640983434,-0.559852775566922,-0.46316195932674376,-0.37951939288265224,0.006656055862496475,0.011067334462223768,0.016602702450856748,-0.073580502809921,-0.03215749160984725,0.0025678657203191146
2026Q2,257084.42209377768,24439674.6,0.5433097680795567,0.19335525369283055,0.1995981171368162,0.20737568368331802,0.5439962567373423,0.5450729545717019,0.5462939297176731,0.30953773569805304,0.3223265558366303,0.3376877591702177,0.1999613772609423,0.20822295507046318,0.2181462924239606,49708.62365441711,51313.56659512453,53313.05779602785,203771.36429774982,205770.85549865314,207375.79843936054,13295091.498278704,13321405.642992979,13351245.878255202,11088428.7217448,11118268.957007023,11144583.101721298,3.730255158807251,3.8527571976062855,4.004440102065655,18.319498691353093,18.50495091912839,18.669255490842833,0.04095156410012762,0.1645933086194479,0.24197769390194324,0.00804579160833949,0.009949385127281978,0.012275662293373941,0.1994514875207651,0.21650077520119304,0.23979346690760758,-0.33719397728844264,-0.10626205059691533,-0.026505407952633786,-0.2892421511440911,-0.11314639198200027,0.22294116230763278,-0.571693137004829,-0.4742021295437785,-0.3893532776906894,0.009697122771313986,0.013656125226067965,0.02083559496783066,-0.07725290299299464,-0.037109067844592884,-0.004114033998844015


==> anc/final_results/02_series_anuales.csv <==
anio,pib_observado_mmillones_2015,participacion_informal_pib_p05,participacion_informal_pib_mediana,participacion_informal_pib_p95,pib_informal_mmillones_2015_p05,pib_informal_mmillones_2015_mediana,pib_informal_mmillones_2015_p95,pib_formal_mmillones_2015_p05,pib_formal_mmillones_2015_mediana,pib_formal_mmillones_2015_p95,tasa_informalidad_laboral_p05,tasa_informalidad_laboral_mediana,tasa_informalidad_laboral_p95,razon_ingresos_R_p05,razon_ingresos_R_mediana,razon_ingresos_R_p95,productividad_relativa_informal_p05,productividad_relativa_informal_mediana,productividad_relativa_informal_p95,ocupados_informales_p05,ocupados_informales_mediana,ocupados_informales_p95
1994,393444.50493726874,0.29234710894957594,0.30489993929259873,0.3122631595107778,115022.36355050765,119961.20567037979,122858.22420386536,270586.28073340334,273483.29926688893,278422.14138676104,0.6879409095565548,0.6879603694136149,0.6879816143725612,0.29006616917516664,0.30799957094747366,0.3188075137370372,0.18738274528715765,0.19896772283206798,0.20594965387412603,8339343.07486344,8339582.187228212,8339912.977169554
1995,411887.8299535141,0.2939385468944728,0.30556985933338193,0.31315551824463045,121069.71022005363,125860.50626002724,128984.94684774893,282902.88310576516,286027.32369348686,290818.11973346054,0.6880450984928842,0.6880772524619176,0.6881175462500106,0.29212915744409707,0.30879061707527555,0.3200067187300864,0.18871543570888674,0.19947873863062798,0.20672434029963582,8602354.148108665,8602742.717000261,8603257.591443837
1996,428394.7419044962,0.2937344736937177,0.3047354791073472,0.31205336863455274,125834.30404647322,130547.07692133503,133682.02231662782,294712.71958786837,297847.6649831612,302560.43785802304,0.6878699226528678,0.6879271710114471,0.6879877598885666,0.2920744861026717,0.30779828826609035,0.3185725274737585,0.18868011802232595,0.19883769421989436,0.20579785274804802,8646001.1604351,8646736.423657544,8647468.428698163
1997,443405.3434033892,0.29495183016258586,0.3042905349130276,0.3114707503398644,130783.21754069952,134924.04912751197,138107.79501455888,305297.5483888304,308481.2942758773,312622.1258626897,0.6882482816856182,0.6883784435535956,0.6885740927426581,0.29289803678062176,0.3064492663631474,0.31683577575842514,0.18921213176028165,0.19796622607059325,0.20467591113994266,8998538.843536852,9000313.330666468,9002972.31263462
1998,445056.6819086163,0.29400940794836694,0.3027344370794324,0.30937823078488585,130850.85155141694,134733.98406604497,137690.84884787942,307365.8330607369,310322.6978425713,314205.8303571993,0.6907049413420218,0.6908064273132479,0.6909106301278879,0.2885177819971641,0.30072175539923723,0.3103473527474109,0.18638248717016803,0.19426625398790726,0.20048438987482742,9269571.72335091,9271016.670432169,9272513.478008503
1999,425021.82064428064,0.29058080495859,0.29895425095459904,0.30504533532677347,123503.18276778054,127062.08003007088,129650.92379963037,295370.89684465027,297959.7406142098,301518.6378765001,0.6947864920898232,0.6950137830836267,0.6951398507315026,0.27823960655793617,0.28959535290723243,0.2982420772935459,0.17974278583642678,0.18707859797807216,0.19266438193163068,9316328.859924816,9319283.092693605,9320915.12904492
2000,429158.5571612636,0.28959420107350714,0.2971624509351909,0.3033741566008152,124281.82949497517,127529.80868585133,130195.61532682108,298962.9418344425,301628.7484754123,304876.7276662884,0.6954522176051856,0.6955809575370374,0.69564502154155,0.27609419784827793,0.28649857977509396,0.2951088537687716,0.17835685180998756,0.1850780825347107,0.19064031953462646,9885212.291082542,9886902.993274417,9887716.900181854
2001,441906.6224139718,0.28912657388503993,0.29588841245797937,0.3023143356867989,127766.94771566166,130755.04896073783,133594.70699067693,308311.9154232949,311151.573453234,314139.67469831015,0.6946842555079381,0.6947808212588444,0.6949096084669669,0.27663600830897833,0.2857222917627966,0.294509899678233,0.17870686136760006,0.18457660047876662,0.19025339519213852,10585190.831265442,10586776.572435066,10588778.762462726
2002,450707.36971944285,0.2886040533095096,0.2948943270967704,0.300689193484152,130075.97375749896,132911.0465109704,135522.83549830277,315184.53422114,317796.32320847246,320631.3959619439,0.6945864383805669,0.6948633767200649,0.6950531318850027,0.275680848306645,0.2842787936874466,0.2923729776481971,0.1780898280060927,0.18364410072209048,0.18887294356073533,10659222.252220644,10663410.580688145,10666288.200062089
2003,471264.0216166543,0.28432490921098325,0.289645262717552,0.2948146864887283,133992.10016055807,136499.39135048594,138935.5547863312,332328.46683032304,334764.6302661684,337271.9214560962,0.6883469016944092,0.6885272032744421,0.6886111250444295,0.27833203476752905,0.28578149557543503,0.29316103550877376,0.17980249445982383,0.18461484614173104,0.18938202893866785,11051463.776898699,11054241.037112204,11055470.530672729
2004,491302.9160421736,0.2743606431022795,0.2789043300268198,0.2826588957426476,134794.18400335594,137026.5106389653,138871.1397236235,352431.77631855005,354276.4054032082,356508.73203881754,0.6761122980259794,0.676323668835429,0.6766308521977827,0.280201091546268,0.28659619603730613,0.29173668158516414,0.18100990513888915,0.18514114264009973,0.18846189630401602,10889535.142392468,10892980.286345161,10897978.10654895
2005,514853.0,0.2747552690672848,0.2782598160273469,0.28099233539344687,141458.5745450988,143262.90106112763,144669.74685432232,370183.2531456777,371590.09893887234,373394.4254549012,0.6730318972331419,0.6731975781876067,0.6732815837251022,0.2846546960756759,0.2898185463205013,0.2937197007609284,0.18388693366488662,0.18722278092304384,0.18974292669155973,11126651.986242527,11129282.295134611,11130588.238621822
2006,549435.0,0.27357938890299166,0.27579853855977765,0.27750902888483564,150314.09154191523,151533.37003359143,152473.1732853397,396961.82671466033,397901.62996640854,399120.90845808474,0.6666722861178839,0.6667599027069795,0.6668326933752906,0.29140975956582654,0.2946993514786128,0.29719930698733565,0.188250704679524,0.19037578105518388,0.1919907523138188,10951696.01646732,10953136.598380934,10954331.373799322
2007,586457.0,0.2690711247587935,0.27044239337693315,0.2723856094308744,157798.6446126678,158602.83469265606,159742.44735000233,426714.5526499977,427854.165307344,428658.3553873322,0.6567487912846065,0.6571124295588404,0.6575982785729702,0.2975064156825574,0.2993795833690942,0.3020762779824349,0.1921891445309321,0.19339921085643486,0.19514127557665295,10937481.516239265,10943624.789465811,10951744.144045478
2008,605712.9999999999,0.2730159959886899,0.2741096160950755,0.27519364119636824,165369.3379782973,166031.75789379643,166688.36598997578,439024.63401002414,439681.2421062034,440343.6620217026,0.6581064688437779,0.6581873638261382,0.658412005179145,0.30200901408463776,0.3034935181093789,0.30493566559308594,0.19509782309867604,0.19605681269865877,0.19698843997313353,11172615.436405474,11174133.744910723,11178071.131561387
2009,612616.0,0.2806803872440013,0.2824562222439789,0.28404640700680894,171949.29611187108,173037.20104621738,174011.37367488325,438604.6263251168,439578.7989537826,440666.7038881289,0.6654582555349502,0.6661448810889332,0.6667124916792603,0.30306773818531235,0.30531178890610733,0.30699389481203826,0.19578175886771182,0.19723141563334534,0.1983180560485767,11904925.56598947,11917385.649934221,11927820.23029887
2010,640151.0,0.27836795514110324,0.2788067976070937,0.2792899832438107,178197.5248515324,178478.45029497863,178787.76206350868,461363.2379364913,461672.5497050213,461953.4751484676,0.6644800780083358,0.6645900120654645,0.6646717371012957,0.30121311081246244,0.3019121981823468,0.30270710397672557,0.19458366958485074,0.19503528002579604,0.19554878916896476,12342802.45961069,12345031.384552462,12346497.267284542
2011,684628.0,0.2767586860203955,0.2773751787851009,0.27807143687294184,189476.7456927713,189898.813901286,190375.49168344843,494252.5083165517,494729.1860987141,495151.2543072287,0.6607755766917182,0.6609174560088693,0.6611180112152372,0.30375730013644664,0.3046490050133729,0.3057545331023186,0.1962272158881445,0.1968032572386389,0.19751742838409783,12693809.127046585,12696920.401691634,12701386.549093612
2012,711415.0,0.2723570589528353,0.2729860782028559,0.27375194639120665,193758.89709493134,194206.39082468476,194751.24094190027,516663.75905809976,517208.60917531524,517656.10290506866,0.6554098501283732,0.6556661473944022,0.6557543078552622,0.3043271946876483,0.3052622505328374,0.30650074328602883,0.1965953677682208,0.19719941384421297,0.1979994801627746,12955330.657126762,12960635.176659161,12962694.385141982
2013,747939.0,0.2596986237495867,0.2607236389731681,0.26210863338790036,194238.7289486421,195005.37780995236,196041.26914751282,551897.7308524873,552933.6221900478,553700.271051358,0.6393904499962338,0.6394984330594328,0.6397045308231457,0.3062361121631672,0.3078724039595888,0.30989163880343285,0.19782852845740603,0.19888557295789439,0.20018999866701764,12790673.468491536,12792567.305880602,12796492.174880737
2014,781589.0000000001,0.25548089797575624,0.25607012242442834,0.2566130143414942,199681.0595679734,200141.59091558657,200565.90926615414,581023.090733846,581447.4090844134,581907.9404320266,0.6254228663334419,0.6258128198582819,0.6262184799942121,0.31772295695375224,0.3184953716280998,0.3191554591720689,0.20524903019212393,0.20574801007175247,0.20617442662515653,12808084.094482506,12815924.356841186,12824072.918380441
2015,804692.0000000001,0.2556581650163116,0.25749883648145366,0.2585968891053012,205726.08012330584,207207.2537259339,208090.8478879231,596601.152112077,597484.746274066,598965.9198766942,0.6203453909284726,0.6205634428399279,0.6207298207404234,0.3253777902617709,0.3283527106801103,0.3300881217114734,0.210194052509104,0.21211585109935127,0.2132369266256119,12939244.606525479,12943770.090318486,12947231.616423368
2016,821489.0,0.2502803305437909,0.2521448977438968,0.2530943483386544,205602.53845808824,207134.25990273603,207914.22312237287,613574.7768776269,614354.740097264,615886.4615419117,0.6119032774970968,0.6119659133501532,0.6120269598228575,0.3277112714173185,0.33082938954730334,0.33251401631979033,0.21170148133558772,0.21371578564755794,0.21480405454258455,12807747.649700643,12809135.292549288,12810533.9188769
2017,832656.0,0.24611475047089568,0.2478667342169392,0.2488681711166954,204928.9236680941,206387.72344613972,207221.5758893431,625434.4241106568,626268.2765538604,627727.0763319059,0.6076093129178042,0.6077024818327192,0.607822766695577,0.3262399820185724,0.3291954850510915,0.3309687903986774,0.21075102838399778,0.21266028334300507,0.21380583859754562,12837851.287631538,12839679.960152002,12842080.62306872
2018,854007.9999999999,0.24210173122488127,0.24303905764862604,0.2436659223208229,206756.81527989838,207557.29954438782,208092.64698936132,645915.3530106385,646450.700455612,647251.1847201015,0.6057409891095478,0.6059268113259496,0.6060514390282142,0.3218166916828886,0.3233572536489763,0.3243614438102772,0.207893582827146,0.20888878585723866,0.20953749270143912,12884781.537984008,12888879.865846861,12891775.472228587
2019,881224.0,0.2328909076642664,0.23363119899702572,0.23503945490354222,205229.0572155355,205881.41970495498,207122.40860791906,674101.5913920808,675342.5802950449,675994.9427844645,0.6000734138316207,0.6001750790864241,0.600380543666959,0.3129814078915495,0.3142829288173065,0.31666109825904654,0.20218598949794098,0.20302677201598002,0.20456306947534408,12788626.253297321,12790464.146757526,12794633.247096667
2020,817900.0,0.22715671647693444,0.22904859715085452,0.2318214326572692,185791.4784064847,187338.84760968393,189606.7497703805,628293.2502296196,630561.1523903161,632108.5215935154,0.599085015792079,0.5994624648349136,0.5999497912944893,0.30406880224205,0.3071706460490231,0.31168434645734033,0.19642844624836428,0.19843223734766896,0.20134808781144187,11414805.679892872,11422120.87501584,11431456.45194881
2021,906242.9999999999,0.2212318198997886,0.22404679864807997,0.22767191634409648,200489.7881614441,203040.84294723193,206326.080483423,699916.9195165769,703202.157052768,705753.2118385558,0.5913547604184302,0.5917657878629865,0.5920631820211951,0.3035302261425545,0.30844448296337806,0.3149491769257932,0.1960805260880902,0.19925513599434225,0.20345716829406243,12056491.497167742,12064446.005702686,12070130.683773223
2022,972655.0,0.21249708843907086,0.21815652683206427,0.22406691024252756,206686.35555570447,212191.03660584148,217939.80058194566,754715.1994180544,760463.9633941586,765968.6444442957,0.5773870128202288,0.5776385628276886,0.5778897896266567,0.30559271901775864,0.3159289340900411,0.3268478987572653,0.19741289648547208,0.20409009142216653,0.21114374259719337,12719910.263070855,12725508.041840078,12730992.461360212
2023,980843.0,0.1965555544234929,0.20330328826061503,0.2104143388336187,192790.13966740205,199408.60716740642,206383.43134458308,774459.5686554168,781434.3928325935,788052.860332598,0.5614804228981756,0.5616700355572997,0.561989099388521,0.2957536913027758,0.30837800408254346,0.32215313471280077,0.19105688458159317,0.19921219063732304,0.2081109250244693,12792050.51541412,12796859.313398268,12804489.677650768
2024,995490.0,0.19494022732271957,0.20183915221680382,0.20911839945113067,194061.04689749412,200928.857640306,208175.27546960607,787314.724530394,794561.142359694,801428.9531025059,0.5569146177670187,0.5569958154468877,0.5570975953536282,0.29803181188650585,0.3112282639844372,0.3254150405100075,0.1925285504786828,0.20105345853394643,0.21021811616946487,12828668.32536467,12830738.590863068,12833179.335315475
2025,1021072.9235872526,0.19774534209636146,0.204439258422646,0.21165504534332794,201912.4145800932,208747.39129362098,216115.23594070436,804957.6876465481,812325.5322936316,819160.5090071594,0.5543086559951438,0.5546099494010123,0.5549730760121517,0.30641987122368636,0.31950469582019525,0.33387029525175765,0.19794723681050141,0.20640003349984615,0.21568021073263546,13206786.932262603,13213726.10386735,13222173.93922058


==> anc/final_results/03_parametros_posterior.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2608003172462174,0.2622505491643536,0.24006500283270057,0.27670948281296853,0.11538098547460124,1.00535418924628,1717.699903613332,1513.5454758222866
eta,beta,0.7,0.1,0.5187756249991359,0.5175706935154059,0.35973088288359545,0.6799713703607957,0.9706886434866439,1.001266797930373,4463.892559010457,8185.457427597384
rho_mu,beta,0.4,0.2,0.10574269547818317,0.10286863198599595,0.035514022722552316,0.18621310942340566,0.23081787431509265,1.003814000798286,2190.2700159704877,2124.021982280359
rho_g,beta,0.7,0.15,0.8110373493111002,0.8161970835279946,0.7374474163483041,0.8689852178591676,0.28086431854768384,1.0025343975877437,3397.1401326910827,4507.32895102562
rho_v,beta,0.7,0.15,0.9665989774358892,0.9772236284751887,0.8984383112445526,0.9958569881075647,0.21934963915006378,1.0036539374035058,2289.428983900696,1919.0141532269308
rho_psi,beta,0.7,0.15,0.9919890735269528,0.9932771891649743,0.9812845599501537,0.9984442867993997,0.03751671608709847,1.0039073098794074,2963.614618689742,3440.8788810033816
rho_om,beta,0.85,0.1,0.9961104116366234,0.9966439925877116,0.9911850591019535,0.9992431111416886,0.025774898819536794,1.002886177085827,3645.448608628746,4614.823603447417
rho_x,beta,0.7,0.15,0.8806881346600357,0.8949086999449126,0.7512508271596342,0.9613148496527195,0.4398692280946553,1.002105550955673,2643.0954603011633,2941.366021550685
sig_mu,invgamma,0.01,0.02,0.01652277073732301,0.016469336114130897,0.014273354056250466,0.018956799365303516,0.0714975786168481,1.0014296521123789,4867.833457984367,8925.689819455807
sig_g,invgamma,0.03,0.06,0.05219809863882289,0.052035710431353153,0.04675587429721449,0.05816389518234585,0.05789289576504762,1.0014408857381345,4694.912269470051,8902.569891264995
sig_v,invgamma,0.05,0.1,0.011193072641441983,0.010994705846804112,0.007890696435965948,0.0151387322411486,0.02237175188939752,1.0021787036872964,2872.595309890067,3369.2424670193736
sig_psi,invgamma,0.02,0.04,0.020189646853442645,0.020076145594024212,0.016665178864601324,0.024091751184901547,0.05651799685055188,1.000861681602075,4703.1288121650505,9302.282603271939
sig_om,invgamma,0.02,0.04,0.02249445991050929,0.02237147985735288,0.018678391523035503,0.02672745720905193,0.06110940912665982,1.0020172789496158,4248.92195349596,8563.624377629649
sig_x,invgamma,0.02,0.04,0.007482019327281506,0.007363408250784926,0.0056056305607439,0.009772425757794202,0.03166866008722877,1.002976057640266,2292.2377897036113,2366.4996328811767
me_i,invgamma,0.03,0.03,0.04070088155350743,0.04168417351473121,0.026187474490872296,0.051353655098522924,0.25265681453965716,1.0029506459999327,1774.4366331457566,1066.720686521883
me_n,invgamma,0.01,0.01,0.01040424723931422,0.010356502019369537,0.008801216400459035,0.012151460296927737,0.10182933181007336,1.0012450329311426,4869.037670582126,9406.712948186198
me_s,invgamma,0.01,0.01,0.011245703175341654,0.011385747368640349,0.007245242884068922,0.014709569592017309,0.22641632066364423,1.0037999589672393,2383.0992854701544,2009.6093082543657
rho_zr,beta,0.8,0.1,0.9181449503115527,0.9225553226079559,0.8587208507529056,0.9622704953243959,0.3241735476505696,1.0034096454918084,3234.0362813974007,5979.412763672093
sig_zr,invgamma,0.02,0.04,0.01578720937072161,0.015694435755476265,0.011078797364433167,0.02081903199037736,0.07438267711221785,1.0019708625830914,3714.688158862463,6157.379206897837
me_w,invgamma,0.03,0.03,0.03323347498897659,0.03289878183507378,0.02744260861637906,0.04012835893537238,0.12939244557464644,1.002040277286431,4352.66346700257,8050.777719729508
w_break,normal,0.0,0.2,-0.035092385862702094,-0.035154631531314706,-0.07936277111437055,0.008685865902057856,0.1344379967578878,1.0018887427925833,4141.732902007739,8110.210860227346


==> anc/final_results/04_estado_estacionario.csv <==
objeto,valor,descripcion
theta,0.2622505491643536,Participacion informal en el PIB de estado estacionario
R,0.3028385648371994,"Ingreso informal por trabajador / costo laboral formal, estado estacionario"
productividad_relativa,0.1956337128848308,VA por trabajador informal / formal
r_trimestral,0.03524930415348783,Tasa de renta del capital (trimestral)
K_sobre_Yf_anual,2.5106878596706466,Capital / PIB formal (anios)
K_sobre_Y_anual,1.8522585896917438,Capital / PIB total (anios)
I_sobre_Y_modelo,0.14724392288726743,Inversion / PIB implicada por el modelo
xbar,-0.016570222002011303,Residuo de no aditividad de volumenes encadenados
tasa_informalidad_media,0.6450171098635274,Tasa de informalidad media (calibrada)
alpha,0.354,Participacion del capital en el PIB formal (DOLS)
delta_trimestral,0.0102,Depreciacion trimestral (4% anual)
crecimiento_tendencia_trimestral,0.009627075236636687,Crecimiento medio trimestral de la tendencia
yi_sobre_yf,0.355473730095364,"PIB informal / PIB formal, estado estacionario"


==> anc/final_results/05_descomposicion_varianza.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x,share_zr
detrended_output,1,0.0680114733526898,0.006345950781284659,0.04952752211779479,0.3797536672657757,0.33790017438957426,0.01418541453978199,0.14427579755309894
detrended_output,4,0.060036135449248074,0.0028849322791366806,0.0572733116260648,0.3932381880236209,0.35614450680255416,0.008988971046875932,0.12143395477249955
detrended_output,20,0.033152857165469334,0.0009614986782512695,0.08060064512953136,0.4172253300874048,0.4095263586532808,0.0022879234975048957,0.05624538678855761
detrended_output,80,0.011395989695146597,0.00038387602913632655,0.06873299303673101,0.4082348164437826,0.4925572987312331,0.0008435593491174597,0.0178514667148527
logit_informality,1,0.03658429537015032,4.33221836414924e-05,0.00033811173178699183,0.002592481218031386,0.6699627215734384,9.68401985618156e-05,0.2903822277243897
logit_informality,4,0.03913789489563493,8.543298240081107e-05,0.0014984693345765658,0.0037431519280392684,0.7161579128197834,4.785045026818669e-05,0.23932928758929703
logit_informality,20,0.02486533000348906,0.0005508090415914041,0.012060235694791515,0.010337682880933593,0.8487103627209753,0.0006236059905866826,0.10285197366763238
logit_informality,80,0.008423660140472437,0.0002388415861000629,0.018742796102796087,0.019896662898780445,0.9221357041484717,0.00037071667605952276,0.030191618447319945
logit_informal_output,1,0.09219817434917746,0.0001091787121715509,0.0008520947086157788,0.006533460127841107,0.16825418570318737,0.00024405252174985434,0.7318088538772569
logit_informal_output,4,0.10897407467180069,0.00023787636567029644,0.004172281361631929,0.010422290684803277,0.20968082489626505,0.0001332329845127515,0.6663794190353161
logit_informal_output,20,0.09570931102572909,0.0021201228321452064,0.0464211353524605,0.0397908455484591,0.4176700269131463,0.0024003260636567426,0.395888232264403
logit_informal_output,80,0.037316768335014135,0.0010580669195672647,0.08303048420984532,0.0881421077574753,0.655061595360852,0.0016422728463396162,0.1337487045709064


==> anc/final_results/06_ajuste_un_paso.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0143201214721849,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9956544226123077,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8999841209723628,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9828155976054823,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.013499814904161,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.15276035072564342,0.12172052865217538,0.9925644124713694


==> anc/final_results/07_resumen_corrida.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.2395,
    0.24745,
    0.261,
    0.298125,
    0.2926,
    0.2328,
    0.225475,
    0.24175
  ],
  "rhat_max": 1.00535418924628,
  "ess_bulk_min": 1717.699903613332,
  "ess_tail_min": 1066.720686521883,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": {
      "file": "datos\\costos_laborales\\costo_no_salarial.csv",
      "column": "offset_log",
      "min": 0.324630976229983,
      "max": 0.4177361763092589
    }
  },
  "rho_tilde_median": 0.30541182455328103,
  "minutes": 16.949259761969248,
  "mode_logpost": 1869.0873241868221,
  "mode_attempts": [
    1869.0870221173373,
    1869.0873241868221,
    1869.0863044052448
  ],
  "mode": {
    "theta": 0.26486890367477917,
    "eta": 0.5362531705966956,
    "rho_mu": 0.11835103896329272,
    "rho_g": 0.821211391187734,
    "rho_v": 0.9690205929631422,
    "rho_psi": 0.9916996338756139,
    "rho_om": 0.9958149784943535,
    "rho_x": 0.9085305270848734,
    "sig_mu": 0.016438894386272468,
    "sig_g": 0.05213857872558364,
    "sig_v": 0.010142030260068722,
    "sig_psi": 0.019864604450556492,
    "sig_om": 0.021839008825299627,
    "sig_x": 0.007192139949495969,
    "me_i": 0.04226376718392034,
    "me_n": 0.010376872974995859,
    "me_s": 0.011799347354849088,
    "rho_zr": 0.9171017066985792,
    "sig_zr": 0.0151083979215229,
    "me_w": 0.03255167717140035,
    "w_break": -0.0315125628121151
  }
}

==> anc/final_results/08_sensibilidad.csv <==
especificacion,R_mediana,"theta_ee_mediana_[p05,p95]","1993Q2_mediana_[p05,p95]","2026Q2_mediana_[p05,p95]"
"Baseline: statutory non-wage costs, contributions and benefits",0.31,"0.262 [0.240, 0.277]","30.3 [28.8, 31.2]","20.0 [19.4, 20.7]"
Statutory contributions only,0.36,"0.292 [0.251, 0.309]","33.8 [31.9, 34.7]","22.8 [22.1, 23.6]"
"Constant wedge, tau=0.25",0.34,"0.277 [0.251, 0.293]","32.7 [31.6, 33.7]","20.6 [19.9, 21.3]"
"alpha=0.33, delta=6%",0.34,"0.284 [0.260, 0.299]","33.4 [32.4, 34.4]","21.1 [20.5, 21.8]"
alpha=0.50,0.34,"0.235 [0.213, 0.253]","27.6 [26.0, 28.9]","17.0 [16.3, 17.7]"
Prior of eta centered at 0.5,0.34,"0.275 [0.247, 0.293]","32.7 [31.7, 33.9]","20.5 [19.9, 21.2]"
Prior of eta centered at 0.9,0.34,"0.281 [0.262, 0.294]","32.7 [31.6, 33.6]","20.6 [20.0, 21.4]"
Sample from 2007Q1,0.34,"0.256 [0.244, 0.266]",--,"20.6 [20.0, 21.4]"
Capital-output ratio observed in levels,0.34,"0.258 [0.166, 0.292]","36.2 [35.7, 36.7]","20.4 [19.8, 21.0]"
"Equal technologies, constant wedge (upper bound)",0.33,"0.371 [0.363, 0.377]","41.6 [40.8, 42.2]","27.9 [27.2, 28.5]"
"Equal technologies, no wedge adjustment",0.44,"0.440 [0.431, 0.447]","48.7 [47.9, 49.3]","34.0 [33.2, 34.6]"
"Equal technologies, hourly earnings",0.35,"0.389 [0.377, 0.397]","43.4 [42.3, 44.1]","29.4 [28.7, 30.0]"
Aggregates only (no earnings),0.12,"0.181 [0.101, 0.289]","21.0 [12.8, 31.9]","12.6 [7.4, 20.3]"


==> anc/final_results/09_comparacion_literatura.csv <==
source,method,period,published,This paper: labor-only informal sector (baseline),difference,This paper: equal technologies (upper bound)
Medina and Schneider (2019),MIMIC,1991,37.1,,,
Medina and Schneider (2019),MIMIC,1992,37.4,,,
Medina and Schneider (2019),MIMIC,1993,36.4,30.32379272167875,-6.076207278321249,41.5798664140491
Medina and Schneider (2019),MIMIC,1994,36.1,30.45776996335942,-5.64223003664058,41.72681486035793
Medina and Schneider (2019),MIMIC,1995,36.1,30.53298648050778,-5.567013519492221,41.852063100466644
Medina and Schneider (2019),MIMIC,1996,38.0,30.456274749302885,-7.543725250697115,41.8448036162336
Medina and Schneider (2019),MIMIC,1997,38.1,30.421954646270745,-7.678045353729257,41.945794541261684
Medina and Schneider (2019),MIMIC,1998,39.0,30.26366507596066,-8.73633492403934,42.318989387190136
Medina and Schneider (2019),MIMIC,1999,40.1,29.87466536541426,-10.225334634585742,42.762381050009914
Medina and Schneider (2019),MIMIC,2000,39.1,29.691370792192373,-9.408629207807628,42.93140158138149
Medina and Schneider (2019),MIMIC,2001,37.9,29.54579436462422,-8.354205635375777,42.87953864622175
Medina and Schneider (2019),MIMIC,2002,38.5,29.45758370024636,-9.04241629975364,42.86453827252954
Medina and Schneider (2019),MIMIC,2003,36.8,28.95867082946043,-7.8413291705395665,41.99613942136152
Medina and Schneider (2019),MIMIC,2004,36.3,27.87249250338233,-8.427507496617668,40.25179413418304
Medina and Schneider (2019),MIMIC,2005,33.7,27.80655716523947,-5.893442834760531,39.88637995584985
Medina and Schneider (2019),MIMIC,2006,31.9,27.566049310029378,-4.333950689970621,38.99820806283428
Medina and Schneider (2019),MIMIC,2007,31.3,27.044873593979325,-4.2551264060206755,37.82642771024343
Medina and Schneider (2019),MIMIC,2008,28.9,27.413947104101066,-1.4860528958989327,38.306033869339814
Medina and Schneider (2019),MIMIC,2009,31.4,28.230418517490918,-3.1695814825090807,39.86804908831837
Medina and Schneider (2019),MIMIC,2010,29.9,27.875665722685884,-2.0243342773141144,39.701519261134436
Medina and Schneider (2019),MIMIC,2011,25.7,27.7235977588977,2.0235977588977008,39.503498474829954
Medina and Schneider (2019),MIMIC,2012,25.2,27.2994353526293,2.0994353526292997,38.99743789240724
Medina and Schneider (2019),MIMIC,2013,25.8,26.08560148336444,0.285601483364438,36.87598598459413
Medina and Schneider (2019),MIMIC,2014,26.0,25.60113588535681,-0.3988641146431888,35.43359131143515
Medina and Schneider (2019),MIMIC,2015,28.6,25.751821222087422,-2.8481787779125796,35.37512638013327
Medina and Schneider (2019),MIMIC,2016,30.0,25.20390034103242,-4.796099658967581,34.652894113122024
Medina and Schneider (2019),MIMIC,2017,29.9,24.776598490358303,-5.123401509641695,34.249570143630315
"Schneider, Buehn and Montenegro (2010)",MIMIC,1999,39.5,29.87466536541426,-9.625334634585741,42.762381050009914
"Schneider, Buehn and Montenegro (2010)",MIMIC,2000,39.1,29.691370792192373,-9.408629207807628,42.93140158138149
"Schneider, Buehn and Montenegro (2010)",MIMIC,2001,39.0,29.54579436462422,-9.454205635375779,42.87953864622175
"Schneider, Buehn and Montenegro (2010)",MIMIC,2002,39.1,29.45758370024636,-9.642416299753641,42.86453827252954
"Schneider, Buehn and Montenegro (2010)",MIMIC,2003,38.5,28.95867082946043,-9.54132917053957,41.99613942136152
"Schneider, Buehn and Montenegro (2010)",MIMIC,2004,37.5,27.87249250338233,-9.627507496617671,40.25179413418304
"Schneider, Buehn and Montenegro (2010)",MIMIC,2005,36.5,27.80655716523947,-8.693442834760528,39.88637995584985
"Schneider, Buehn and Montenegro (2010)",MIMIC,2006,35.2,27.566049310029378,-7.633950689970625,38.99820806283428
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,1997-1999,24.53,30.186761695881888,5.656761695881887,42.342388326153916
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2000-2002,24.68,29.564916285687655,4.884916285687655,42.89182616671093
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2003-2005,24.5,28.212573499360744,3.7125734993607438,40.71143783713147
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2006-2008,24.96,27.34162333603659,2.38162333603659,38.37688988080584
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2009-2011,27.09,27.943227333024833,0.853227333024833,39.69102227476092
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2012-2014,26.88,26.328724240450185,-0.5512757595498137,37.102338396145505
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2015-2017,25.81,25.24410668449271,-0.5658933155072887,34.759196878961866
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2018-2020,24.85,23.528540726237143,-1.3214592737628585,32.901333348975015
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2021-2022,26.86,22.115116409145607,-4.744883590854393,30.684173603385123
"Elgin et al. (2021), DGE",DGE,1991,35.0,,,
"Elgin et al. (2021), DGE",DGE,2019,29.6,23.36871637863842,-6.23128362136158,32.62012521352858
"Elgin et al. (2021), DGE",DGE,2020,28.7,22.912108070532568,-5.787891929467431,32.33155274670707
"Elgin et al. (2021), MIMIC",MIMIC,2000,39.1,29.691370792192373,-9.408629207807628,42.93140158138149
"Elgin et al. (2021), MIMIC",MIMIC,2013,34.8,26.08560148336444,-8.714398516635558,36.87598598459413
"Elgin et al. (2021), MIMIC",MIMIC,2014,34.8,25.60113588535681,-9.198864114643186,35.43359131143515
"Elgin et al. (2021), MIMIC",MIMIC,2015,34.5,25.751821222087422,-8.748178777912578,35.37512638013327
"Elgin et al. (2021), MIMIC",MIMIC,2016,34.4,25.20390034103242,-9.19609965896758,34.652894113122024
"Elgin et al. (2021), MIMIC",MIMIC,2017,34.6,24.776598490358303,-9.823401509641698,34.249570143630315
"Elgin et al. (2021), MIMIC",MIMIC,2018,34.7,24.304797729540446,-10.395202270459556,33.752322086689404
"Elgin et al. (2021), MIMIC",MIMIC,2019,34.6,23.36871637863842,-11.23128362136158,32.62012521352858
"Elgin et al. (2021), MIMIC",MIMIC,2020,36.7,22.912108070532568,-13.787891929467435,32.33155274670707
Vuletin (2008),SEM/MIMIC,2000-2004,43.5,29.105182437981142,-14.394817562018858,42.18468241113547


==> anc/final_results/10_participacion_capital_alfa.csv <==
specification,depreciation,alpha,se,ci90_low,ci90_high,n_obs,r2,trend_coef,labor_elasticity,returns_to_scale,iterations,theta_first,theta_last
"aggregate, CRS",0.04,0.6719520401589204,0.2102410811631069,0.32610546164560955,1.0177986186722312,30,0.8941000236726184,-0.004301421484428056,,,,,
"aggregate, unrestricted OLS",0.04,0.5899149939251532,,,,33,0.9814470111621182,,0.2917821771735859,0.8816971710987391,,,
"formal sector, labor-only informal, CRS",0.04,0.35417236398952473,0.2447468232472086,-0.04843616025213343,0.7567808882311828,30,0.6374678241741318,0.001530229543645889,,,9.0,0.3149095341961993,0.20626113755949974
"aggregate, CRS",0.06,0.647102195711804,0.20392084284483677,0.31165240923204757,0.9825519821915605,30,0.892939034619741,-0.004244624470120814,,,,,
"aggregate, unrestricted OLS",0.06,0.4863235744397818,,,,33,0.9814605007765482,,0.25065076330829666,0.7369743377480784,,,
"formal sector, labor-only informal, CRS",0.06,0.3301414716215709,0.2318975681459547,-0.05133002797852454,0.7116129712216663,30,0.6449731142782471,0.0016991697571190276,,,6.0,0.3228441827643847,0.21230657735752698
"aggregate, CRS",0.08,0.6194770013702746,0.19839555526008257,0.2931163129674388,0.9458376897731104,30,0.8903257252374948,-0.003852062343631115,,,,,
"aggregate, unrestricted OLS",0.08,0.4175340468745138,,,,33,0.9814938396634864,,0.21821418419018748,0.6357482310647012,,,
"formal sector, labor-only informal, CRS",0.08,0.3005592100702624,0.21700004406154325,-0.05640586241097628,0.6575242825515011,30,0.6514067780054549,0.0021356074618141814,,,7.0,0.33236297094817274,0.219623290522868


==> anc/final_results/11_identificacion_perfil.csv <==
observables,theta,loglik,logpost_without_theta_prior,loglik_rel
with_earnings,0.1,1916.6086198466144,1861.3172471325752,0.0
with_earnings,0.15,1914.2615570752084,1862.3624574077594,-2.3470627714059447
with_earnings,0.2,1911.9285178324733,1863.4061986224426,-4.6801020141410845
with_earnings,0.25,1908.6620868935502,1865.8980509580422,-7.946532953064207
with_earnings,0.277,1906.3877594836042,1868.6333961973955,-10.22086036301016
with_earnings,0.3,1904.6873957213832,1865.781609034041,-11.92122412523122
with_earnings,0.35,1898.7440766872783,1852.9768881909183,-17.864543159336108
with_earnings,0.4,1891.4618186226478,1842.1681449815824,-25.146801223966577
with_earnings,0.45,1883.5526221328214,1831.7798093582637,-33.055997713792976
aggregates_only,0.1,1800.386863303606,1764.6132684374597,0.0
aggregates_only,0.15,1798.4517066391522,1763.0698152088232,-1.9351566644538707
aggregates_only,0.2,1796.2744256837575,1761.0403352587084,-4.112437619848606
aggregates_only,0.25,1793.6334373555833,1758.5081510041957,-6.753425948022823
aggregates_only,0.277,1792.0307425355395,1756.9267339934113,-8.356120768066603
aggregates_only,0.3,1790.5572093181852,1755.456928454628,-9.829653985420919
aggregates_only,0.35,1786.875551367944,1751.855581287393,-13.511311935662206
aggregates_only,0.4,1782.5489364379246,1747.646567312145,-17.83792686568154
aggregates_only,0.45,1777.4136491558045,1742.7534027713534,-22.973214147801627


==> anc/final_results/12_identificacion_simulacion.csv <==
theta_true,replication,observables,theta_mode,theta_sd_laplace,sd_ratio_post_prior
0.2,0,aggregates_only,0.18410158191133558,0.048635277608166,0.48635277608166
0.2,0,with_earnings,0.2001529730687975,0.0034771191265098715,0.034771191265098714
0.2,1,aggregates_only,0.1962654955911899,0.04604314434387998,0.46043144343879977
0.2,1,with_earnings,0.20328317022504552,0.003280169210495905,0.03280169210495905
0.2,2,aggregates_only,0.17161021347358765,0.04405938919688537,0.4405938919688536
0.2,2,with_earnings,0.20667933675052644,0.002758171522946772,0.02758171522946772
0.4,0,aggregates_only,0.3620231854898307,0.038831012689215794,0.38831012689215794
0.4,0,with_earnings,0.40503462182506556,0.004508695912212699,0.045086959122126985
0.4,1,aggregates_only,0.41886432828788633,0.03930311658512486,0.39303116585124853
0.4,1,with_earnings,0.39548891391725943,0.006787473925444941,0.06787473925444941
0.4,2,aggregates_only,0.4398608006346476,0.0453115421378192,0.45311542137819194
0.4,2,with_earnings,0.40477904251168245,0.003747458574493952,0.03747458574493952


==> anc/final_results/13_identificacion_trayectorias_theta_fijo.csv <==
quarter,theta_fixed,loglik,informal_output_share
1993Q2,0.1,1914.333602849054,0.30060454446598783
1993Q3,0.1,1914.333602849054,0.3004043628048023
1993Q4,0.1,1914.333602849054,0.30137917714800005
1994Q1,0.1,1914.333602849054,0.3040341085728265
1994Q2,0.1,1914.333602849054,0.3011798047079028
1994Q3,0.1,1914.333602849054,0.3013572048520782
1994Q4,0.1,1914.333602849054,0.30300447380207973
1995Q1,0.1,1914.333602849054,0.30504474132223125
1995Q2,0.1,1914.333602849054,0.3029021544744315
1995Q3,0.1,1914.333602849054,0.30249950203073456
1995Q4,0.1,1914.333602849054,0.30312748992344446
1996Q1,0.1,1914.333602849054,0.304095650324876
1996Q2,0.1,1914.333602849054,0.3009902001532164
1996Q3,0.1,1914.333602849054,0.30070327515683176
1996Q4,0.1,1914.333602849054,0.3013818004439236
1997Q1,0.1,1914.333602849054,0.3027447835950641
1997Q2,0.1,1914.333602849054,0.3010984388582757
1997Q3,0.1,1914.333602849054,0.30129911577939983
1997Q4,0.1,1914.333602849054,0.3030453538469071
1998Q1,0.1,1914.333602849054,0.3017724994902497
1998Q2,0.1,1914.333602849054,0.2999006698065401
1998Q3,0.1,1914.333602849054,0.30144689605289393
1998Q4,0.1,1914.333602849054,0.3026015007183553
1999Q1,0.1,1914.333602849054,0.2997975223796345
1999Q2,0.1,1914.333602849054,0.29794514207574074
1999Q3,0.1,1914.333602849054,0.2985206323675757
1999Q4,0.1,1914.333602849054,0.3004154935210209
2000Q1,0.1,1914.333602849054,0.30090987574162886
2000Q2,0.1,1914.333602849054,0.298738843542007
2000Q3,0.1,1914.333602849054,0.298798200671571
2000Q4,0.1,1914.333602849054,0.2992359531392826
2001Q1,0.1,1914.333602849054,0.3014808908535119
2001Q2,0.1,1914.333602849054,0.2979189764953409
2001Q3,0.1,1914.333602849054,0.29911704843460374
2001Q4,0.1,1914.333602849054,0.3010625432600273
2002Q1,0.1,1914.333602849054,0.3005179673888595
2002Q2,0.1,1914.333602849054,0.29835610433353693
2002Q3,0.1,1914.333602849054,0.297753864093135
2002Q4,0.1,1914.333602849054,0.2985969877108707
2003Q1,0.1,1914.333602849054,0.2985578177253145
2003Q2,0.1,1914.333602849054,0.29522391579377877
2003Q3,0.1,1914.333602849054,0.29257003962080336
2003Q4,0.1,1914.333602849054,0.2897678233809986
2004Q1,0.1,1914.333602849054,0.2858286397157183
2004Q2,0.1,1914.333602849054,0.28023567945407546
2004Q3,0.1,1914.333602849054,0.2796791613310952
2004Q4,0.1,1914.333602849054,0.28119487960461254
2005Q1,0.1,1914.333602849054,0.28239225673306345
2005Q2,0.1,1914.333602849054,0.28097972098757246
2005Q3,0.1,1914.333602849054,0.28009367161675486
2005Q4,0.1,1914.333602849054,0.280287433142528
2006Q1,0.1,1914.333602849054,0.28012055124595164
2006Q2,0.1,1914.333602849054,0.27679314873383193
2006Q3,0.1,1914.333602849054,0.27524949789457565
2006Q4,0.1,1914.333602849054,0.27349952459566457
2007Q1,0.1,1914.333602849054,0.2726993436991339
2007Q2,0.1,1914.333602849054,0.2673947596090182
2007Q3,0.1,1914.333602849054,0.2660327775181391
2007Q4,0.1,1914.333602849054,0.27300448173255765
2008Q1,0.1,1914.333602849054,0.279735282382852
2008Q2,0.1,1914.333602849054,0.2689980474263746
2008Q3,0.1,1914.333602849054,0.26944835658632654
2008Q4,0.1,1914.333602849054,0.27542399291283154
2009Q1,0.1,1914.333602849054,0.2821385236515677
2009Q2,0.1,1914.333602849054,0.2841342829514253
2009Q3,0.1,1914.333602849054,0.2809104633636113
2009Q4,0.1,1914.333602849054,0.28699395477976064
2010Q1,0.1,1914.333602849054,0.2800131930571361
2010Q2,0.1,1914.333602849054,0.27589673138320486
2010Q3,0.1,1914.333602849054,0.2782175889662641
2010Q4,0.1,1914.333602849054,0.2820263501297385
2011Q1,0.1,1914.333602849054,0.2763829607279992
2011Q2,0.1,1914.333602849054,0.2741134940318384
2011Q3,0.1,1914.333602849054,0.2747166843439009
2011Q4,0.1,1914.333602849054,0.2826381675348162
2012Q1,0.1,1914.333602849054,0.2736298882884055
2012Q2,0.1,1914.333602849054,0.27246083551319944
2012Q3,0.1,1914.333602849054,0.27190080900079466
2012Q4,0.1,1914.333602849054,0.27469202235790907
2013Q1,0.1,1914.333602849054,0.26463900940677537
2013Q2,0.1,1914.333602849054,0.2576053856470182
2013Q3,0.1,1914.333602849054,0.2571689687978186
2013Q4,0.1,1914.333602849054,0.26135205378535303
2014Q1,0.1,1914.333602849054,0.2558255412726764
2014Q2,0.1,1914.333602849054,0.2527621524440647
2014Q3,0.1,1914.333602849054,0.25563172476477275
2014Q4,0.1,1914.333602849054,0.25938076779716757
2015Q1,0.1,1914.333602849054,0.26113730256905954
2015Q2,0.1,1914.333602849054,0.2585556227711879
2015Q3,0.1,1914.333602849054,0.2566865327508549
2015Q4,0.1,1914.333602849054,0.25663389357629196
2016Q1,0.1,1914.333602849054,0.2530759696380025
2016Q2,0.1,1914.333602849054,0.2508036268906913
2016Q3,0.1,1914.333602849054,0.2513146365142181
2016Q4,0.1,1914.333602849054,0.2548238865841148
2017Q1,0.1,1914.333602849054,0.24886145163253445
2017Q2,0.1,1914.333602849054,0.2460991738126464
2017Q3,0.1,1914.333602849054,0.24811843909259523
2017Q4,0.1,1914.333602849054,0.25120808778589254
2018Q1,0.1,1914.333602849054,0.24712743400893608
2018Q2,0.1,1914.333602849054,0.243039338178473
2018Q3,0.1,1914.333602849054,0.24192121881822795
2018Q4,0.1,1914.333602849054,0.24240538044315652
2019Q1,0.1,1914.333602849054,0.23458055831395017
2019Q2,0.1,1914.333602849054,0.2315222901863221
2019Q3,0.1,1914.333602849054,0.2298430847900039
2019Q4,0.1,1914.333602849054,0.23725965709031507
2020Q1,0.1,1914.333602849054,0.23068040240216445
2020Q2,0.1,1914.333602849054,0.2275701876092725
2020Q3,0.1,1914.333602849054,0.22719328422391435
2020Q4,0.1,1914.333602849054,0.22999414405325466
2021Q1,0.1,1914.333602849054,0.22891887224595356
2021Q2,0.1,1914.333602849054,0.21881742514769453
2021Q3,0.1,1914.333602849054,0.22062253759613523
2021Q4,0.1,1914.333602849054,0.22200123132486382
2022Q1,0.1,1914.333602849054,0.22060548742686414
2022Q2,0.1,1914.333602849054,0.2170529512854312
2022Q3,0.1,1914.333602849054,0.21682204900067906
2022Q4,0.1,1914.333602849054,0.2145423627123127
2023Q1,0.1,1914.333602849054,0.21315457653335093
2023Q2,0.1,1914.333602849054,0.20002770882766707
2023Q3,0.1,1914.333602849054,0.19923768484633508
2023Q4,0.1,1914.333602849054,0.19640564104676186
2024Q1,0.1,1914.333602849054,0.19959780307234462
2024Q2,0.1,1914.333602849054,0.19866232565608014
2024Q3,0.1,1914.333602849054,0.1999301333279026
2024Q4,0.1,1914.333602849054,0.20243165734766952
2025Q1,0.1,1914.333602849054,0.2096153145654327
2025Q2,0.1,1914.333602849054,0.20004816703972841
2025Q3,0.1,1914.333602849054,0.20071688067269144
2025Q4,0.1,1914.333602849054,0.20415229130981363
2026Q1,0.1,1914.333602849054,0.20273487659412257
2026Q2,0.1,1914.333602849054,0.19861561874796135
1993Q2,0.2,1910.5318854284221,0.3027723434139204
1993Q3,0.2,1910.5318854284221,0.30233846625569727
1993Q4,0.2,1910.5318854284221,0.30339339463436793
1994Q1,0.2,1910.5318854284221,0.3057941723817074
1994Q2,0.2,1910.5318854284221,0.3033876576346317
1994Q3,0.2,1910.5318854284221,0.3033125830345437
1994Q4,0.2,1910.5318854284221,0.3046366879231367
1995Q1,0.2,1910.5318854284221,0.3065551190323443
1995Q2,0.2,1910.5318854284221,0.3045311215184416
1995Q3,0.2,1910.5318854284221,0.3041697112404395
1995Q4,0.2,1910.5318854284221,0.3050625165229373
1996Q1,0.2,1910.5318854284221,0.3057982814657487
1996Q2,0.2,1910.5318854284221,0.30342073419991833
1996Q3,0.2,1910.5318854284221,0.3030779961407182
1996Q4,0.2,1910.5318854284221,0.3038817944726067
1997Q1,0.2,1910.5318854284221,0.30446252670123286
1997Q2,0.2,1910.5318854284221,0.30266900796037516
1997Q3,0.2,1910.5318854284221,0.30290270964597765
1997Q4,0.2,1910.5318854284221,0.30469240283214866
1998Q1,0.2,1910.5318854284221,0.30223992538846345
1998Q2,0.2,1910.5318854284221,0.30111397595620715
1998Q3,0.2,1910.5318854284221,0.3024818091322543
1998Q4,0.2,1910.5318854284221,0.30459270581144954
1999Q1,0.2,1910.5318854284221,0.29900767908453707
1999Q2,0.2,1910.5318854284221,0.29823032417622175
1999Q3,0.2,1910.5318854284221,0.2994047972329163
1999Q4,0.2,1910.5318854284221,0.30144436059221347
2000Q1,0.2,1910.5318854284221,0.29994642178142567
2000Q2,0.2,1910.5318854284221,0.29798562993435745
2000Q3,0.2,1910.5318854284221,0.2977067708096223
2000Q4,0.2,1910.5318854284221,0.2979846834392818
2001Q1,0.2,1910.5318854284221,0.29835894116097816
2001Q2,0.2,1910.5318854284221,0.295910901353868
2001Q3,0.2,1910.5318854284221,0.29654860895842977
2001Q4,0.2,1910.5318854284221,0.29856614779598356
2002Q1,0.2,1910.5318854284221,0.2973277377760137
2002Q2,0.2,1910.5318854284221,0.2961804742916224
2002Q3,0.2,1910.5318854284221,0.2957077386070213
2002Q4,0.2,1910.5318854284221,0.29671702123205657
2003Q1,0.2,1910.5318854284221,0.2956223185175562
2003Q2,0.2,1910.5318854284221,0.29264331181072045
2003Q3,0.2,1910.5318854284221,0.28970835692055114
2003Q4,0.2,1910.5318854284221,0.2869877004155667
2004Q1,0.2,1910.5318854284221,0.2831477634767297
2004Q2,0.2,1910.5318854284221,0.2783983916881523
2004Q3,0.2,1910.5318854284221,0.27757755669156114
2004Q4,0.2,1910.5318854284221,0.27939916717707763
2005Q1,0.2,1910.5318854284221,0.2802536998729879
2005Q2,0.2,1910.5318854284221,0.27931446400910853
2005Q3,0.2,1910.5318854284221,0.27782313453475843
2005Q4,0.2,1910.5318854284221,0.2781780578632088
2006Q1,0.2,1910.5318854284221,0.2782553773816818
2006Q2,0.2,1910.5318854284221,0.27542168095348507
2006Q3,0.2,1910.5318854284221,0.2750506673835981
2006Q4,0.2,1910.5318854284221,0.2743088669849085
2007Q1,0.2,1910.5318854284221,0.27320960708719644
2007Q2,0.2,1910.5318854284221,0.2673275985297694
2007Q3,0.2,1910.5318854284221,0.2661898309060051
2007Q4,0.2,1910.5318854284221,0.27333270857156045
2008Q1,0.2,1910.5318854284221,0.27983311545202527
2008Q2,0.2,1910.5318854284221,0.2692570399546543
2008Q3,0.2,1910.5318854284221,0.270178288445612
2008Q4,0.2,1910.5318854284221,0.2759396424140739
2009Q1,0.2,1910.5318854284221,0.281678360850976
2009Q2,0.2,1910.5318854284221,0.28339665134307224
2009Q3,0.2,1910.5318854284221,0.2805854997246002
2009Q4,0.2,1910.5318854284221,0.28657459010657266
2010Q1,0.2,1910.5318854284221,0.2796381902677195
2010Q2,0.2,1910.5318854284221,0.2757867395077553
2010Q3,0.2,1910.5318854284221,0.2778748986778903
2010Q4,0.2,1910.5318854284221,0.28205253242768547
2011Q1,0.2,1910.5318854284221,0.27664616036650946
2011Q2,0.2,1910.5318854284221,0.27461707604051444
2011Q3,0.2,1910.5318854284221,0.27494060598284176
2011Q4,0.2,1910.5318854284221,0.2823301988170769
2012Q1,0.2,1910.5318854284221,0.27358596059494283
2012Q2,0.2,1910.5318854284221,0.2723687718173345
2012Q3,0.2,1910.5318854284221,0.27150502172385566
2012Q4,0.2,1910.5318854284221,0.2744240075809577
2013Q1,0.2,1910.5318854284221,0.26472044776230963
2013Q2,0.2,1910.5318854284221,0.2581976847085709
2013Q3,0.2,1910.5318854284221,0.25715439035692034
2013Q4,0.2,1910.5318854284221,0.2613980832856952
2014Q1,0.2,1910.5318854284221,0.2561437688286014
2014Q2,0.2,1910.5318854284221,0.25264584398678264
2014Q3,0.2,1910.5318854284221,0.2554845808164715
2014Q4,0.2,1910.5318854284221,0.25927788213510816
2015Q1,0.2,1910.5318854284221,0.26094543155062566
2015Q2,0.2,1910.5318854284221,0.25829151027558744
2015Q3,0.2,1910.5318854284221,0.25643490479171005
2015Q4,0.2,1910.5318854284221,0.25612680254922504
2016Q1,0.2,1910.5318854284221,0.25305230338900025
2016Q2,0.2,1910.5318854284221,0.2506198765204859
2016Q3,0.2,1910.5318854284221,0.2513015986613565
2016Q4,0.2,1910.5318854284221,0.2546240799203479
2017Q1,0.2,1910.5318854284221,0.24862893534753253
2017Q2,0.2,1910.5318854284221,0.24568849691088449
2017Q3,0.2,1910.5318854284221,0.24797514389462286
2017Q4,0.2,1910.5318854284221,0.2507990951353849
2018Q1,0.2,1910.5318854284221,0.24677924967063417
2018Q2,0.2,1910.5318854284221,0.24275050998884753
2018Q3,0.2,1910.5318854284221,0.24169568906574887
2018Q4,0.2,1910.5318854284221,0.24224943555515724
2019Q1,0.2,1910.5318854284221,0.23456358170234876
2019Q2,0.2,1910.5318854284221,0.23163565806958722
2019Q3,0.2,1910.5318854284221,0.22998862517200563
2019Q4,0.2,1910.5318854284221,0.23707680895298977
2020Q1,0.2,1910.5318854284221,0.23046513081463238
2020Q2,0.2,1910.5318854284221,0.2274381572403983
2020Q3,0.2,1910.5318854284221,0.2271421407586649
2020Q4,0.2,1910.5318854284221,0.23011151053185835
2021Q1,0.2,1910.5318854284221,0.22992642146737916
2021Q2,0.2,1910.5318854284221,0.21905698933052312
2021Q3,0.2,1910.5318854284221,0.2212747923592938
2021Q4,0.2,1910.5318854284221,0.2228700584566918
2022Q1,0.2,1910.5318854284221,0.22027932108622642
2022Q2,0.2,1910.5318854284221,0.21680713811107424
2022Q3,0.2,1910.5318854284221,0.21672275919852416
2022Q4,0.2,1910.5318854284221,0.21450835879782001
2023Q1,0.2,1910.5318854284221,0.21304439702768865
2023Q2,0.2,1910.5318854284221,0.1997462389488722
2023Q3,0.2,1910.5318854284221,0.19871190559769544
2023Q4,0.2,1910.5318854284221,0.19657841329460896
2024Q1,0.2,1910.5318854284221,0.19980482272054026
2024Q2,0.2,1910.5318854284221,0.19879964494677513
2024Q3,0.2,1910.5318854284221,0.1998448959731542
2024Q4,0.2,1910.5318854284221,0.2026964229583345
2025Q1,0.2,1910.5318854284221,0.2094363714809932
2025Q2,0.2,1910.5318854284221,0.19982365266615865
2025Q3,0.2,1910.5318854284221,0.20065288489220817
2025Q4,0.2,1910.5318854284221,0.20398365859963855
2026Q1,0.2,1910.5318854284221,0.20246010794397207
2026Q2,0.2,1910.5318854284221,0.19851771579957983
1993Q2,0.3,1903.4494775800135,0.3137600625129518
1993Q3,0.3,1903.4494775800135,0.31299944825168663
1993Q4,0.3,1903.4494775800135,0.3144076113055125
1994Q1,0.3,1903.4494775800135,0.31640781937865337
1994Q2,0.3,1903.4494775800135,0.3139194872400999
1994Q3,0.3,1903.4494775800135,0.3134394054060946
1994Q4,0.3,1903.4494775800135,0.3147638319642774
1995Q1,0.3,1903.4494775800135,0.31644054071473093
1995Q2,0.3,1903.4494775800135,0.31402706422304333
1995Q3,0.3,1903.4494775800135,0.31353523418320456
1995Q4,0.3,1903.4494775800135,0.3149820899150549
1996Q1,0.3,1903.4494775800135,0.3153619800291952
1996Q2,0.3,1903.4494775800135,0.31314798089249574
1996Q3,0.3,1903.4494775800135,0.3126160365942108
1996Q4,0.3,1903.4494775800135,0.3138236999895197
1997Q1,0.3,1903.4494775800135,0.31374388404038167
1997Q2,0.3,1903.4494775800135,0.31135510993115045
1997Q3,0.3,1903.4494775800135,0.31145406850654445
1997Q4,0.3,1903.4494775800135,0.3136909307196233
1998Q1,0.3,1903.4494775800135,0.3097523066552631
1998Q2,0.3,1903.4494775800135,0.30885398078572235
1998Q3,0.3,1903.4494775800135,0.30997132534686594
1998Q4,0.3,1903.4494775800135,0.3132999204301791
1999Q1,0.3,1903.4494775800135,0.3049323246469676
1999Q2,0.3,1903.4494775800135,0.30465426092027925
1999Q3,0.3,1903.4494775800135,0.30621064113635416
1999Q4,0.3,1903.4494775800135,0.30876430531474364
2000Q1,0.3,1903.4494775800135,0.3052534623730998
2000Q2,0.3,1903.4494775800135,0.3030250298831633
2000Q3,0.3,1903.4494775800135,0.3023223415174849
2000Q4,0.3,1903.4494775800135,0.3028899975159118
2001Q1,0.3,1903.4494775800135,0.3014787464828755
2001Q2,0.3,1903.4494775800135,0.2995282320995481
2001Q3,0.3,1903.4494775800135,0.2995865636986635
2001Q4,0.3,1903.4494775800135,0.3020130307620389
2002Q1,0.3,1903.4494775800135,0.29967859066427194
2002Q2,0.3,1903.4494775800135,0.29886688474932066
2002Q3,0.3,1903.4494775800135,0.2984298650276801
2002Q4,0.3,1903.4494775800135,0.2998210157904886
2003Q1,0.3,1903.4494775800135,0.29771847370386506
2003Q2,0.3,1903.4494775800135,0.294464463374407
2003Q3,0.3,1903.4494775800135,0.29123493799304845
2003Q4,0.3,1903.4494775800135,0.2890778577077024
2004Q1,0.3,1903.4494775800135,0.28504736141118897
2004Q2,0.3,1903.4494775800135,0.28067750863108887
2004Q3,0.3,1903.4494775800135,0.27945231277478505
2004Q4,0.3,1903.4494775800135,0.2816222025463167
2005Q1,0.3,1903.4494775800135,0.28165726604246155
2005Q2,0.3,1903.4494775800135,0.28066245163507636
2005Q3,0.3,1903.4494775800135,0.2784788383795057
2005Q4,0.3,1903.4494775800135,0.2792187775327095
2006Q1,0.3,1903.4494775800135,0.2790335033807691
2006Q2,0.3,1903.4494775800135,0.2763405540347553
2006Q3,0.3,1903.4494775800135,0.27645659244683113
2006Q4,0.3,1903.4494775800135,0.27666573087707597
2007Q1,0.3,1903.4494775800135,0.27489101920297565
2007Q2,0.3,1903.4494775800135,0.2684787784452361
2007Q3,0.3,1903.4494775800135,0.26766663267942686
2007Q4,0.3,1903.4494775800135,0.2744880980665155
2008Q1,0.3,1903.4494775800135,0.27990700907312904
2008Q2,0.3,1903.4494775800135,0.2703375270826253
2008Q3,0.3,1903.4494775800135,0.2715788263619688
2008Q4,0.3,1903.4494775800135,0.2771424561845726
2009Q1,0.3,1903.4494775800135,0.2813008116764658
2009Q2,0.3,1903.4494775800135,0.2821796702174928
2009Q3,0.3,1903.4494775800135,0.2802205997875695
2009Q4,0.3,1903.4494775800135,0.2856884503459102
2010Q1,0.3,1903.4494775800135,0.27987666455502946
2010Q2,0.3,1903.4494775800135,0.27602782049874663
2010Q3,0.3,1903.4494775800135,0.2777138539123365
2010Q4,0.3,1903.4494775800135,0.282104287430784
2011Q1,0.3,1903.4494775800135,0.2774333276929861
2011Q2,0.3,1903.4494775800135,0.2754812398674786
2011Q3,0.3,1903.4494775800135,0.2753625485982928
2011Q4,0.3,1903.4494775800135,0.2816952108579056
2012Q1,0.3,1903.4494775800135,0.2744280250562439
2012Q2,0.3,1903.4494775800135,0.2723811841123335
2012Q3,0.3,1903.4494775800135,0.2711888927901316
2012Q4,0.3,1903.4494775800135,0.27390136012489696
2013Q1,0.3,1903.4494775800135,0.26555086084023477
2013Q2,0.3,1903.4494775800135,0.2594765753449491
2013Q3,0.3,1903.4494775800135,0.2576111741611814
2013Q4,0.3,1903.4494775800135,0.26147228568992675
2014Q1,0.3,1903.4494775800135,0.25704973718660995
2014Q2,0.3,1903.4494775800135,0.2531046661643776
2014Q3,0.3,1903.4494775800135,0.2552963017615653
2014Q4,0.3,1903.4494775800135,0.25936320953393116
2015Q1,0.3,1903.4494775800135,0.2606027348057374
2015Q2,0.3,1903.4494775800135,0.2576957171661994
2015Q3,0.3,1903.4494775800135,0.25602325224530853
2015Q4,0.3,1903.4494775800135,0.25564519056093826
2016Q1,0.3,1903.4494775800135,0.2533049092913259
2016Q2,0.3,1903.4494775800135,0.2503484773121299
2016Q3,0.3,1903.4494775800135,0.25102560603589397
2016Q4,0.3,1903.4494775800135,0.25406734259153846
2017Q1,0.3,1903.4494775800135,0.24861251669227966
2017Q2,0.3,1903.4494775800135,0.245459173181526
2017Q3,0.3,1903.4494775800135,0.24751402096355277
2017Q4,0.3,1903.4494775800135,0.2499811237974995
2018Q1,0.3,1903.4494775800135,0.2465197318686857
2018Q2,0.3,1903.4494775800135,0.24253944388343718
2018Q3,0.3,1903.4494775800135,0.24144378730810523
2018Q4,0.3,1903.4494775800135,0.24194133802186393
2019Q1,0.3,1903.4494775800135,0.23523298762580222
2019Q2,0.3,1903.4494775800135,0.23229635465536116
2019Q3,0.3,1903.4494775800135,0.23093728583521472
2019Q4,0.3,1903.4494775800135,0.23709642780070703
2020Q1,0.3,1903.4494775800135,0.23148841172291865
2020Q2,0.3,1903.4494775800135,0.22819394082880762
2020Q3,0.3,1903.4494775800135,0.2276231826001976
2020Q4,0.3,1903.4494775800135,0.23037230882218732
2021Q1,0.3,1903.4494775800135,0.23088243790563784
2021Q2,0.3,1903.4494775800135,0.22003085391840052
2021Q3,0.3,1903.4494775800135,0.22257654123049453
2021Q4,0.3,1903.4494775800135,0.22494685096467146
2022Q1,0.3,1903.4494775800135,0.22126941871373995
2022Q2,0.3,1903.4494775800135,0.21819353241710956
2022Q3,0.3,1903.4494775800135,0.2180000047434188
2022Q4,0.3,1903.4494775800135,0.2162431079629649
2023Q1,0.3,1903.4494775800135,0.2140451240241062
2023Q2,0.3,1903.4494775800135,0.20197549934324996
2023Q3,0.3,1903.4494775800135,0.20034950776002944
2023Q4,0.3,1903.4494775800135,0.19921498890338946
2024Q1,0.3,1903.4494775800135,0.20185299338974894
2024Q2,0.3,1903.4494775800135,0.20095606089431362
2024Q3,0.3,1903.4494775800135,0.20173822419096138
2024Q4,0.3,1903.4494775800135,0.20497140046586934
2025Q1,0.3,1903.4494775800135,0.21035687089577093
2025Q2,0.3,1903.4494775800135,0.20190755273089675
2025Q3,0.3,1903.4494775800135,0.20265788560909684
2025Q4,0.3,1903.4494775800135,0.2054935620378192
2026Q1,0.3,1903.4494775800135,0.20417794246405926
2026Q2,0.3,1903.4494775800135,0.20083048765971673
1993Q2,0.4,1890.8833230570708,0.3149248832549946
1993Q3,0.4,1890.8833230570708,0.31385094495085425
1993Q4,0.4,1890.8833230570708,0.3156808792856814
1994Q1,0.4,1890.8833230570708,0.3171934741195652
1994Q2,0.4,1890.8833230570708,0.31474491936117227
1994Q3,0.4,1890.8833230570708,0.3139415756500744
1994Q4,0.4,1890.8833230570708,0.3153041609269167
1995Q1,0.4,1890.8833230570708,0.31668019447382245
1995Q2,0.4,1890.8833230570708,0.31396974657381493
1995Q3,0.4,1890.8833230570708,0.3134551596840688
1995Q4,0.4,1890.8833230570708,0.3155197992883743
1996Q1,0.4,1890.8833230570708,0.3157168708323389
1996Q2,0.4,1890.8833230570708,0.31376063863889203
1996Q3,0.4,1890.8833230570708,0.3131473950945585
1996Q4,0.4,1890.8833230570708,0.31479054692353814
1997Q1,0.4,1890.8833230570708,0.31413449347860745
1997Q2,0.4,1890.8833230570708,0.3111353606844865
1997Q3,0.4,1890.8833230570708,0.31107360846870397
1997Q4,0.4,1890.8833230570708,0.3135367822839658
1998Q1,0.4,1890.8833230570708,0.3089235784044384
1998Q2,0.4,1890.8833230570708,0.30801810570089716
1998Q3,0.4,1890.8833230570708,0.3087897378848855
1998Q4,0.4,1890.8833230570708,0.3129484629692647
1999Q1,0.4,1890.8833230570708,0.3033380544894987
1999Q2,0.4,1890.8833230570708,0.3032005190533711
1999Q3,0.4,1890.8833230570708,0.3050910386055034
1999Q4,0.4,1890.8833230570708,0.30797339871288454
2000Q1,0.4,1890.8833230570708,0.30304777937083255
2000Q2,0.4,1890.8833230570708,0.3003874928827877
2000Q3,0.4,1890.8833230570708,0.2992828807105625
2000Q4,0.4,1890.8833230570708,0.30008914552104377
2001Q1,0.4,1890.8833230570708,0.2972027484833722
2001Q2,0.4,1890.8833230570708,0.29575851695135413
2001Q3,0.4,1890.8833230570708,0.2952953869054205
2001Q4,0.4,1890.8833230570708,0.2980466501412689
2002Q1,0.4,1890.8833230570708,0.2953305790562443
2002Q2,0.4,1890.8833230570708,0.2948428298779301
2002Q3,0.4,1890.8833230570708,0.2946334231566693
2002Q4,0.4,1890.8833230570708,0.29653827582254066
2003Q1,0.4,1890.8833230570708,0.293748749421095
2003Q2,0.4,1890.8833230570708,0.2904051005917133
2003Q3,0.4,1890.8833230570708,0.2872294358777457
2003Q4,0.4,1890.8833230570708,0.28600749424911776
2004Q1,0.4,1890.8833230570708,0.2824709399865766
2004Q2,0.4,1890.8833230570708,0.2788043343929582
2004Q3,0.4,1890.8833230570708,0.2774712030154387
2004Q4,0.4,1890.8833230570708,0.28017699770269067
2005Q1,0.4,1890.8833230570708,0.27975534032984845
2005Q2,0.4,1890.8833230570708,0.27873550730139024
2005Q3,0.4,1890.8833230570708,0.27629746376664666
2005Q4,0.4,1890.8833230570708,0.27765093278686204
2006Q1,0.4,1890.8833230570708,0.27755115769478006
2006Q2,0.4,1890.8833230570708,0.2754058868375583
2006Q3,0.4,1890.8833230570708,0.2764175516887943
2006Q4,0.4,1890.8833230570708,0.2780909783397976
2007Q1,0.4,1890.8833230570708,0.2760535777875223
2007Q2,0.4,1890.8833230570708,0.2695025326190549
2007Q3,0.4,1890.8833230570708,0.26899970495762054
2007Q4,0.4,1890.8833230570708,0.275324958338139
2008Q1,0.4,1890.8833230570708,0.27957582909742085
2008Q2,0.4,1890.8833230570708,0.2713360535276855
2008Q3,0.4,1890.8833230570708,0.2727867086861041
2008Q4,0.4,1890.8833230570708,0.27814902507317435
2009Q1,0.4,1890.8833230570708,0.28058992344260647
2009Q2,0.4,1890.8833230570708,0.2803710158557775
2009Q3,0.4,1890.8833230570708,0.27922962113487604
2009Q4,0.4,1890.8833230570708,0.284119514872634
2010Q1,0.4,1890.8833230570708,0.27958198484395597
2010Q2,0.4,1890.8833230570708,0.2757880669066788
2010Q3,0.4,1890.8833230570708,0.2769779168664476
2010Q4,0.4,1890.8833230570708,0.2814798252648912
2011Q1,0.4,1890.8833230570708,0.2776910575421359
2011Q2,0.4,1890.8833230570708,0.2756800951930106
2011Q3,0.4,1890.8833230570708,0.2750738247827466
2011Q4,0.4,1890.8833230570708,0.2802515350208063
2012Q1,0.4,1890.8833230570708,0.2745794827276257
2012Q2,0.4,1890.8833230570708,0.27179926013415934
2012Q3,0.4,1890.8833230570708,0.27037586791971174
2012Q4,0.4,1890.8833230570708,0.2729591557640721
2013Q1,0.4,1890.8833230570708,0.26622713182105223
2013Q2,0.4,1890.8833230570708,0.26058433518055707
2013Q3,0.4,1890.8833230570708,0.2580767925410138
2013Q4,0.4,1890.8833230570708,0.26151627002186645
2014Q1,0.4,1890.8833230570708,0.25792430294552415
2014Q2,0.4,1890.8833230570708,0.2535607694250695
2014Q3,0.4,1890.8833230570708,0.25495361250844534
2014Q4,0.4,1890.8833230570708,0.2590887536218251
2015Q1,0.4,1890.8833230570708,0.2598568613302846
2015Q2,0.4,1890.8833230570708,0.2566342094460451
2015Q3,0.4,1890.8833230570708,0.25506793374650677
2015Q4,0.4,1890.8833230570708,0.254855880068234
2016Q1,0.4,1890.8833230570708,0.2532152942508935
2016Q2,0.4,1890.8833230570708,0.2497985285544806
2016Q3,0.4,1890.8833230570708,0.2503333024837174
2016Q4,0.4,1890.8833230570708,0.25307774659502724
2017Q1,0.4,1890.8833230570708,0.24836266796072662
2017Q2,0.4,1890.8833230570708,0.244929593709906
2017Q3,0.4,1890.8833230570708,0.24660458676110436
2017Q4,0.4,1890.8833230570708,0.24883305329962035
2018Q1,0.4,1890.8833230570708,0.2460034608660536
2018Q2,0.4,1890.8833230570708,0.24201673828160053
2018Q3,0.4,1890.8833230570708,0.24088122166957457
2018Q4,0.4,1890.8833230570708,0.24157837528204848
2019Q1,0.4,1890.8833230570708,0.23603343818483835
2019Q2,0.4,1890.8833230570708,0.23308452464526358
2019Q3,0.4,1890.8833230570708,0.23197878484994866
2019Q4,0.4,1890.8833230570708,0.237133034507348
2020Q1,0.4,1890.8833230570708,0.23274248829883112
2020Q2,0.4,1890.8833230570708,0.22927220531867215
2020Q3,0.4,1890.8833230570708,0.22849884708712015
2020Q4,0.4,1890.8833230570708,0.231030419276734
2021Q1,0.4,1890.8833230570708,0.23172331843881414
2021Q2,0.4,1890.8833230570708,0.22137945623622257
2021Q3,0.4,1890.8833230570708,0.22352716917737017
2021Q4,0.4,1890.8833230570708,0.2260819237002951
2022Q1,0.4,1890.8833230570708,0.22117652915720334
2022Q2,0.4,1890.8833230570708,0.2179192378510978
2022Q3,0.4,1890.8833230570708,0.21730600246192766
2022Q4,0.4,1890.8833230570708,0.21602341819894516
2023Q1,0.4,1890.8833230570708,0.21308368748875733
2023Q2,0.4,1890.8833230570708,0.20239409701258343
2023Q3,0.4,1890.8833230570708,0.20024860534256306
2023Q4,0.4,1890.8833230570708,0.20022371756164722
2024Q1,0.4,1890.8833230570708,0.2021461115516228
2024Q2,0.4,1890.8833230570708,0.2011115672192407
2024Q3,0.4,1890.8833230570708,0.20153479092964752
2024Q4,0.4,1890.8833230570708,0.20497100705986634
2025Q1,0.4,1890.8833230570708,0.20870501500679414
2025Q2,0.4,1890.8833230570708,0.2015439943483867
2025Q3,0.4,1890.8833230570708,0.20201849986670609
2025Q4,0.4,1890.8833230570708,0.2043526198251208
2026Q1,0.4,1890.8833230570708,0.20301453473549352
2026Q2,0.4,1890.8833230570708,0.19988652823949737


==> anc/final_results/LEEME.md <==
# Resultados finales

Estimación base: modelo DSGE de dos sectores con sector informal que produce solo con trabajo,
costos no salariales legales del empleo formal, α = 0,354 y depreciación de 4% anual,
estimado con todos los datos de 1993T2 a 2026T2. Las series con banda se calculan con 400
extracciones del posterior y el suavizador de Kalman: `_mediana` es la mediana y `_p05` y `_p95`
delimitan el intervalo de 90%.

Todo lo de esta carpeta se regenera con `python scripts\resultados_finales.py`.

## Archivos

| Archivo | Contenido |
|---|---|
| `01_series_trimestrales.csv` | Todas las series que entrega el modelo, trimestre a trimestre (ver diccionario) |
| `02_series_anuales.csv` | Agregados anuales de las principales series (años completos: 1994–2025) |
| `03_parametros_posterior.csv` | Previa, mediana, intervalo de 90%, R-hat y ESS de cada parámetro estimado |
| `04_estado_estacionario.csv` | Objetos de largo plazo del modelo en la mediana del posterior |
| `05_descomposicion_varianza.csv` | Descomposición de la varianza del error de pronóstico (1, 4, 20 y 80 trimestres) |
| `06_ajuste_un_paso.csv` | Error de predicción a un paso del modelo frente a un AR(1) |
| `07_resumen_corrida.json` | Calibración, diagnósticos de convergencia y configuración de la corrida |
| `08_sensibilidad.csv` | Participación informal en 1993T2 y 2026T2 bajo especificaciones alternativas |
| `09_comparacion_literatura.csv` | Esta estimación frente a cada valor publicado para Colombia |
| `10_participacion_capital_alfa.csv` | Estimación de α (Cobb-Douglas por DOLS) con depreciación de 4%, 6% y 8% |
| `11_identificacion_perfil.csv` | Perfil de verosimilitud de θ de estado estacionario, con y sin ingresos |
| `12_identificacion_simulacion.csv` | Recuperación de un θ conocido en datos simulados |
| `13_identificacion_trayectorias_theta_fijo.csv` | Trayectoria de la participación con θ de estado estacionario fijo en 0,10–0,40 |
| `figuras/` | `fig_participacion_informal`, `fig_estimated_series` y `fig_shocks` (PDF y PNG) se regeneran en cada actualización; las demás son las figuras del artículo (datos hasta 2026T2) |

## Diccionario de `01_series_trimestrales.csv`

| Variable | Unidad | Qué es |
|---|---|---|
| `pib_observado_mmillones_2015` | miles de millones de pesos de 2015 | PIB trimestral del DANE (volumen encadenado, sin desestacionalizar) |
| `ocupados_observados` | personas | Ocupados totales (ICML) |
| `tasa_informalidad_observada` | proporción | Tasa de informalidad laboral publicada (ICML) |
| `participacion_informal_pib` | proporción | **Participación del trabajo informal en el PIB** (resultado principal) |
| `tasa_informalidad_laboral` | proporción | Tasa de informalidad laboral sin ruido de encuesta |
| `razon_ingresos_R` | razón | Ingreso informal por trabajador / costo laboral de un asalariado formal |
| `productividad_relativa_informal` | razón | Valor agregado por trabajador informal / formal, (1 − α)·R |
| `pib_informal_mmillones_2015` | miles de millones de pesos de 2015 | PIB producido por trabajo informal |
| `pib_formal_mmillones_2015` | miles de millones de pesos de 2015 | PIB producido por el sector formal |
| `ocupados_informales`, `ocupados_formales` | personas | Ocupados de cada sector, con la tasa sin ruido |
| `va_por_trabajador_informal_millones` | millones de pesos de 2015 por trimestre | Valor agregado por trabajador informal |
| `va_por_trabajador_formal_millones` | millones de pesos de 2015 por trimestre | Valor agregado por trabajador formal |
| `componente_ciclico_pib` | desviación logarítmica | PIB sin tendencia estocástica, respecto a su estado estacionario |
| `choque_crecimiento_tendencia_mu` | desviación | Choque al crecimiento de la productividad tendencial |
| `choque_gasto_publico_zg` | desviación logarítmica | Choque al gasto público |
| `choque_eficiencia_inversion_lnnu` | desviación logarítmica | Choque a la eficiencia marginal de la inversión |
| `choque_oferta_laboral_lnpsi` | desviación logarítmica | Choque a la desutilidad del trabajo |
| `choque_cuna_formalidad_omega` | desviación logarítmica | Choque a la cuña de formalidad (costo relativo de ser formal) |
| `choque_absorcion_x` | proporción del PIB | Choque de absorción (demanda externa y no aditividad) |
| `choque_productividad_informal_zr` | desviación logarítmica | Choque a la productividad del sector informal |

Cada variable estimada viene con `_p05`, `_mediana` y `_p95`. En `02_series_anuales.csv` el PIB
informal y formal son sumas de los cuatro trimestres y la participación anual es PIB informal
anual / PIB anual; las demás son promedios anuales.

## Cómo leer los resultados

- **La trayectoria está identificada; el estado estacionario no.** La participación trimestre a
  trimestre cambia menos de 0,3 puntos desde 2007 cuando θ de estado estacionario se fija entre
  0,10 y 0,40 (archivo 13). El parámetro θ de `03_parametros_posterior.csv` depende en parte de
  las previas y no debe leerse como una medición independiente.
- **Las bandas son de incertidumbre de parámetros.** La incertidumbre de concepto (cómo se
  traduce el ingreso de la encuesta en costo laboral, el valor de α, la tecnología) está en
  `08_sensibilidad.csv` y es mayor que la estadística.
- **2020T2–2020T4** están excluidos de la verosimilitud; sus valores son reconstrucciones del
  suavizador.
- **1993–2000** usa la reconstrucción del mercado laboral del ICML, y **antes de 2007** no hay
  serie de ingresos: el nivel de esos años lo proyecta el modelo hacia atrás.


==> anc/results/alfa/capital_share.csv <==
specification,depreciation,alpha,se,ci90_low,ci90_high,n_obs,r2,trend_coef,labor_elasticity,returns_to_scale,iterations,theta_first,theta_last
"aggregate, CRS",0.04,0.6719520401589204,0.2102410811631069,0.32610546164560955,1.0177986186722312,30,0.8941000236726184,-0.004301421484428056,,,,,
"aggregate, unrestricted OLS",0.04,0.5899149939251532,,,,33,0.9814470111621182,,0.2917821771735859,0.8816971710987391,,,
"formal sector, labor-only informal, CRS",0.04,0.35417236398952473,0.2447468232472086,-0.04843616025213343,0.7567808882311828,30,0.6374678241741318,0.001530229543645889,,,9.0,0.3149095341961993,0.20626113755949974
"aggregate, CRS",0.06,0.647102195711804,0.20392084284483677,0.31165240923204757,0.9825519821915605,30,0.892939034619741,-0.004244624470120814,,,,,
"aggregate, unrestricted OLS",0.06,0.4863235744397818,,,,33,0.9814605007765482,,0.25065076330829666,0.7369743377480784,,,
"formal sector, labor-only informal, CRS",0.06,0.3301414716215709,0.2318975681459547,-0.05133002797852454,0.7116129712216663,30,0.6449731142782471,0.0016991697571190276,,,6.0,0.3228441827643847,0.21230657735752698
"aggregate, CRS",0.08,0.6194770013702746,0.19839555526008257,0.2931163129674388,0.9458376897731104,30,0.8903257252374948,-0.003852062343631115,,,,,
"aggregate, unrestricted OLS",0.08,0.4175340468745138,,,,33,0.9814938396634864,,0.21821418419018748,0.6357482310647012,,,
"formal sector, labor-only informal, CRS",0.08,0.3005592100702624,0.21700004406154325,-0.05640586241097628,0.6575242825515011,30,0.6514067780054549,0.0021356074618141814,,,7.0,0.33236297094817274,0.219623290522868


==> anc/results/base/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.011630025090996709,1.0057349823132278,0.9997803743339668,0.020957172916063728
obs_c,0.011501258030460744,1.0157426339830393,0.9904161389426527,0.1381154289785462
obs_i,0.09879202121436569,0.8313651230407121,0.8538518097869462,-0.520516173546564
obs_g,0.06454896689447276,0.9307447722138835,0.9888963123332408,-0.14860714469270025
obs_n,0.013325666441200064,1.0516296745562572,0.9932104257388414,-0.11633163887639998
obs_s,0.028551730746024722,0.9096275138780698,0.9011757828175385,-0.4334538135294195


==> anc/results/base/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
2005Q2,0.6748142692034166,0.6726431701718459,0.18814838005534162,0.32480361050575457,0.4750609363473616
2005Q3,0.6729343552014383,0.6724165498986256,0.18798013506216488,0.32468313285670924,0.47427064951516745
2005Q4,0.669608837602627,0.6735745883039961,0.1888946042911581,0.3250011963203894,0.4764375430042655
2006Q1,0.6700939417198142,0.6693808229365636,0.18603563043962795,0.32147685876167914,0.4710480484112871
2006Q2,0.6671538254023369,0.6666635888851455,0.18392922144945936,0.31932158004073746,0.46779902511307137
2006Q3,0.6666450318754007,0.6643544112522165,0.1823750633149829,0.31701365951102545,0.4661016141264261
2006Q4,0.6635791027916434,0.6651476656349767,0.18278307635785424,0.3171048727128306,0.468047830116894
2007Q1,0.6634180478152959,0.660718078152372,0.179860217683477,0.3132551505286593,0.46253218707043325
2007Q2,0.6543537917650138,0.6557528826306616,0.17671894681144437,0.30821834401023207,0.45708108598851155
2007Q3,0.6491781188716552,0.6533360909915598,0.17561863884276363,0.3051744531807138,0.4548290393970837
2007Q4,0.6592791335641515,0.6605631489290834,0.180027781801732,0.31282580013125766,0.46248687430354063
2008Q1,0.6688773194069423,0.6612143235394898,0.18053982519612827,0.31428764898234207,0.46157149889165916
2008Q2,0.6519423619271301,0.6550427347976229,0.1762339407631876,0.30754205311998006,0.45619603883374255
2008Q3,0.6529028558493083,0.654020233722509,0.17599677474129732,0.30600598196315476,0.4558300068674177
2008Q4,0.6588704426065614,0.6619432895324673,0.18085519314105375,0.3135870277088595,0.4644997073522539
2009Q1,0.6653498669279724,0.6640044264164691,0.182222178674542,0.3167991010341424,0.4647379553260523
2009Q2,0.6677060681361964,0.6643451362882031,0.182709416596546,0.3175460151406566,0.46415546142651654
2009Q3,0.6620411297167922,0.6638914859453466,0.1822121000065825,0.316057232638177,0.4647978983066689
2009Q4,0.6729356653883785,0.6701640407797187,0.18659080551452423,0.3228113742113595,0.4714013280829965
2010Q1,0.6632334190506023,0.6650089198782716,0.18277667465866093,0.31711660190474733,0.4663092997214503
2010Q2,0.6606557075568378,0.6614384513774589,0.1805483070851946,0.3136231158633696,0.46247084673073763
2010Q3,0.6651753755962151,0.6641499869271649,0.18228809254489733,0.3168617730380563,0.4646085752126116
2010Q4,0.6690733509154044,0.6677593922472781,0.1847120022777462,0.3201185106104498,0.4691656756050856
2011Q1,0.6601511074725902,0.6614370010236212,0.18051510067400026,0.3136870774219638,0.4626476771369462
2011Q2,0.6586112454120924,0.6580362354663578,0.17805697257468306,0.3104667736956086,0.45910851026933636
2011Q3,0.6575030472331641,0.6583149350222565,0.17844897752936906,0.31075595264178413,0.4590212051186387
2011Q4,0.6688939501275534,0.6646842116466078,0.18276928979109602,0.3178122142170037,0.46497885241580483
2012Q1,0.6520213693054817,0.6559126119686882,0.17697943623437615,0.30802164439195273,0.4568609128227494
2012Q2,0.6553888206069916,0.6535568174213163,0.17548921572632348,0.30638453728301185,0.45334625743463236
2012Q3,0.6553235823098964,0.6546529366068476,0.1761419589822585,0.30787192776062006,0.45362981661723706
2012Q4,0.6601492819350223,0.6569086807506382,0.177762605208965,0.3102293148430419,0.4562144523003919
2013Q1,0.6454972268761117,0.64669443317005,0.17093732596306385,0.2998880834442891,0.44633134979047306
2013Q2,0.6367763295132508,0.6373134477342419,0.16546005341863085,0.2911528619682132,0.43742856247310574
2013Q3,0.6355382763330529,0.6364573281634467,0.16472168491020048,0.29063882047578615,0.435523650991834
2013Q4,0.6397269879458936,0.638292064748753,0.16590818309275193,0.29237575247888925,0.4374822207271971
2014Q1,0.6272180554139118,0.6284737396938693,0.16034221695469653,0.28330639016012926,0.4280652525204757
2014Q2,0.6207757172815885,0.6238004685609778,0.15760693500505354,0.2792359929193031,0.4230093357327537
2014Q3,0.6260749389278271,0.6246502826881157,0.15799601585989953,0.28034333893209873,0.42307070228220145
2014Q4,0.6266700007770081,0.6285039077915981,0.16009478470596483,0.2835569736574489,0.42742739848786326
2015Q1,0.6260662970811808,0.6242636345154002,0.1578185353229416,0.28034616356162145,0.42237115069916353
2015Q2,0.6219210522899435,0.6199573988733678,0.15543673104696007,0.27679800209665467,0.4177471917842845
2015Q3,0.617430188521269,0.6170741485925382,0.15371015645536643,0.2738337916449932,0.4154591200831357
2015Q4,0.6178200521818203,0.6200989009046364,0.15537204132406285,0.27629617395097517,0.41857379383015975
2016Q1,0.6114460285901164,0.6128171113000396,0.15148215222256978,0.27010675763548475,0.4117256149480651
2016Q2,0.6099478449770017,0.6099395264951832,0.14984251358959438,0.2679086982544937,0.4081764485165361
2016Q3,0.6109400992150219,0.6101208278960746,0.1499452445644519,0.26809661350798764,0.40831705629305387
2016Q4,0.6159135407766331,0.614786575673073,0.15244474079075318,0.2720002679436951,0.41293964961159524
2017Q1,0.6061659953493229,0.6083847687230642,0.14897709738531786,0.26645363214209494,0.40679085772524115
2017Q2,0.6034588312351443,0.6052860996841171,0.14736853732210037,0.2639874068443343,0.40346587682091917
2017Q3,0.6085056724165488,0.6066164088304182,0.14811523284457215,0.26527954940634374,0.40456714547716616
2017Q4,0.6120165590837455,0.6120534958014208,0.15107317804642953,0.26968116014866916,0.40987036742872
2018Q1,0.6062939017277578,0.6070872677679031,0.14827469444259642,0.26555638717004226,0.4050594132501975
2018Q2,0.6036553911625394,0.603454446890229,0.14639978191420744,0.2626511551690383,0.4013380696974305
2018Q3,0.6044771672391585,0.6038281609956135,0.14663308017465346,0.2630212784237458,0.4015361866525445
2018Q4,0.6100722409998883,0.6086729007668921,0.14928049277697572,0.2671345481146751,0.40628917533989467
2019Q1,0.5983327161139304,0.6013034618269277,0.14528905858323302,0.2607311057052385,0.399567975208769
2019Q2,0.5986135941062368,0.5976623209205383,0.1433524001218324,0.25795869524417814,0.396297716317124
2019Q3,0.5940508050479613,0.5970106415121091,0.14315021335885927,0.2571587115736018,0.3959625409755033
2019Q4,0.609215457494104,0.6051676535393808,0.14743556565721894,0.26451661851952757,0.403761687571714
2020Q1,0.5991396012681862,0.600493357299636,0.144646645865659,0.2604845207997744,0.3996674483567314
2020Q2,0.5865879191765383,0.5865879191765383,0.13786185244607047,0.24928257416829702,0.3848148889563886
2020Q3,0.5999141464419078,0.5999141464419078,0.14455846762393473,0.2597607310741378,0.397969892912402
2020Q4,0.615420879749711,0.6118468989283247,0.15126000021722066,0.26994136821758463,0.40782084551824366
2021Q1,0.604243543861884,0.6008642621419493,0.14521240373777827,0.26099855708964803,0.3978293181974528
2021Q2,0.5899142176492493,0.59446212424124,0.14193139196637342,0.255790862199503,0.39110382646472786
2021Q3,0.5900410308291606,0.5880691000815039,0.13855448454291674,0.25039981712337545,0.3863016228149934
2021Q4,0.5847411209432527,0.5864052101116001,0.1381148034725631,0.24860505991716325,0.3860723291709555
2022Q1,0.5821580920667051,0.5821881488289775,0.135724960252358,0.24599740312736257,0.38041604768696646
2022Q2,0.575060395287157,0.5757626680327653,0.13263496923441087,0.24103137492285806,0.37484179766601544
2022Q3,0.5780172591155304,0.5746925500901614,0.13216986545697754,0.24053520078396812,0.3734730006946805
2022Q4,0.5733915752901744,0.5768176128546008,0.13302862292127057,0.2417911772607646,0.3758703695961923
2023Q1,0.5792942841362436,0.5711686595507679,0.13090991785017103,0.23873669432168232,0.3690273206281398
2023Q2,0.5549788752026328,0.5607500007583848,0.12588778066861916,0.22941623160365077,0.36063174383615504
2023Q3,0.558716689594733,0.5589074631314461,0.12511720068866836,0.2285793980609153,0.35869533706354867
2023Q4,0.5527909558653819,0.5595981731497529,0.1256176870683318,0.22853108941295452,0.3599155571151692
2024Q1,0.560304624894086,0.5577500809163318,0.12447423722045252,0.22796134324376777,0.3575295610420837
2024Q2,0.5555597978758177,0.5548438366674571,0.12314793058447565,0.22578498705337718,0.3550920788581028
2024Q3,0.5561801763166703,0.5561513517907924,0.12366292472523749,0.2268112017269097,0.3558948529312554
2024Q4,0.5554196383139185,0.5597574706408739,0.1253310713413452,0.22893623801267113,0.35986305076318226
2025Q1,0.5696796469130659,0.5598835284212802,0.1257134889015519,0.229907929758206,0.3579944747762866
2025Q2,0.5482774488540658,0.5520223277647385,0.12186013175684991,0.22374502195524384,0.3523823699246357
2025Q3,0.5480178157876563,0.5494544132323882,0.12095584064828092,0.22183758792363317,0.35039333064624395
2025Q4,0.5550447852238422,0.5552826830356626,0.12344870895967508,0.22611379680694152,0.35533190348870636
2026Q1,0.5515994129886721,0.5506492862520795,0.12138273778126427,0.2230251857976354,0.35067031767992163
2026Q2,0.5433097680795567,0.5450291763595521,0.11894118602197347,0.21897938584394333,0.3463500824625491


==> anc/results/base/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
2005Q2,0.2912597268365445,0.3393638993872518,0.38135317889780546,0.41832385349116696,0.45112492983902064,0.4804241331489255,0.5067538397033219,0.53054371709673,0.5521443534116174,0.5718446499860488,0.5898848171543809,0.6064662173968749,0.6217589134645571
2005Q3,0.2910473585161619,0.3391332397422033,0.38111044379021125,0.4180734889375919,0.45087015065143865,0.48016728260227126,0.5064966348045992,0.530287418966485,0.5518898875955519,0.5715926926535954,0.5896358576603937,0.606220604214876,0.6215168882604671
2005Q4,0.2921343224278368,0.34031358350242835,0.38235235985438304,0.4193542393265398,0.45217330328155875,0.48148086693324443,0.5078118847578057,0.5315979000764737,0.5531908809338019,0.5728807536147706,0.5909084958600842,0.6074760485555895,0.6227539127179339
2006Q1,0.28821853005357656,0.3360585847405211,0.37787282062630817,0.4147322812442671,0.44746838106977027,0.4767363721245363,0.5030596540881294,0.5268613506175361,0.5484872260627758,0.5682225921230271,0.5863049663071335,0.6029336775092504,0.6182772444936766
2006Q2,0.285711459195149,0.3333302555660212,0.37499675391541476,0.41176135121883584,0.44444102469772395,0.47368075762275785,0.4999965375037813,0.5238060691636313,0.5454511115718362,0.5652139877133081,0.5833299670136799,0.5999966759990264,0.6153813372764478
2006Q3,0.2835991698805103,0.3310290699869815,0.3725686717980586,0.4092510943237199,0.4418811986407103,0.4710953274735432,0.49740321597967696,0.5212179872682752,0.5428780059652613,0.5626630566120443,0.5808064949846484,0.5975044952257217,0.6129231715584895
2006Q4,0.28432290791706016,0.33181778547977314,0.37340111627604894,0.4101119270929522,0.4427592253698575,0.47198231312277544,0.4982930684624237,0.5221061859620423,0.5437611952559337,0.563538752714824,0.581672871795968,0.5983602261312344,0.6137673113909277
2007Q1,0.2803064431710225,0.3274373539518823,0.3687747022034786,0.4053248915417318,0.43787398660084587,0.4670448842523151,0.49333756199805023,0.5171579728485591,0.5388391553552506,0.5586569005972544,0.576841546010139,0.5935869689494165,0.6090575261549672
2007Q2,0.2758755000502156,0.32259533754780245,0.36365192214265923,0.4000161363542204,0.4324489341465649,0.46155517071186286,0.4878216766526941,0.5116447064622733,0.5333500671802898,0.5532081076630817,0.5714450369063627,0.5882515791594598,0.603789669338841
2007Q3,0.27374543739259327,0.3202640884942425,0.36118217047178713,0.3974536690740608,0.4298275453735259,0.4589000056691341,0.485151556094361,0.5089737700487602,0.5306889530394026,0.5505648105516852,0.5688255401517673,0.5856603251072786,0.6012299130259635
2007Q4,0.2801670559488015,0.32728518803887635,0.36861385469700286,0.4051583345685169,0.4377038991073778,0.4668728766819064,0.4931648314744701,0.5169854122511569,0.5386674311851245,0.5584865093391143,0.576672855437219,0.5934202487319821,0.6088929707697579
2008Q1,0.2807534005898314,0.3279252205361179,0.36929034131952854,0.4058587771492856,0.43841913745539884,0.46759614245571063,0.49389109486711297,0.517710922900238,0.5393893905125463,0.5592028334305108,0.5773820013020954,0.5941210855802386,0.6095846836840252
2008Q2,0.27524780900641976,0.32190860191375453,0.36292461144259003,0.39926172872291177,0.43167736821421837,0.4607738347026918,0.4870360953060155,0.5108590262947731,0.5325674045293699,0.5524308017190193,0.5706748359183851,0.5874897789685136,0.6030372174600549
2008Q3,0.2743466602094315,0.32092233271972054,0.36187974112640564,0.39817762846242205,0.4305683355647422,0.4596505082267501,0.4859064379038178,0.5097290204327325,0.5314415512592856,0.5513124837322849,0.5695665848985133,0.5863934746235425,0.6019542371525618
2008Q4,0.28141133233824983,0.3286431861997243,0.370049006528552,0.40664413147293943,0.43922092030315624,0.4684067783103379,0.4947049585821938,0.5185238237644842,0.5401982042469955,0.5600052360282951,0.578176274118643,0.594905971001093,0.6103592771714841
2009Q1,0.28328047870562045,0.33068168208217125,0.37220194542136664,0.4088717903583769,0.4414942538381804,0.4707043759150787,0.49701094789963635,0.5208264003944785,0.5424885843709737,0.5622768997860997,0.5804244121523244,0.5971270750547141,0.612550834195336
2009Q2,0.28359071931789254,0.33101985915574444,0.3725589488329164,0.4092410384541101,0.44187094071324273,0.47108496378922216,0.49739281781371425,0.5212076075371985,0.5428676839704443,0.5626528214624197,0.5807963680975878,0.597494492175018,0.6129133034537262
2009Q3,0.2831777179589991,0.3305696571632541,0.37208367408053555,0.40874945336300517,0.4413694439916192,0.47057826603620406,0.49688440643990256,0.5207000724410826,0.542362949300271,0.5621523128779238,0.5803011350062672,0.5970052980726908,0.6124306933680016
2009Q4,0.2889455328369525,0.33684915164430584,0.3787056468034378,0.4155920768898515,0.4483440540749416,0.47761981056254477,0.5039448934533655,0.5277439937296289,0.549364032390055,0.5690911828390522,0.5871636097355596,0.603781131251263,0.6191126380689971
2010Q1,0.2841961794271686,0.3316796985066729,0.3732553910913721,0.4099612485782065,0.44260555198651624,0.47182708505685833,0.49813735071370974,0.521950768483543,0.5436066641540487,0.5633855415920943,0.5815212992436609,0.5982105234182502,0.6136196431200941
2010Q2,0.28095551473141495,0.3281458003529873,0.36952344697239453,0.4061001031460639,0.4386655297554567,0.46784527172906204,0.49414123097897006,0.5179607765066836,0.5396380000492873,0.5594494833593411,0.5776261622304691,0.5943623699108038,0.6098228124364956
2010Q3,0.28341297777038504,0.33082611837944703,0.3723544280375257,0.4090295079624738,0.4416551533750976,0.4708669458958717,0.49717406926503,0.5209892420406668,0.5426505287996114,0.5624374894442739,0.5805833102160516,0.597284036444474,0.6127056839371424
2010Q4,0.2867196925789124,0.3344278529282846,0.37615413928003943,0.41295723369347354,0.4456599121511126,0.4749112859244206,0.5012303245835464,0.5250369147233865,0.5466744291839741,0.5664263960544869,0.5845289918846338,0.6011805306258644,0.6165487586744793
2011Q1,0.28095420633559365,0.3281443724856899,0.36952193808435085,0.40609854110470317,0.43866393497284356,0.4678436592780723,0.49413961205369716,0.5179591594481311,0.5396363910770614,0.5594478871009144,0.5776245821088063,0.5943608084314312,0.6098212714022387
2011Q2,0.2779039338601952,0.32481320076001186,0.3659995442247452,0.40245004602576007,0.43493712867871703,0.4640738986422802,0.49035320688784606,0.5141757545613187,0.5358706681450078,0.5557107974627774,0.5739242508725589,0.5907032049087918,0.606210711237509
2011Q3,0.2781525907904314,0.3250849343116113,0.36628704141445123,0.4027479868911929,0.43524160228540026,0.46438200649846273,0.49066278831476506,0.5144851932019298,0.5361787535293491,0.5560166245969618,0.5742271465080105,0.5910026728027176,0.6065063911084312
2011Q4,0.2838998301739368,0.33135675602668063,0.3729145557390522,0.4096088010190877,0.4422460748132903,0.47146394905429706,0.4977730492247417,0.5215871514650933,0.5432451046282468,0.5630270556987984,0.5811666339241892,0.5978602211829138,0.6132740903739917
2012Q1,0.2760168895952551,0.32274999926553305,0.36381569599556784,0.40018598803411176,0.4326226272487757,0.46173104351395683,0.4879984871589377,0.5118215229836891,0.5335261898859245,0.5533830115673255,0.5716183299276986,0.5884229709273494,0.6039589477650356
2012Q2,0.2739392604823252,0.3204763144568068,0.36140709460843723,0.39768711931723655,0.4300664387697876,0.459142045562921,0.4853950213997416,0.5092173661078135,0.5309317044691674,0.5508059832165179,0.5690645836551814,0.5858968299450124,0.6014635783492012
2012Q3,0.27490390767852463,0.32153226553788256,0.3625259599985342,0.39884815181018507,0.4312543181063705,0.46034536695473066,0.4866052444160557,0.5104280712222685,0.53213805922483,0.5520043537048847,0.5702522483145208,0.5870717664278812,0.6026243032432477
2012Q4,0.2769003100492375,0.3237161144469716,0.3648385159777806,0.40124656822532645,0.43370701357032354,0.46282887416555657,0.4891020225771222,0.5129249612376707,0.5346251761021084,0.5544742815747036,0.572699448225595,0.5894921358876939,0.6050148453836104
2013Q1,0.26797963947526854,0.313942031256053,0.3544736048035286,0.3904832072555944,0.42268760653943516,0.4516596882806524,0.4778628338054496,0.5016758908983391,0.5234116095676096,0.5433304547125601,0.5616510939765947,0.5785584584658682,0.5942100073080502
2013Q2,0.26004873347448704,0.3052180265346305,0.34518999031675873,0.38081285759840355,0.4127598029600375,0.44157188766203315,0.4676889536148808,0.4914722354247138,0.5132211699486035,0.533186069255679,0.5515777978208244,0.5685752488332496,0.5843311822649773
2013Q3,0.25933702633033723,0.3044335594097973,0.3443537063855735,0.37994034637017116,0.411862783207504,0.44065923855383193,0.4667674443266256,0.49054704949768796,0.5122962874278111,0.5322645486946529,0.5506619867584501,0.5676669425001792,0.5834317443679962
2013Q4,0.2608647149912266,0.3061171058463936,0.3461481528658015,0.3818122444819401,0.41378700171341026,0.4426167449523393,0.46874373588120605,0.4925310261460179,0.5142794307281707,0.5342403161503644,0.5526253599309893,0.5696140863894368,0.5853597482674966
2014Q1,0.25279452367158095,0.297209896063042,0.3366412529176151,0.37188293866854055,0.40356901135026163,0.43221173018828535,0.4582294615004974,0.48196724838185767,0.5037121997885311,0.523705159925358,0.5421496662528156,0.5592189036992444,0.5750611592115733
2014Q2,0.24904221308161506,0.2930568826956856,0.3321976950451009,0.367231722271606,0.3987730926518207,0.427319299411292,0.45327763475453386,0.47698474646100386,0.49872131783542,0.5187232331205605,0.53719017236005,0.5542923006346413,0.5701755270339367
2014Q3,0.24972038260975993,0.2938080157363274,0.33300189375544736,0.3680739869328934,0.3996420096602331,0.42820611673753795,0.45417559972236904,0.47788862443431085,0.4996270377640437,0.5196276233930284,0.5380907618279976,0.5551871672594431,0.5710631817306587
2014Q4,0.25281892986579163,0.29723688456419894,0.336670106746022,0.37191311959150586,0.40360011145884406,0.4322434379256799,0.45826153742776804,0.48199950762995203,0.5037444991802933,0.5237373884097778,0.5421817377214746,0.5592507515379453,0.5750927321306049
2015Q1,0.2494116008552344,0.29346604222221956,0.33263578896864476,0.36769057946402645,0.39924649440506194,0.4278024763339289,0.4537669063472818,0.4774772591102464,0.4992148518329658,0.5192160588292353,0.5376809418518008,0.5547799652528121,0.5706592741185539
2015Q2,0.2459982062184247,0.2896824189164176,0.32858201605504916,0.3634422539757343,0.3948612525936509,0.4233245989914249,0.44923062401642533,0.47290915876840645,0.4946356522734002,0.514641935828214,0.5331245278866099,0.5502511110363439,0.5661656338355272
2015Q3,0.24373872042843822,0.28717451342507594,0.3258918494510315,0.3606199727166043,0.3919452155424992,0.4203443718089688,0.44620913548222113,0.46986427580054896,0.491581345169235,0.5115891503737773,0.5300818449645318,0.5472252502984704,0.5631618416673703
2015Q4,0.24610962808097783,0.2898060220270463,0.32871453601921646,0.36358122001531346,0.39500477732443057,0.4234712296438861,0.44937923544749775,0.4730588754166106,0.4947857904889549,0.5147919607595532,0.5332740209068446,0.5503997448954411,0.5663131535392096
2016Q1,0.24044003776936235,0.2835083571843681,0.3219546612040782,0.35648509823373375,0.38766894077643094,0.41597021671016343,0.44177095629716084,0.46538853797957935,0.48708880970370294,0.5070961392720638,0.5256012007767864,0.5427670705450858,0.5587340458301556
2016Q2,0.23823511673643175,0.28105462553936833,0.3193164761222254,0.35371156695529066,0.38479786837953495,0.41303092451113743,0.4387863248548587,0.4623765084558866,0.4840635009133972,0.5040686881650153,0.5225804013049004,0.5397598638096831,0.5557458993344904
2016Q3,0.23837345177605748,0.2812086458263475,0.31948214662783536,0.3538858049608082,0.3849782978376768,0.41321570044284994,0.4389740059004597,0.4625659631086067,0.4842538376806798,0.5042592029687836,0.5227705374620607,0.5399491813014122,0.555934051008209
2016Q4,0.241960635641675,0.2851990582004469,0.323771031206027,0.3583933079262608,0.3896430026812612,0.4179900173357328,0.44382083285959845,0.46745623460861746,0.48916470231419723,0.5091726533885998,0.5276723697548072,0.5448281971722148,0.5607814408872789
2017Q1,0.23705202864038288,0.2797369810873551,0.31789876892285296,0.3522201706374229,0.3832531262261,0.41144864458931907,0.4371788660036546,0.4607535798494494,0.48243275799199437,0.5024361817515468,0.5209509195109696,0.5381371947318523,0.5541330345975379
2017Q2,0.23471112511594375,0.27712766961113255,0.315089215529501,0.34926260475982396,0.3801879165766867,0.408307222135413,0.43398585154061226,0.45752835348553417,0.4791906310365947,0.4991892813931856,0.5177088633861524,0.534907610000178,0.5509219607134019
2017Q3,0.23571335092944867,0.2782451636838524,0.3162928076152375,0.3505299264526327,0.38150166582266926,0.40965391755571684,0.4353549250003978,0.45891148019617484,0.48058122901738487,0.5005821333625408,0.5190998282775585,0.5362934008483302,0.552299972212468
2017Q4,0.23985298601577631,0.282855309850222,0.3212527619177684,0.3557474156028112,0.38690552625361724,0.4151888590353552,0.44097772785185946,0.46458819593406553,0.48628509423356253,0.5062919977660781,0.5247989581372484,0.541968559754047,0.5579407089086261
2018Q1,0.23606907957017237,0.2786416783294359,0.31671974948405973,0.3509793586409311,0.38196745387767883,0.41013128526390924,0.43584013105764763,0.4594015796932526,0.4810738953496557,0.5010755237877166,0.5195924814040269,0.5367841577539058,0.5527879152376733
2018Q2,0.23333794656374893,0.27559569955093255,0.31343838525123335,0.34752357794196226,0.3783844439617883,0.4064578342559075,0.43210509356209764,0.45562769801047737,0.4772791609730199,0.49727420638758885,0.5157959142692345,0.5330013427946446,0.5490259928851575
2018Q3,0.23361748553062311,0.27590764438339727,0.31377461052843314,0.3478778399907439,0.3787519036829084,0.40683471384894937,0.43248842594204223,0.45601514146255856,0.47766886041773193,0.4976646884041948,0.516186006876013,0.5333901135926888,0.5494127009669979
2018Q4,0.23727084879725827,0.2799807438136828,0.31816109648701696,0.35249618384175607,0.38353905941921695,0.4117415700347539,0.4374764935595586,0.46105410940321984,0.48273476942224514,0.5027385519607293,0.5212527592358791,0.5384377999732317,0.5544318489717511
2019Q1,0.23173526697104865,0.27380643205608407,0.3115090804908468,0.34549004614065215,0.37627446933610526,0.40429313012869256,0.4299027311616349,0.45340116438950695,0.47503915165308813,0.49502922567355784,0.5135527343834931,0.5307653581953666,0.5468014959510432
2019Q2,0.22904637432714378,0.27080144559018443,0.308265961128265,0.34206892055513627,0.37272210245530885,0.40064615558111855,0.42619001816514157,0.4496455744283082,0.47125885758338093,0.49123871283119924,0.509763567751263,0.5269867755297959,0.5430408700911019
2019Q3,0.228568288959023,0.27026675855729326,0.307688514762707,0.3414594107331209,0.37208886313139494,0.3999957266256261,0.42552756220157884,0.4489751867510207,0.4705837992597803,0.4905615878817371,0.5090864591221735,0.5263113503628961,0.5423684618825781
2019Q4,0.23462209086635025,0.2770283697480423,0.3149822403868592,0.34914994195976434,0.3800711045137916,0.4081874602211491,0.43386408056494463,0.45740531497856957,0.4790669116477093,0.4990653464328534,0.517585082429892,0.5347842766111698,0.5507993077613101
2020Q1,0.23113441719512207,0.27313528052406366,0.31078506352704666,0.3447265946771858,0.37548201718170254,0.4034798412441042,0.42907503185620993,0.45256413785511473,0.4741968339046975,0.4941848299207433,0.5127088228071234,0.5299239746353078,0.545964269240026
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.23969440009804321,0.28267886488764415,0.3210630880099765,0.35554804386193606,0.3866991737303752,0.41497763201936266,0.4407632691638764,0.46437179311612853,0.48606776000928115,0.5060745305546827,0.5245819880333934,0.5417525837909719,0.557726118333382
2021Q1,0.23140932901207137,0.273442381744358,0.31111637744365567,0.34507597576385085,0.3758446904048148,0.40385206969254916,0.4294538734760773,0.4529472650769173,0.4745823983226472,0.4945713596812656,0.5130951440388143,0.5303091507495207,0.5463475536533561
2021Q2,0.22670777167267905,0.2681848189175397,0.30543896404831594,0.3390838862335911,0.36961985064063196,0.3974587514283654,0.4229427996882175,0.4463586614626303,0.46794828783279874,0.4879173061507619,0.5064415899848129,0.5236724528651376,0.5397407908008114
2021Q3,0.22210365921651082,0.26302487710323796,0.29985593826188395,0.33318088356355247,0.3634776109890731,0.3911409405345189,0.4164999151980103,0.4398309513249799,0.46136795537948533,0.48131019334391034,0.49982847439721756,0.5170700556352578,0.5331625661611044
2021Q4,0.22091991191274227,0.2616964032997142,0.298416765135593,0.33165753138347315,0.36189091480478885,0.3895073813360236,0.4148326057129112,0.4381403749436132,0.45966252616035735,0.47959668470459976,0.4981123503111353,0.5153557286722699,0.5314536000949264
2022Q1,0.21794617294081337,0.25835580162093214,0.2947945837456931,0.3278204012484133,0.35789130551569054,0.38538689148966804,0.4106244057334738,0.4338710424113105,0.4553534397601294,0.4752650934806137,0.4937722013311399,0.5110183130439198,0.5271280610781628
2022Q2,0.21348664659106462,0.2533372768177475,0.2893443883022968,0.3220384499667704,0.35185660623591175,0.3791623354451252,0.4042603399796369,0.427407965051431,0.4488240549653019,0.4686958935869696,0.48718469568697476,0.5044299902851547,0.5205531483337065
2022Q3,0.21275218797263737,0.2525097352985093,0.2884446651491932,0.3210829964417678,0.3508584689973572,0.3781319289147701,0.40320602416448115,0.42633648276378394,0.44774086610198854,0.46760543314142616,0.48609057463699007,0.5033351532621884,0.5194599982894931
2022Q4,0.21421297699891215,0.25415537630404794,0.29023356726404564,0.3229824376349803,0.3528425096038223,0.3801798708383668,0.4053012586893898,0.4284656190862502,0.44989306529900486,0.46977189428145494,0.48826413480190634,0.505509973719756,0.5216313164303976
2023Q1,0.21034998883993186,0.24980107282944564,0.28549775814055245,0.3179516378628192,0.3475853939430251,0.37475130805575046,0.39974533269349305,0.42281791707004873,0.4441824286858647,0.46402177129815897,0.48249363440741616,0.49973469340367344,0.5158639971987122
2023Q2,0.20339136792723267,0.2419372241651728,0.2769249769530045,0.308825554835932,0.3380302923022653,0.3648670638111063,0.3896126462073032,0.4125022995775334,0.43373727031920434,0.4534907237914397,0.4719124770980574,0.48913280588677915,0.5052655298567832
2023Q3,0.20218257082616659,0.2405685229264285,0.2754302574699556,0.3072318109176149,0.3363591782689417,0.3631360573224587,0.38783592922209803,0.41069143279802994,0.43190171451055404,0.4516382463097887,0.4700494714888444,0.4872645450331833,0.5033963678906234
2023Q4,0.2026349552487256,0.24108084262190338,0.2759898385783726,0.3078285529038119,0.33698497514038617,0.3637843639285682,0.38850143252972436,0.41136980011815966,0.4325893988087916,0.4523323343287693,0.4707475643047106,0.48796466341439737,0.5040968767880163
2024Q1,0.20142656053128405,0.2397121044831651,0.2744945902024628,0.3062337697155045,0.3353123147905287,0.3620513208317135,0.3867222133530766,0.4095559946154149,0.4307504987665069,0.4504761385501422,0.46888049722095565,0.4860920276219854,0.5022230546014688
2024Q2,0.19953927834271235,0.23757282063266905,0.2721560105437979,0.3037379922635906,0.3326931963718545,0.3593362550118148,0.3839334812010781,0.40671180154010067,0.4278657779205267,0.4475631787759413,0.465949437794984,0.4831512509413358,0.49927950000432786
2024Q3,0.20038640747740677,0.23853330150850485,0.27320620614149693,0.3048590115080527,0.33386983762756134,0.3605562118430506,0.3851867385688811,0.4079901720516944,0.4291625422867823,0.4488728046436583,0.46726735811207804,0.484473687959536,0.500603324566341
2024Q4,0.20273941652095662,0.2411991280306227,0.276119020253199,0.3079662982067564,0.3371294126327056,0.3639339829722302,0.38865500721600876,0.41152633102230457,0.4327480679637755,0.4524924701100662,0.47090861382129395,0.488126170638164,0.5042584651083601
2025Q1,0.2028221146281595,0.2412927660228893,0.2762212798953984,0.308075332758187,0.33724374063551354,0.3640524087026706,0.3887765604177216,0.411650220766995,0.4328736469870461,0.4526192070000905,0.47103607115437945,0.4882539876601981,0.5043863439214774
2025Q2,0.1977220582131576,0.23551113612476984,0.2699004509795667,0.30132905165373003,0.3301635080648555,0.3567122745798287,0.3812367679071837,0.40396000406649374,0.4250733996847908,0.4447421772206567,0.4631096973833034,0.480300959205637,0.49642544854531906
2025Q3,0.19608089166888712,0.2336476544794407,0.2678602037102708,0.29914857144739343,0.3278722919739922,0.3543342794305118,0.37879155143051346,0.4014636044175441,0.4225390195644657,0.44218072051832763,0.46053019342369633,0.4777109005655282,0.4938310618509598
2025Q4,0.1998232480593857,0.23789483063569175,0.2725081411458808,0.30411391186695014,0.3330878083627454,0.35974543221016453,0.38435386391189064,0.40714064239699427,0.4283008215577937,0.44800256770365354,0.46639163818379203,0.4835949936742615,0.4997237335353519
2026Q1,0.19684304149096785,0.2345132276152952,0.2688080638078355,0.30016175762635844,0.3289371031405263,0.3554395826987899,0.3799282540994779,0.4026242467951267,0.4237174581017594,0.4433718791415994,0.4617298668657183,0.47891559770137176,0.49503788006698973
2026Q2,0.1932807564804732,0.230464840902638,0.2643721136603981,0.29541744360735955,0.3239485015254011,0.3502588360793348,0.3745980108356039,0.397179545162903,0.4181871947413207,0.4377799630802242,0.4560961334358879,0.47325653747657137,0.48936722410601385


==> anc/results/base/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.28425136357337816,0.28000699978171917,0.15884014435428134,0.4240152355979624,0.8131789210201978,1.0029939331925097,2113.6072594094844,3758.9530950573485
rho_mu,beta,0.4,0.2,0.22190356486234086,0.2200275509467302,0.09224902538886792,0.35662075923651754,0.3987857383669713,1.0028339272791191,1481.1345909504064,1424.2200239528972
rho_g,beta,0.7,0.15,0.5821286769050567,0.5871284227572989,0.4284607067449554,0.7197068970374321,0.5913454514190013,1.0030252924479046,2081.9311800134933,4094.2789614276685
rho_v,beta,0.7,0.15,0.9168201439931932,0.9349215232988384,0.7859121219947498,0.9885696893787992,0.43683170702300556,1.0025867790357232,2336.190571397802,3208.4329041638002
rho_psi,beta,0.7,0.15,0.9858048037429724,0.9880608939881003,0.9673286379086069,0.9969352327527617,0.06504819105055122,1.0006387034348725,1684.04583942988,2964.9936134352465
rho_om,beta,0.85,0.1,0.9768326634500191,0.9813117993278515,0.9420721667315116,0.9963766401339178,0.17926102644210135,1.0026501813698772,1782.343256721844,2366.6367510576106
rho_x,beta,0.7,0.15,0.7490883952186084,0.7717686668184112,0.4920498326699247,0.9228396521405909,0.8786271429425169,1.0067254395213796,547.6985436817342,419.585540586303
sig_mu,invgamma,0.01,0.02,0.013107064837044678,0.013046151681603597,0.010532613054201608,0.01583787127784009,0.08088193389214192,1.0009217297445028,2359.1071605296947,3417.7871081118737
sig_g,invgamma,0.03,0.06,0.05747172929557287,0.05723739332111971,0.0503009823836142,0.06543118606188313,0.07695060081353913,1.0012115102891412,2300.4258048184884,4399.489541577668
sig_v,invgamma,0.05,0.1,0.010762831210163722,0.010198360053547958,0.007545203382469146,0.01584669735427818,0.0259254530687539,1.0022057689793806,2089.3891101484724,3846.6264249009073
sig_psi,invgamma,0.02,0.04,0.020521988548170188,0.020413341786272285,0.01714365895361675,0.02426859851071334,0.0541760570747791,1.0013481839356022,2418.3005861320585,4655.222613067257
sig_om,invgamma,0.02,0.04,0.01595610304140854,0.015815856327619136,0.012320585003284304,0.02003248588962757,0.05908907968537935,1.0016918621430821,2533.6228976440134,4627.734010596807
sig_x,invgamma,0.02,0.04,0.009082673458334405,0.008711270654530033,0.0058121953171729685,0.013727414621458371,0.05927286841974291,1.0077866331084369,399.4264417140173,206.33125855086863
me_i,invgamma,0.03,0.03,0.04971544746316797,0.05138534379682458,0.02646468235449963,0.0642470856612409,0.3694138245683978,1.015525814984519,283.4038615458643,120.98782232874629
me_n,invgamma,0.01,0.01,0.007574131603084357,0.007527426398099494,0.005703818273225768,0.009623619587887306,0.11994347081813284,1.001952214152351,2113.152061007831,2973.7121864207106
me_s,invgamma,0.01,0.01,0.016011842051624668,0.015937679383549883,0.012782798683993816,0.019521609060597387,0.20464976691074777,1.001696193350579,2362.464233854476,3604.3707873636554


==> anc/results/base/profile_theta.csv <==
theta,loglik,logpost_without_theta_prior
0.05,1143.816044578362,1118.292896868909
0.1,1143.7165264786315,1118.280050585236
0.2,1143.2755385146725,1118.0272531736375
0.3,1142.5013541090655,1117.4704403150292
0.4,1141.4350820469178,1116.6356553109329
0.5,1140.1595620905675,1115.5797195652785
0.6,1138.75971935933,1114.3731806231535
0.7,1137.2944093600124,1113.0794921715935
0.8,1135.8100501082185,1111.745082248615


==> anc/results/base/run_summary.json <==
{
  "sample": [
    "2005Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.011439848594851169,
    "s_bar": 0.6200713980996929,
    "c_y": 0.7038881988435614,
    "i_y": 0.2010414574020148,
    "g_y": 0.14918609591776394
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.2857,
    0.27436666666666665,
    0.24156666666666668,
    0.2319
  ],
  "rhat_max": 1.015525814984519,
  "ess_bulk_min": 283.4038615458643,
  "ess_tail_min": 120.98782232874629,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "rho_tilde_median": 0.23402676818262275,
  "minutes": 9.614570816357931,
  "mode_logpost": 1117.2232681356002,
  "mode_attempts": [
    1117.2232681356002,
    1117.0335314887382,
    1117.1639153936267
  ],
  "mode": {
    "theta": 0.28381943726016595,
    "rho_mu": 0.23701717610819756,
    "rho_g": 0.5969635349180541,
    "rho_v": 0.9202449976267024,
    "rho_psi": 0.9865697447587911,
    "rho_om": 0.9766696145736126,
    "rho_x": 0.7872746567911417,
    "sig_mu": 0.012942795411149918,
    "sig_g": 0.05742735348126867,
    "sig_v": 0.009572647594846797,
    "sig_psi": 0.020157390382614243,
    "sig_om": 0.01568177110868149,
    "sig_x": 0.008420869668539973,
    "me_i": 0.052231034171787365,
    "me_n": 0.0075351525780227415,
    "me_s": 0.015935662036505906
  }
}

==> anc/results/base/variance_decomposition.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x
detrended_output,1,0.09761312714845481,0.0040873442008257585,0.09904321395892964,0.594821925107419,0.19331024830456425,0.011124141279806416
detrended_output,4,0.09257165665677018,0.0012196291903783067,0.10159015597254052,0.6064826947608324,0.19369508648546488,0.004440776934013563
detrended_output,20,0.055224065599951376,0.0007644824457970396,0.09461142869098493,0.6557772951519928,0.19189003351639078,0.0017326945948830177
detrended_output,80,0.026745132670835718,0.0003822662979500855,0.05758374096198847,0.7413193908507464,0.1730522793666741,0.0009171898518052015
logit_informality,1,2.8709491555511758e-24,3.280970194204695e-22,7.950325795671039e-21,4.7747050633692696e-20,1.0,8.929436958495313e-22
logit_informality,4,3.362554372532831e-22,1.4997233713072232e-22,6.5749795592119395e-21,4.8183357729903753e-20,1.0,5.595969231951947e-22
logit_informality,20,3.342527991598848e-22,4.570175762961291e-23,3.232957123774878e-21,5.0790827634651815e-20,1.0,1.9515445035911213e-22
logit_informality,80,2.201690994330677e-22,2.604106259465433e-23,1.8274618329337524e-21,5.975726226070127e-20,1.0,1.1064237699297536e-22


==> anc/results/comparacion/comparacion_referencias.csv <==
source,method,period,published,This paper: labor-only informal sector (baseline),difference,This paper: equal technologies (upper bound)
Medina and Schneider (2019),MIMIC,1991,37.1,,,
Medina and Schneider (2019),MIMIC,1992,37.4,,,
Medina and Schneider (2019),MIMIC,1993,36.4,30.32379272167875,-6.076207278321249,41.5798664140491
Medina and Schneider (2019),MIMIC,1994,36.1,30.45776996335942,-5.64223003664058,41.72681486035793
Medina and Schneider (2019),MIMIC,1995,36.1,30.53298648050778,-5.567013519492221,41.852063100466644
Medina and Schneider (2019),MIMIC,1996,38.0,30.456274749302885,-7.543725250697115,41.8448036162336
Medina and Schneider (2019),MIMIC,1997,38.1,30.421954646270745,-7.678045353729257,41.945794541261684
Medina and Schneider (2019),MIMIC,1998,39.0,30.26366507596066,-8.73633492403934,42.318989387190136
Medina and Schneider (2019),MIMIC,1999,40.1,29.87466536541426,-10.225334634585742,42.762381050009914
Medina and Schneider (2019),MIMIC,2000,39.1,29.691370792192373,-9.408629207807628,42.93140158138149
Medina and Schneider (2019),MIMIC,2001,37.9,29.54579436462422,-8.354205635375777,42.87953864622175
Medina and Schneider (2019),MIMIC,2002,38.5,29.45758370024636,-9.04241629975364,42.86453827252954
Medina and Schneider (2019),MIMIC,2003,36.8,28.95867082946043,-7.8413291705395665,41.99613942136152
Medina and Schneider (2019),MIMIC,2004,36.3,27.87249250338233,-8.427507496617668,40.25179413418304
Medina and Schneider (2019),MIMIC,2005,33.7,27.80655716523947,-5.893442834760531,39.88637995584985
Medina and Schneider (2019),MIMIC,2006,31.9,27.566049310029378,-4.333950689970621,38.99820806283428
Medina and Schneider (2019),MIMIC,2007,31.3,27.044873593979325,-4.2551264060206755,37.82642771024343
Medina and Schneider (2019),MIMIC,2008,28.9,27.413947104101066,-1.4860528958989327,38.306033869339814
Medina and Schneider (2019),MIMIC,2009,31.4,28.230418517490918,-3.1695814825090807,39.86804908831837
Medina and Schneider (2019),MIMIC,2010,29.9,27.875665722685884,-2.0243342773141144,39.701519261134436
Medina and Schneider (2019),MIMIC,2011,25.7,27.7235977588977,2.0235977588977008,39.503498474829954
Medina and Schneider (2019),MIMIC,2012,25.2,27.2994353526293,2.0994353526292997,38.99743789240724
Medina and Schneider (2019),MIMIC,2013,25.8,26.08560148336444,0.285601483364438,36.87598598459413
Medina and Schneider (2019),MIMIC,2014,26.0,25.60113588535681,-0.3988641146431888,35.43359131143515
Medina and Schneider (2019),MIMIC,2015,28.6,25.751821222087422,-2.8481787779125796,35.37512638013327
Medina and Schneider (2019),MIMIC,2016,30.0,25.20390034103242,-4.796099658967581,34.652894113122024
Medina and Schneider (2019),MIMIC,2017,29.9,24.776598490358303,-5.123401509641695,34.249570143630315
"Schneider, Buehn and Montenegro (2010)",MIMIC,1999,39.5,29.87466536541426,-9.625334634585741,42.762381050009914
"Schneider, Buehn and Montenegro (2010)",MIMIC,2000,39.1,29.691370792192373,-9.408629207807628,42.93140158138149
"Schneider, Buehn and Montenegro (2010)",MIMIC,2001,39.0,29.54579436462422,-9.454205635375779,42.87953864622175
"Schneider, Buehn and Montenegro (2010)",MIMIC,2002,39.1,29.45758370024636,-9.642416299753641,42.86453827252954
"Schneider, Buehn and Montenegro (2010)",MIMIC,2003,38.5,28.95867082946043,-9.54132917053957,41.99613942136152
"Schneider, Buehn and Montenegro (2010)",MIMIC,2004,37.5,27.87249250338233,-9.627507496617671,40.25179413418304
"Schneider, Buehn and Montenegro (2010)",MIMIC,2005,36.5,27.80655716523947,-8.693442834760528,39.88637995584985
"Schneider, Buehn and Montenegro (2010)",MIMIC,2006,35.2,27.566049310029378,-7.633950689970625,38.99820806283428
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,1997-1999,24.53,30.186761695881888,5.656761695881887,42.342388326153916
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2000-2002,24.68,29.564916285687655,4.884916285687655,42.89182616671093
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2003-2005,24.5,28.212573499360744,3.7125734993607438,40.71143783713147
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2006-2008,24.96,27.34162333603659,2.38162333603659,38.37688988080584
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2009-2011,27.09,27.943227333024833,0.853227333024833,39.69102227476092
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2012-2014,26.88,26.328724240450185,-0.5512757595498137,37.102338396145505
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2015-2017,25.81,25.24410668449271,-0.5658933155072887,34.759196878961866
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2018-2020,24.85,23.528540726237143,-1.3214592737628585,32.901333348975015
"Asllani, Dell'Anno and Schneider (2024)",enhanced MIMIC,2021-2022,26.86,22.115116409145607,-4.744883590854393,30.684173603385123
"Elgin et al. (2021), DGE",DGE,1991,35.0,,,
"Elgin et al. (2021), DGE",DGE,2019,29.6,23.36871637863842,-6.23128362136158,32.62012521352858
"Elgin et al. (2021), DGE",DGE,2020,28.7,22.912108070532568,-5.787891929467431,32.33155274670707
"Elgin et al. (2021), MIMIC",MIMIC,2000,39.1,29.691370792192373,-9.408629207807628,42.93140158138149
"Elgin et al. (2021), MIMIC",MIMIC,2013,34.8,26.08560148336444,-8.714398516635558,36.87598598459413
"Elgin et al. (2021), MIMIC",MIMIC,2014,34.8,25.60113588535681,-9.198864114643186,35.43359131143515
"Elgin et al. (2021), MIMIC",MIMIC,2015,34.5,25.751821222087422,-8.748178777912578,35.37512638013327
"Elgin et al. (2021), MIMIC",MIMIC,2016,34.4,25.20390034103242,-9.19609965896758,34.652894113122024
"Elgin et al. (2021), MIMIC",MIMIC,2017,34.6,24.776598490358303,-9.823401509641698,34.249570143630315
"Elgin et al. (2021), MIMIC",MIMIC,2018,34.7,24.304797729540446,-10.395202270459556,33.752322086689404
"Elgin et al. (2021), MIMIC",MIMIC,2019,34.6,23.36871637863842,-11.23128362136158,32.62012521352858
"Elgin et al. (2021), MIMIC",MIMIC,2020,36.7,22.912108070532568,-13.787891929467435,32.33155274670707
Vuletin (2008),SEM/MIMIC,2000-2004,43.5,29.105182437981142,-14.394817562018858,42.18468241113547


==> anc/results/con_ingresos/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0201086706278717,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,1.0075182080509915,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8712565658563354,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9558456573037624,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,0.993261690244918,0.9787367347695914,-0.2051204621985773
obs_s,0.02585314187310471,0.9413119878670271,0.929058538747791,-0.3699327392646118


==> anc/results/con_ingresos/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6877148282426331,0.40759505331866047,0.4156731739903084,0.42165513392276244
1993Q3,0.6878832812958006,0.6873156820785963,0.40732833851263295,0.41527887631336025,0.421257370600638
1993Q4,0.686731000362914,0.6888967379083812,0.40849420606434794,0.41644394211780444,0.4223463115499373
1994Q1,0.6897329302773032,0.6889157686697511,0.4105346372724231,0.4179805189720097,0.4240133564981689
1994Q2,0.6877084928505579,0.6869742597877445,0.4089603754772648,0.41631232334197843,0.42228895281189865
1994Q3,0.6877615387347085,0.6870151109826099,0.4092039472344034,0.416450649285409,0.4224092209617672
1994Q4,0.6867026295084494,0.6888961081398879,0.41083197231004664,0.4183291028149201,0.42363851267334185
1995Q1,0.6895505837646291,0.6887997935886271,0.4123927787676904,0.4190748276726745,0.42525761806104273
1995Q2,0.687945723145582,0.6872828386176235,0.4116691937192187,0.4180888454394436,0.42434579061199107
1995Q3,0.6879021187719571,0.6872256144981286,0.4113374711021671,0.417912587868575,0.4239383972055609
1995Q4,0.6868539968888351,0.6888682259256027,0.4121202149614895,0.4190062630379726,0.42433110553937803
1996Q1,0.6894532289294323,0.6888589388500164,0.41332740943404944,0.4194581462080905,0.4255504107476405
1996Q2,0.6879045655029963,0.6870864050526857,0.4115847286996432,0.417797144709277,0.42394927223061574
1996Q3,0.6878740911685711,0.6870820484696176,0.4115664542869594,0.417616260139142,0.42355294664315346
1996Q4,0.6868986045638089,0.688708628232418,0.41246691806819324,0.41892059359283457,0.4241662072288339
1997Q1,0.6890423601756422,0.6884714637023317,0.4134259919986874,0.4190350329976791,0.4249855093120112
1997Q2,0.6876383434644483,0.6870973246075505,0.41283783803130575,0.4184695060971009,0.4246029267705074
1997Q3,0.6882978143260302,0.6874546534885397,0.413471256657382,0.4190619911372673,0.42514799991257823
1997Q4,0.6877848938432328,0.6894467162821094,0.41518114345780305,0.42126525141842,0.4262196518394184
1998Q1,0.6906398007582816,0.6905155521239968,0.4166221834991198,0.4220559896232625,0.42759885365169864
1998Q2,0.6898194688975227,0.6892994022315749,0.4163289519145692,0.42163188534098267,0.4270707125102606
1998Q3,0.69122944943315,0.6905016811014575,0.4182601644529111,0.42333020595398074,0.42909163934493166
1998Q4,0.6915925349161247,0.6927090508812859,0.42004133633886886,0.4257414945693797,0.4309735089082412
1999Q1,0.6949500526592731,0.6950704966215777,0.42088008760137796,0.4268948326991945,0.43167862784437705
1999Q2,0.6943090509728116,0.6938643780218079,0.42080395733714887,0.42639438203188196,0.4312909388540272
1999Q3,0.6958798974692184,0.6947202712969636,0.42202295326313816,0.4274899895652916,0.4325320613595147
1999Q4,0.6955600790403083,0.6967705349539922,0.4238559868717154,0.42971603770402866,0.4348869440615289
2000Q1,0.6977130123776162,0.6973826866897286,0.4253358579058227,0.4306214264727247,0.43526915202465716
2000Q2,0.6958690656988309,0.6952473682161682,0.4241682069729689,0.4291065932467567,0.4339224954532634
2000Q3,0.6956834458536953,0.6948046714922186,0.4238483711135724,0.42866003698690774,0.43368068898382234
2000Q4,0.6933925763591584,0.6954289853457597,0.4232180786966938,0.4288680065488706,0.43399386396014644
2001Q1,0.6960275982454878,0.6958488664702603,0.4250693474577198,0.4299859349305718,0.43523860363404504
2001Q2,0.6941863560450118,0.6935092910190739,0.4229506758157138,0.4275914004552807,0.4326343226695198
2001Q3,0.6944382200087719,0.6938002722042277,0.4234090005639332,0.4279920093462605,0.4331681002814139
2001Q4,0.6939155566818936,0.6956725007324681,0.42453421139475456,0.4296122011167568,0.4346946546389887
2002Q1,0.6962676694070964,0.696157986319226,0.4256943840198863,0.4300992581681114,0.43498907330492415
2002Q2,0.6956924875008857,0.6946898563355103,0.4240597738400683,0.4289386247388225,0.4337454179237517
2002Q3,0.6947471430805583,0.6940156837542107,0.4228627902480711,0.42757572577075265,0.43216286025391276
2002Q4,0.6939945183959939,0.6951751427144895,0.42331620142216336,0.42796792222349544,0.43248314133987026
2003Q1,0.6931464219207758,0.6930172321864886,0.42150707716165775,0.4258321036322408,0.43013027219351874
2003Q2,0.691119722289951,0.689916346590382,0.41804540380363786,0.4226109035266583,0.4270652512439089
2003Q3,0.6877787737459474,0.6868374650188636,0.4135880902637002,0.41812267019185223,0.4223412313158555
2003Q4,0.6822912238574138,0.6843903496842973,0.4083191628129971,0.4132798995037094,0.4174742100955909
2004Q1,0.6804194388972926,0.6802695215262581,0.4036739398030584,0.4078891772052228,0.41153785331670734
2004Q2,0.6755093018137532,0.6752735762327293,0.3975561898788113,0.40161496890483517,0.405122711072773
2004Q3,0.674213807442741,0.6740134789142203,0.39562029402212046,0.39969820758613206,0.4033440555839962
2004Q4,0.6740152156102986,0.6757852664343519,0.3964066866172415,0.40086941167113155,0.4048998565969149
2005Q1,0.6758511428758965,0.6755091452085493,0.39787213844149566,0.40140832111163194,0.4050584773030637
2005Q2,0.6748142692034166,0.6734978420909997,0.39654646378268993,0.3997885553390429,0.40335650105122484
2005Q3,0.6729343552014383,0.6722375121165887,0.39475317132964316,0.39781732921171226,0.4012370817357552
2005Q4,0.669608837602627,0.6718513743540877,0.3922673038686006,0.396440992571607,0.4004320144236033
2006Q1,0.6700939417198142,0.6698308194205739,0.39219277589200646,0.3947744323935818,0.398361764355686
2006Q2,0.6671538254023369,0.6667271708887554,0.3882291036936265,0.3905983257894989,0.39363639199443745
2006Q3,0.6666450318754007,0.6654218871437876,0.38632171091508033,0.38854145880795443,0.3917250321442383
2006Q4,0.6635791027916434,0.6649144027727358,0.3830693863180164,0.3860141055223363,0.38985063699102607
2007Q1,0.6634180478152959,0.6615314937957368,0.3807406743795423,0.38286924673244527,0.3860053247657645
2007Q2,0.6543537917650138,0.6547267155963578,0.3738067150681437,0.3755130349532686,0.3784626735350002
2007Q3,0.6491781188716552,0.65166728715387,0.36974062674081026,0.37259243025927535,0.37560258625917176
2007Q4,0.6592791335641515,0.6599523385080104,0.3801602058496255,0.38208239646474795,0.384938934806567
2008Q1,0.6688773194069423,0.6642052835184095,0.38684155651392826,0.39003345577241744,0.3938274566085982
2008Q2,0.6519423619271301,0.6540516360057115,0.37550331249774105,0.37774126761190313,0.3801442204674879
2008Q3,0.6529028558493083,0.6534268380984531,0.3767949789392793,0.3782760559942887,0.3802989544818325
2008Q4,0.6588704426065614,0.6603356255846109,0.3841877089288505,0.3861905753949834,0.3883019661381814
2009Q1,0.6653498669279724,0.66463857250197,0.3934334984913493,0.3947179071287604,0.3958528737297754
2009Q2,0.6677060681361964,0.6660407870601888,0.39665134271086133,0.39896158042353436,0.4012197476987149
2009Q3,0.6620411297167922,0.66380794989309,0.394298125766114,0.3958754538600727,0.3969953620410889
2009Q4,0.6729356653883785,0.6713193438453983,0.4033604680754344,0.40516702212036726,0.40688757503444145
2010Q1,0.6632334190506023,0.6641798744768781,0.39471208952844233,0.3957972848266359,0.39671190742778784
2010Q2,0.6606557075568378,0.6612684130775051,0.3923416896389729,0.3932459653129667,0.3940923083770457
2010Q3,0.6651753755962151,0.6642212576983845,0.39565917741269174,0.3970081756816154,0.3979294632297598
2010Q4,0.6690733509154044,0.668295455341012,0.40057392304296036,0.4020093446241596,0.40293307052895894
2011Q1,0.6601511074725902,0.6612446982976108,0.3927990007541967,0.3940507179616728,0.39513303673127775
2011Q2,0.6586112454120924,0.6581932973078907,0.3898742811329228,0.3914655947718465,0.3922453137782078
2011Q3,0.6575030472331641,0.6584200101005777,0.3909129117890756,0.39236714818183144,0.3934727073232497
2011Q4,0.6688939501275534,0.666081252713614,0.39943277443703235,0.4022564780778477,0.4052533882223116
2012Q1,0.6520213693054817,0.6550259716029508,0.3864970384480988,0.388933821768391,0.39100588152645
2012Q2,0.6553888206069916,0.6545932759402875,0.3875231104608686,0.38960169387815186,0.3909184861321768
2012Q3,0.6553235823098964,0.6550067214958704,0.38740165141985605,0.3890163180088432,0.3900117173739822
2012Q4,0.6601492819350223,0.6584098434018315,0.39041941497320404,0.3923456820409038,0.3940696499334597
2013Q1,0.6454972268761117,0.6461940996733153,0.37567705753340497,0.3767264639530933,0.3776855266483042
2013Q2,0.6367763295132508,0.6371814821372577,0.3653225415297224,0.36644841525448013,0.3676332791400326
2013Q3,0.6355382763330529,0.6356541953530246,0.36328530106306123,0.36422537867679317,0.36528478823482463
2013Q4,0.6397269879458936,0.6386705563010964,0.3667796620106331,0.3676391814993989,0.3685987775871071
2014Q1,0.6272180554139118,0.6279502703379644,0.35465642438427813,0.3558335153233706,0.35727167860027853
2014Q2,0.6207757172815885,0.6223384799427842,0.34882236961263663,0.35045645200139197,0.35188897227378363
2014Q3,0.6260749389278271,0.6246657670077729,0.352986000548003,0.35397511971100903,0.3551432110632514
2014Q4,0.6266700007770081,0.6275219096382558,0.35585202009291605,0.3570785654216345,0.3581177841736343
2015Q1,0.6260662970811808,0.6253782793305903,0.35623925690904107,0.35753332800194604,0.3584132744511793
2015Q2,0.6219210522899435,0.6211326187295804,0.35282668626944436,0.35450593895108334,0.3557074528964551
2015Q3,0.617430188521269,0.6175343095226262,0.34958748859773725,0.3511787746417979,0.3521864843282223
2015Q4,0.6178200521818203,0.6186547480543951,0.35059975004404376,0.35178701361050346,0.3525282592479276
2016Q1,0.6114460285901164,0.6121766797575869,0.34451158262747306,0.3457472844496245,0.34655515768781425
2016Q2,0.6099478449770017,0.610006626542986,0.3427419185286451,0.3444575025489549,0.34547316303137476
2016Q3,0.6109400992150219,0.6105911690820498,0.3437019149125405,0.3455627333292536,0.3468174968320936
2016Q4,0.6159135407766331,0.6151876812376993,0.3480989594652786,0.350348244197048,0.35195744053532113
2017Q1,0.6061659953493229,0.6075175554889113,0.3404872231557903,0.3420250284077375,0.34320030789665107
2017Q2,0.6034588312351443,0.6044161672679211,0.33747012390713926,0.3389345652249063,0.3399805697937577
2017Q3,0.6085056724165488,0.6073302782547618,0.34020344527607116,0.3422603285512603,0.3439383635965422
2017Q4,0.6120165590837455,0.6122926007919764,0.34499008874983594,0.3467628835613086,0.3484418460994203
2018Q1,0.6062939017277578,0.6069446576645954,0.33888520719116244,0.34044400453635265,0.3417855508029632
2018Q2,0.6036553911625394,0.6036775903816556,0.33499313416314713,0.3361577886560925,0.33703126258619365
2018Q3,0.6044771672391585,0.6043225246064119,0.3345566829269117,0.33553782354450135,0.33619918574335617
2018Q4,0.6100722409998883,0.6089566829074445,0.33716130489018825,0.33795326673062964,0.33885757139717926
2019Q1,0.5983327161139304,0.5999575687526446,0.3253392552576994,0.3269344937620015,0.3286531929944464
2019Q2,0.5986135941062368,0.5974940381919709,0.3226837644410399,0.3236873405170205,0.3252569305610771
2019Q3,0.5940508050479613,0.596057081428681,0.3194065908863622,0.3214536136563903,0.32369664263151804
2019Q4,0.609215457494104,0.6068159621174225,0.33120656375310786,0.332729560605731,0.33446064436434636
2020Q1,0.5991396012681862,0.5993710074945837,0.32164260090842733,0.3233335780859192,0.3258117150002648
2020Q2,0.5865879191765383,0.5865879191765383,0.30952301523482245,0.31146047532578885,0.3142533206061823
2020Q3,0.5999141464419078,0.5999141464419078,0.3207543269860314,0.32292893977089177,0.32634735290328065
2020Q4,0.615420879749711,0.6140887103454908,0.33309896142768797,0.3355391166856829,0.33901998145988205
2021Q1,0.604243543861884,0.6029783331305525,0.3209713232794336,0.3235655317369279,0.327833899916562
2021Q2,0.5899142176492493,0.5916591900191459,0.3060727899110671,0.31003898865903673,0.3156222426051874
2021Q3,0.5900410308291606,0.5885651478885574,0.30635511299969514,0.3094084017868899,0.3135469163853987
2021Q4,0.5847411209432527,0.5862624814568886,0.3042112062681899,0.30816974600911634,0.31223635915225134
2022Q1,0.5821580920667051,0.5821438338417806,0.3002659330529301,0.305438728888248,0.31058577710760615
2022Q2,0.575060395287157,0.5759306180335756,0.2937874188611862,0.2999700533662497,0.3052149812706004
2022Q3,0.5780172591155304,0.5759942255225161,0.29370277403073686,0.2999429119427983,0.3062524271727547
2022Q4,0.5733915752901744,0.5758044095136158,0.290917544735673,0.2981995258815431,0.3044800583756127
2023Q1,0.5792942841362436,0.5745600666538047,0.29103570522672256,0.29847874039195876,0.3067426579861726
2023Q2,0.5549788752026328,0.5584425119378724,0.2733162905765778,0.2811345529073064,0.2881202533856289
2023Q3,0.558716689594733,0.5575737307357939,0.27276318810563965,0.2806581202146223,0.28758021865756156
2023Q4,0.5527909558653819,0.5563201993259708,0.26986893586987737,0.27819302347665475,0.2858639284597266
2024Q1,0.560304624894086,0.5583396023326843,0.2745706649743719,0.2823854459608998,0.2898212855172343
2024Q2,0.5555597978758177,0.5552346300085194,0.27264174666511976,0.28071583293900737,0.28748500820283873
2024Q3,0.5561801763166703,0.5555517525594588,0.27434672488354883,0.282448087128122,0.28899616904699
2024Q4,0.5554196383139185,0.5587359926523472,0.27817713433261276,0.2863255147473196,0.29291582519440496
2025Q1,0.5696796469130659,0.5640685862601587,0.28691392117102943,0.29514634591163547,0.30379227608629
2025Q2,0.5482774488540658,0.5506673061511583,0.2741528952239059,0.282052635444009,0.2878274171174746
2025Q3,0.5480178157876563,0.548933759120614,0.27441526367465474,0.2820565541293317,0.2880535287687755
2025Q4,0.5550447852238422,0.5552213547964211,0.2802810935272063,0.2882610628037831,0.294597015858774
2026Q1,0.5515994129886721,0.5508560752437361,0.27715905124768064,0.28497069057886776,0.29144058780846493
2026Q2,0.5433097680795567,0.5443262935241706,0.27158500035355737,0.2790414663704963,0.28481123480295617


==> anc/results/con_ingresos/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.3057678126622333,0.3550676975231262,0.3978299258708031,0.43527407157772846,0.46833412448546413,0.4977374603325872,0.5240589797426951,0.5477590716914233,0.5692107723662704,0.588719544510307,0.6065379152279291,0.6228764667727196,0.6379121981511919
1993Q3,0.30537357279548405,0.35464236451519426,0.397384931100589,0.4348174367593616,0.46787154138798803,0.4972729985228003,0.5235955611680804,0.5472987952997308,0.5687551400566574,0.5882696208451409,0.6060944418704975,0.6224399454788949,0.6374829516015804
1993Q4,0.3069384837206204,0.35633023884690646,0.3991504141353496,0.4366287269596832,0.4697060918228092,0.4991147013338089,0.5254328608788419,0.549123399109751,0.570561120666955,0.590052782645941,0.6078518670355623,0.624169664953191,0.6391837040564406
1994Q1,0.30695737386721433,0.35635060580086203,0.3991717107706938,0.4366505700560944,0.46972820997052794,0.4991369008462507,0.5254550029716742,0.5491453843141731,0.5705828779954698,0.5900742619441629,0.6078730335088306,0.624190495201907,0.63920418317336
1994Q2,0.30503679082627805,0.35427895933002174,0.3970046708672263,0.4344271794464451,0.4674761554165004,0.49687596652482746,0.5231993850148684,0.5469052732535887,0.5683655597526034,0.5878848957452893,0.6057152090691609,0.6220666366543824,0.6371158450391596
1994Q3,0.3050770652928611,0.35432242055823415,0.39705015058240706,0.4344738572705747,0.467523448853806,0.49692345880114747,0.5232467766607408,0.5469523489683443,0.568412165328329,0.5879309217478421,0.6057605791398163,0.6221112990222912,0.6371597662973773
1994Q4,0.30693785862727335,0.35632956488151185,0.3991497094029848,0.4366280041417513,0.46970535990083245,0.499113966717372,0.5254321281607404,0.5491226715817628,0.570560400678354,0.5900520718565846,0.6078511665970134,0.6241689756399155,0.6391830263618629
1995Q1,0.3068422755905585,0.3562265065168702,0.399041944268174,0.4365174715535753,0.4695934334568374,0.49900162673883736,0.5253200771481,0.5490114130756988,0.5704502940787942,0.5899433711231094,0.6077440479460194,0.6240635576081377,0.6390793844964872
1995Q2,0.305341157949243,0.3546073896902118,0.397348336357554,0.4347798819544256,0.46783349485271636,0.49723479520869834,0.5235574416455941,0.5472609324400634,0.5687176576075736,0.5882326065637599,0.6060579569350777,0.6224040313156327,0.6374476348894861
1995Q3,0.3052846896564393,0.35454646052779487,0.3972845840163062,0.4347144560463178,0.4677672113610594,0.49716823776180075,0.523491029447077,0.547194966746734,0.5686523540886212,0.5881681181791362,0.6059943903322371,0.6223414587232902,0.6373861028375192
1995Q4,0.306910184805481,0.35629972722468367,0.39911850945947386,0.4365960033536414,0.46967295591343355,0.49908144331235565,0.5253996886864511,0.5490904617867504,0.5705285245831916,0.5900206029584915,0.6078201558885532,0.624138457417483,0.6391530224784217
1996Q1,0.30690096775233844,0.3562897893987358,0.399108117828775,0.4365853449198089,0.4696621631249676,0.49907061069424397,0.5253888839739546,0.5490797335301384,0.5705179074339678,0.5900101214012404,0.6078098269117167,0.6241282924480155,0.6391430287982879
1996Q2,0.3051473668516539,0.35439828285693226,0.3971295344146535,0.4345553307850815,0.46760599546355697,0.49700635119615316,0.523329492281065,0.5470345121583656,0.5684935070548578,0.588011251114926,0.6058397629699857,0.6221892470427794,0.6372364202775818
1996Q3,0.30514307040736366,0.35439364664191086,0.3971246830507214,0.4345503517729402,0.4676009509242873,0.49700128557182593,0.5233244375010115,0.5470294911745729,0.5684885363038199,0.5880063422584809,0.6058349241431444,0.6221844837589994,0.6372317360925593
1996Q4,0.30675183285981306,0.3561289862575162,0.398939966350236,0.43641287137195256,0.46948751116497733,0.49889531036141693,0.525214031801383,0.5489061155772452,0.5703460848159915,0.5898404906738434,0.6076426632895932,0.6239637811136948,0.6389812878270438
1997Q1,0.30651668579554187,0.3558754187654089,0.398674790886875,0.43614086157070076,0.4692120493033014,0.49861881118882834,0.5249382263887503,0.548632245251429,0.5700750360047346,0.5895728901246917,0.6073789462319114,0.6237042406453653,0.638726111082197
1997Q2,0.30515813596396296,0.35440990356982016,0.39714169436321944,0.43456781065082545,0.46761863954298444,0.49701904809851066,0.5233421619787355,0.5470470971252377,0.5685059660956239,0.588023555001659,0.6058518913144629,0.6222011860274371,0.6372481609917419
1997Q3,0.30551077248780284,0.3547903937902275,0.39753981130801996,0.43497637548693613,0.46803255695181506,0.49743467378479334,0.5237568784314283,0.5474590233601481,0.56891375557444,0.5884262527609097,0.6062488315730409,0.6225919179151935,0.6376323940984331
1997Q4,0.30748491548801943,0.35691931779311026,0.3997663171154315,0.43726037501152504,0.47034564123173916,0.49975655662501195,0.52607301423581,0.5497589793237845,0.571190079697374,0.590673674408765,0.6084636891322058,0.6247717440522496,0.639775611995178
1998Q1,0.3085499314348384,0.3580670252695491,0.4009658971201866,0.4384902723984323,0.471590611902001,0.5010057380670683,0.5273186353942728,0.5509954804478813,0.5724135012057162,0.5918812259046897,0.609653441267039,0.6259424055313179,0.6409263664606826
1998Q2,0.30733844630047213,0.3567614318355247,0.39960125502166893,0.4370911051617092,0.4701742646216572,0.4995845716267478,0.5259014937546862,0.5495886917366558,0.5710215728771725,0.5905073350140031,0.60829978501958,0.6246104549860504,0.639617052122259
1998Q3,0.30853608392461973,0.35805210623137695,0.40095030708824,0.4384742913110369,0.47157443759478845,0.5009895114087061,0.5273024570831513,0.5509794224646785,0.5723976147613433,0.5918655470425731,0.6096379948666416,0.6259272082041137,0.6409114286675871
1998Q4,0.31074838555009665,0.3604343814078143,0.40343862727761237,0.441024042756216,0.4741541381638724,0.5035767787437819,0.5298813178108995,0.5535384796845598,0.574928777698248,0.594363136539792,0.6120981047792634,0.6283472438968852,0.6432897698940132
1999Q1,0.31313459294828183,0.3630011841738468,0.4061172150157926,0.4437665452712982,0.4769268811131149,0.506355898808272,0.5326498441655749,0.556284351280027,0.5776434719366285,0.5970407057515302,0.6147344897618611,0.6309397788162053,0.6458368213241126
1999Q2,0.3119132953368956,0.36168780999633415,0.40474696343416694,0.44236388419629574,0.47550900878216523,0.5049349926482367,0.5312345566158925,0.5548808253543063,0.5762560432160497,0.5956723953508928,0.6133873553590629,0.629615167698391,0.6445355547840865
1999Q3,0.312779413413676,0.3626193035063009,0.40571886570714294,0.44335883598545694,0.47651480548486425,0.5059429904597995,0.5322386121687936,0.5558765756685746,0.5772404078863197,0.5966432269050719,0.6143431902472853,0.6305550467611095,0.645458892406276
1999Q4,0.31486506909752504,0.36486085202587876,0.4080562707099104,0.44575043886949667,0.47893137706310324,0.5083638729791137,0.5346491570687394,0.5582664064146734,0.5796022207325244,0.5989719497731509,0.6166353844831627,0.6328084763656776,0.6476722104769681
2000Q1,0.3154907880610399,0.36553291798682147,0.40875669601591585,0.44646676536966545,0.47965488002550855,0.5090883982080874,0.5353703498055828,0.5589811893010564,0.5803084339146918,0.5996680988006172,0.6173204612213326,0.6334818301949096,0.6483334546461801
2000Q2,0.31331413696072485,0.3631942017345093,0.4063185348951735,0.44397257625791076,0.4771351014096251,0.5065645246083856,0.5328576093888692,0.5564903581391575,0.5778470877160988,0.5972414903696628,0.6149321442218469,0.6311341080686779,0.6460277072209532
2000Q3,0.31286496653334167,0.3627112939555129,0.4058148284406099,0.4434570581828372,0.476614083715663,0.5060424729824062,0.5323376940726434,0.5559748277055852,0.5773375272912109,0.596739002869249,0.6144374793401942,0.6306477552168512,0.6455499632190153
2000Q4,0.31349861738597196,0.36339250941496254,0.4065253573484235,0.4441842251002582,0.47734898725645214,0.5067788163217334,0.5330710076599964,0.5567019419118721,0.5780562081224097,0.5974476963092764,0.6151351294110999,0.6313336728990129,0.646223730985764
2001Q1,0.31392558111266416,0.3638514100557285,0.40700390324788827,0.4446738859158439,0.47784377688548296,0.5072745034173373,0.5335645912348488,0.5571912957620447,0.5785398353314756,0.5979245570446599,0.6156045184328158,0.6317951313506379,0.6466769821807907
2001Q2,0.31155474827650903,0.3613020899259707,0.4043444117109538,0.4419516971637255,0.47509225014955364,0.5045172518647842,0.5308183871893104,0.5544680426913005,0.5758479306630048,0.5952698489909615,0.6129909871919161,0.6292253800702343,0.6441525946616369
2001Q3,0.31184853099163157,0.36161814213811583,0.404674259768051,0.44228944415963867,0.47543374654069853,0.5048595560802712,0.5311594065135995,0.5548062892330553,0.5761823525332819,0.5955997116584305,0.6133157889363077,0.6295447909919051,0.6444664122064448
2001Q4,0.3137461616335579,0.36365858105422977,0.4068028293285802,0.4444681506764094,0.47763589465933814,0.5070662511752967,0.5333572290112224,0.5569857160986253,0.5783366664434896,0.5977242351783207,0.6154073393287013,0.6316012872997704,0.646486588997562
2002Q1,0.3142403289760538,0.3641896429198647,0.4073565632421904,0.4450346901331874,0.47820831859707663,0.5076396693312047,0.5339281745906906,0.5575517340876314,0.5788960294521878,0.5982757441716595,0.6159501819187039,0.6321349357231922,0.6470107258643083
2002Q2,0.31274858935191346,0.3625861592350679,0.4056842894102289,0.4433234448607304,0.4764790332112462,0.5059071440039442,0.5322029095593008,0.5558411716355042,0.5772054115799196,0.5966087143357198,0.6143092131417677,0.6305216389455033,0.645426074456249
2002Q3,0.31206621458338074,0.3618522989373108,0.4049186125574864,0.44253962608443137,0.47568668580109863,0.505113075897666,0.531411958873475,0.5550567740048326,0.5764299923685693,0.595843964093033,0.6135562837682902,0.6297812851172155,0.6446987566915195
2002Q4,0.31324080634907253,0.36311537010405653,0.4062363142081852,0.44388843308050424,0.4770500655091737,0.5064793243408404,0.5327727616721646,0.5564062294896989,0.5777639364076959,0.5971594960181152,0.6148514288371686,0.6310547512210557,0.6459497570852121
2003Q1,0.3110586503901159,0.36076828873804306,0.40378722150250235,0.44138108477850707,0.4745152328579014,0.5039388069258216,0.5302420577019976,0.5538963494629134,0.5752826572538828,0.5947122421130236,0.6124418995637546,0.6286853735056137,0.6436220152682957
2003Q2,0.30795236675377974,0.35742313347098886,0.4002929668608275,0.43780039172177504,0.47089232694014665,0.5003051365654861,0.5266200710121134,0.5503020667655083,0.5717274546600102,0.5912041075807061,0.6089863297331647,0.6252860218922744,0.6402811658141284
2003Q3,0.3049019698380103,0.3541334645646803,0.39685241345787775,0.43427090616641073,0.46731781679486717,0.49671695832787915,0.5230407102870399,0.5467476532266025,0.5682095110899773,0.5877307851728429,0.6055632925402512,0.6219170877677217,0.6369687758793142
2003Q4,0.3025011813811414,0.3515410788150392,0.39413814484953436,0.4314837983550735,0.4644927554850681,0.49387895059118025,0.5202077603490263,0.5439327334776365,0.5654219365643606,0.5849771867944499,0.6028483156440808,0.6192438994914239,0.6343394376590401
2004Q1,0.298504971749379,0.34721952598777067,0.38960756067739355,0.4268263580889819,0.45976716030162834,0.48912746229378734,0.515460946475211,0.539212730672347,0.5607447335526459,0.5803542457727029,0.5982877393162981,0.6147512811091349,0.6299184867354156
2004Q2,0.29373696262579274,0.34205281457921544,0.38418131731573874,0.42123948045086035,0.454090701759991,0.48341287786149695,0.5097456834237362,0.5335240915015608,0.5551025902600086,0.5747729754895349,0.5927776229762917,0.6093195260266607,0.6245699820655922
2004Q3,0.2925474183161665,0.34076201123355765,0.3828240358025447,0.4198405338430847,0.45266798597961727,0.4819794034941502,0.5083109580648727,0.5320950779841855,0.5536843819472178,0.5733692791946198,0.591391108840514,0.6079520839677242,0.6232229117025077
2004Q4,0.29422149369017,0.34257838600371715,0.38473376851281127,0.4218087201805108,0.45466945978661844,0.4839958744150408,0.510329064693834,0.534105038679462,0.5556790442483555,0.5753434401891463,0.5933410228725543,0.6098751018796116,0.6251172137116464
2005Q1,0.29395992102161916,0.34229467254980833,0.3844355583475542,0.4215014598924682,0.4543570728056696,0.48368120958652355,0.510014201128563,0.5337914968575187,0.5553679346497166,0.5750355694890866,0.593036970815849,0.6095752775811966,0.6248218973200959
2005Q2,0.29206215139497793,0.34023523086688506,0.3822699369873874,0.4192692545647494,0.45208684594568826,0.4813937300541244,0.5077246486750175,0.5315109904530507,0.553104609683594,0.5727953481993613,0.5908241205342359,0.6073928199532741,0.6226719114052183
2005Q3,0.2908796980655838,0.338951122536386,0.38091877759168524,0.4178757849897242,0.45066894847207595,0.47996443370107794,0.5062934962021738,0.5300849876540268,0.5516888954989887,0.5713936746837872,0.5894392011113339,0.6060265850380672,0.6213256979778125
2005Q4,0.29051845172315766,0.33855867885439306,0.38050571236996655,0.4174496672616291,0.450235254420802,0.4795271572666954,0.5058555656957062,0.5296485553087165,0.5512555420241442,0.5709645558820452,0.5890151543343335,0.6056082073771851,0.6209134042884895
2006Q1,0.28863598836446336,0.3365125754990214,0.3783511093488472,0.41522608587038196,0.44797132932908396,0.47724380289557006,0.5035681394518502,0.527368362867538,0.5489909019300396,0.5687215634201201,0.5867982367142598,0.603420531899849,0.6187571815205085
2006Q2,0.28576985658009885,0.3333938430470618,0.37506381811464506,0.4118306579680582,0.44451167542563463,0.4737520927909743,0.500068070338757,0.5238774393534823,0.5455220523930249,0.5652843023584325,0.5833995113277609,0.6000653457459639,0.6154490586511271
2006Q3,0.2845735550603227,0.33209087369293183,0.37368928800299717,0.41040987375155996,0.44306307558535923,0.4722892206975221,0.4986009291877846,0.5224134394724481,0.5440666841717148,0.5638416210874372,0.5819724909609539,0.5986561399581292,0.6140591954452672
2006Q4,0.2841098832050312,0.33158566300881476,0.3731561497466648,0.4098586299867273,0.4425008901822586,0.4717213611752846,0.4980312903933988,0.5218449100395178,0.5435014070548478,0.5632811814202977,0.5814180532279123,0.5981085492907902,0.6135190531859555
2007Q1,0.28103946380357053,0.3282374131093336,0.36962025637418594,0.406200321287616,0.43876784711866457,0.4679487213783583,0.49424509484482465,0.5180645195683284,0.5397412233850667,0.5595518901873916,0.5777275330383518,0.5944625440374856,0.6099216742956259
2007Q2,0.274968964990709,0.32160346337310375,0.3626013838722832,0.3989264035210118,0.43133436584115237,0.4604264430904328,0.4866867744917697,0.5105096237289802,0.5322193095706849,0.552085058002063,0.5703322240783197,0.5871508782097081,0.6027024518309111
2007Q3,0.27228466418543285,0.31866400016365415,0.35948576577183555,0.3956924275146072,0.4280247524004548,0.45707302538556377,0.4833134143710696,0.5071342759621881,0.528855505254578,0.5487429849778459,0.567019523376279,0.5838732375552461,0.5994640522595447
2007Q4,0.27961823322850754,0.32668595420200114,0.36798034313732225,0.40450225395830947,0.43703383707345905,0.46619518300112334,0.49248422833948235,0.5163054233717576,0.537990688219097,0.5578149737676728,0.5760079812165492,0.5927631028593271,0.6082443235484072
2008Q1,0.28346332974278504,0.3308810043668642,0.37241236947043294,0.40908943664448866,0.44171628931477624,0.4709287149184301,0.49723604631996865,0.5210511114911186,0.5427120561644808,0.5624985010056688,0.5806436781169361,0.5973436676753682,0.6127645121145391
2008Q2,0.274374289586933,0.32095257808301103,0.3619117893345043,0.3982108852229995,0.43060236200444185,0.4596849776127462,0.4859411055448833,0.5097637023888237,0.5314761090530713,0.551346813221672,0.5696006080792159,0.5864271335241932,0.6019874892435064
2008Q3,0.2738251063858153,0.32035132412961215,0.36127462787283543,0.3975496332180052,0.42992574885375096,0.4589995042613378,0.485251642157879,0.5090739112331071,0.5307887482445375,0.5506639578570548,0.5689238131780769,0.5857575554037833,0.6013259768185665
2008Q4,0.27996248978043115,0.32706184978129765,0.3683777575753792,0.4049138416703183,0.43745420981587796,0.4666203561451763,0.4929112382142521,0.5167320581737358,0.5384152958289905,0.5582363225841853,0.5764251581277205,0.5931754376068432,0.6086513320962218
2009Q1,0.28385820335941375,0.3313113902052259,0.3728666730822552,0.40955928398756536,0.4421955674180447,0.47141292510706073,0.49772185927764523,0.521536055674353,0.5431942961294609,0.5629766774689933,0.5811167910993352,0.597810990157554,0.6132255255917963
2009Q2,0.2851401143699559,0.3327080407636566,0.37434043441389525,0.4110830081729397,0.44374945763753826,0.4729824278627101,0.4992962158058432,0.5231072884291162,0.5447564883347661,0.5645254537174381,0.5826489381446199,0.5993241769201688,0.6147180943204124
2009Q3,0.2831017367823499,0.33048682261167595,0.37199621754219475,0.40865898752836477,0.44127714688047676,0.47048500515019576,0.49679082422319315,0.5206066461612601,0.5422700336719467,0.5620601708310894,0.5802099601769459,0.5969152314284346,0.6123418356220857
2009Q4,0.2900215069855588,0.3380187098285042,0.37993727059008053,0.4168631729955209,0.4496382508587207,0.4789251489337101,0.5052525907830221,0.5290475836334924,0.5506587562891379,0.5703735533540527,0.5884310933344284,0.6050319149157383,0.6203454559678857
2010Q1,0.2834401915962613,0.33085578287324563,0.3723857440708176,0.4090618981942713,0.44168819622788413,0.47090033102943174,0.4972075669370365,0.5210226816447792,0.5426837835931378,0.562470465526618,0.580615938474369,0.5973162666012051,0.6127374801063676
2010Q2,0.28080216339936226,0.3279784403495754,0.3693465850376711,0.405917005888353,0.4384785900955827,0.4676562568390121,0.49395145340347363,0.5177712143575802,0.5394493827543452,0.5592623536924464,0.5774409217446905,0.5941793125877199,0.6096421498584099
2010Q3,0.28347787728202467,0.3308968616197203,0.3724291092578164,0.4091067503626333,0.4417339516320074,0.4709465599682252,0.49725395131973504,0.5210689852682294,0.5427298309917356,0.5625161267094513,0.580661117771737,0.5973608944219898,0.6127815067849035
2010Q4,0.2872143004026151,0.33496611118278197,0.37672154334474534,0.4135433522521387,0.4462571621722663,0.47551411026626306,0.5018346284251389,0.5256396723040322,0.5472734049465083,0.567019944070067,0.5851159097359944,0.6017599517451339,0.6171200722034687
2011Q1,0.2807807829439574,0.32795510583335713,0.3693219248123461,0.405891475451304,0.4384525231532045,0.46762989986039616,0.49392498947100955,0.5177447799209958,0.5394230795843842,0.559236257528797,0.5774150886305206,0.594153783561602,0.6096169544644838
2011Q2,0.27804403630179875,0.32496630930213255,0.36616153841325005,0.40261792815449104,0.4351086948558651,0.46424751539846043,0.49052765647044133,0.514350125929727,0.5360442789782154,0.5558831375861089,0.5740949407145248,0.5908719646570163,0.6063773377103887
2011Q3,0.2782464000398827,0.32518744132793387,0.36639548738232847,0.40286036529767255,0.4353564383693177,0.46449820750921444,0.4907795398393943,0.514601886135526,0.5362949318344874,0.5561319474180653,0.5743413603565451,0.5911155909097918,0.6066178779452416
2011Q4,0.285177199657083,0.33274843299351076,0.37438304526214916,0.4111270531165997,0.4437943650621491,0.47302777790111944,0.49934169833704983,0.5231526737126314,0.5448016061501101,0.5645701783342084,0.5826931773557724,0.5993678639490824,0.6147611817878866
2012Q1,0.27523301032470726,0.3218924087412526,0.3629074592480016,0.39924393541883163,0.4316591683187779,0.4607554026218582,0.487017561509062,0.5108404887450949,0.532548936885619,0.5524124592992389,0.5706566600902611,0.5874718004165016,0.6030194586406801
2012Q2,0.2748513115022527,0.32147470341566736,0.36246497972750763,0.3987848838739257,0.43118959681403923,0.46027981303999926,0.4865393224474735,0.510362130189687,0.532072361669069,0.5519390969090027,0.5701875799079177,0.5870077960020896,0.6025611110839644
2012Q3,0.27521601720553057,0.32187381420953776,0.36288776334770645,0.39922350321286537,0.431638269112445,0.4607342366954901,0.4869962786909639,0.5108192015368278,0.5325277298789934,0.5523913960247632,0.5706357880584159,0.5874511548693939,0.6029990653715096
2012Q4,0.2782373219273532,0.32517752171121583,0.36638499323499196,0.40284949078169535,0.43534532618374977,0.46448696338391,0.49076824256920787,0.5145905946483093,0.5362836902468539,0.5561207887017607,0.5743303090301152,0.5911046650365804,0.6066070906312587
2013Q1,0.2675504244508446,0.31347072423318045,0.3539728443070542,0.38996230718382974,0.4221535006258367,0.45111758000494817,0.47731665190510936,0.5011286138804919,0.5228655002873606,0.5427872321698027,0.5611120606197204,0.5780245955292506,0.5936820468958698
2013Q2,0.25993889853373037,0.3050969799393147,0.3450609643062224,0.38067825726677834,0.4126214355890393,0.44143112212220137,0.4675468331150399,0.4913295585165228,0.5130785495424791,0.5330439761601359,0.5514365932297327,0.5684352088160456,0.5841925164005219
2013Q3,0.2586711712462551,0.30369939453503014,0.34357082324231747,0.37912334073492443,0.41102263586467236,0.439804276237305,0.46590402021832006,0.48968003265661647,0.5114294197208141,0.5314007083707741,0.5498033852909667,0.5668152730985908,0.5825882950670006
2013Q4,0.26118100595513727,0.3064655145957523,0.34651937009989087,0.38219935199867794,0.4141848072907435,0.44302132066159716,0.4691520919181385,0.4929408767576702,0.5146890238559056,0.5346483078702359,0.5530307208522602,0.5700160311554748,0.5857576819598669
2014Q1,0.2523714103529691,0.29674196583409557,0.33614093465174105,0.37135956520378705,0.4030296576026765,0.43166180130547355,0.45767311254282417,0.4814076882870678,0.5031519144937426,0.5231460781370103,0.5415932839591959,0.5586663786250574,0.5745133831188198
2014Q2,0.24787981262817166,0.29176886301169613,0.3308181485980196,0.36578637797374774,0.39728154926412285,0.4257966012453684,0.45173540153530445,0.47543199535633257,0.4971650693921292,0.5171689632176756,0.5356421529352501,0.5527538590654064,0.5686492453483707
2014Q3,0.2497327565207587,0.2938217187158069,0.33301656269650487,0.3680893482272813,0.39965785519779723,0.42822228700117376,0.45419197168438635,0.4779051027626456,0.4996435483485055,0.5196441085224995,0.5381071765586621,0.5552034766530436,0.5710793587355937
2014Q4,0.25202570152853915,0.2963595697903939,0.33573200522198215,0.37093173047989964,0.4025887028051467,0.4312121482319736,0.4572181618380952,0.4809500674446115,0.5026936599698943,0.5226887707032216,0.5411381504023598,0.5582143689220637,0.5740652295287679
2015Q1,0.2503028067373201,0.29445291090855386,0.3336921671002539,0.36879676310053355,0.400387498753983,0.42896681722365154,0.4549457279243668,0.4786637001664825,0.5004035793743553,0.5204029206385196,0.5388627048841825,0.5559541167238176,0.5718238689080474
2015Q2,0.24692512174617262,0.2907104724802005,0.3296840460187799,0.3645977122006591,0.3960544501667957,0.42454346534524307,0.45046581503530797,0.47415340646914944,0.4958832844627866,0.5158885171432176,0.5343665886888815,0.5514859406787734,0.5673911216277796
2015Q3,0.24409794824464015,0.2875734151536242,0.32631991188563275,0.3610692179679206,0.3924095342959935,0.4208190501466276,0.4466905137511137,0.4703494991829634,0.49206817896853083,0.5120758416417074,0.5305670177553464,0.5477078256206694,0.5636409757771401
2015Q4,0.24497481613582203,0.2885468427334762,0.3273642283758264,0.3621649577803748,0.3935418017469298,0.4219763598467104,0.4478639552154169,0.4715321264219132,0.49325455873764495,0.5132617152273332,0.5317490450943865,0.5488833898565298,0.5648080326741398
2016Q1,0.23994759219720962,0.28296056375647893,0.32136590119303654,0.3558663338767804,0.3870286029944509,0.4153148381664537,0.44110562982228685,0.46471725314091494,0.48641470300222117,0.5064216822390566,0.5249283428393188,0.5420973485539823,0.5580686687482815
2016Q2,0.23828630570342846,0.28111161978695076,0.31937778258694477,0.35377604489304865,0.3848646385022664,0.4130993040263451,0.4388557803163158,0.46244662107336765,0.4841339407136762,0.5041391945301413,0.5226507681645346,0.5398299282699653,0.5558155328718598
2016Q3,0.23873269321502447,0.28160857323837135,0.319912279753483,0.35433813938343645,0.3854466658103844,0.413695314101459,0.439461125836264,0.46305765459820764,0.4847477891685837,0.5047535893883882,0.5232639162694616,0.540440412657464,0.5564222359796527
2016Q4,0.24227148050511066,0.28554452681593157,0.3241420353576474,0.3587829360595969,0.3900459509971242,0.41840218509851174,0.4442390300134921,0.46787796756716904,0.48958801503510535,0.5095960081144822,0.5280945565890747,0.5452482648692177,0.561198643422301
2017Q1,0.23639461306651552,0.2790044774599045,0.31711033243239783,0.35139046339437024,0.3823934698004025,0.41056784564010346,0.43628381663527216,0.4598497000760241,0.48152432582738675,0.5015265821982101,0.5200428342697658,0.5372327480767238,0.5532339064877304
2017Q2,0.23405797071701046,0.27639910971433185,0.31430424875039026,0.3484358140785092,0.37933059268037217,0.4074281705874658,0.43309198135713545,0.456625112041693,0.4782823292996631,0.49827933980113626,0.5167999995856272,0.5340019834953766,0.5500212852427804
2017Q3,0.236252875195945,0.27884652091858103,0.3169402858904014,0.3512114886044218,0.38220800927722676,0.4103778001796034,0.4360906744591817,0.45965463205402707,0.48132825654447003,0.5013302435818215,0.519846806464272,0.5370374908840307,0.5530397837545276
2017Q4,0.24003665378212247,0.2830596447415251,0.3214724009674214,0.3559782696239516,0.387144449399957,0.4154334130788568,0.44122601143542006,0.4648387191766556,0.4865366854912421,0.5065437335186359,0.5250501097228848,0.5422185525247409,0.5581890906421832
2018Q1,0.23596128424201215,0.2785215307795659,0.31659038898162684,0.3508431901389567,0.38182633590618015,0.40998666465261474,0.4356931409825223,0.4592531119937203,0.4809246545184143,0.5009260677233554,0.5194432524812398,0.5366355067290253,0.5526401197959284
2018Q2,0.23350481949795354,0.2757819223714083,0.3136391076386045,0.34773507260084296,0.3786038219015503,0.4066828399508481,0.43233395541267455,0.45585901772939347,0.4775118307834206,0.49750734636608324,0.5160288244629384,0.5332334662975882,0.5492568871299521
2018Q3,0.2339877677465954,0.27632078855901837,0.31421985087584015,0.3483469071520823,0.37923839095080203,0.40733362142354856,0.4329958283778922,0.45652794178269607,0.47818460612420904,0.4981814323025603,0.5167022007531354,0.5339045262563098,0.5499243545408672
2018Q4,0.2374865577217779,0.28022101602778776,0.31841964400034845,0.35276819736386544,0.3838208281777095,0.4120302096616042,0.43776974837867433,0.46135020682109,0.4830323113727275,0.5030364330728009,0.5215501045209423,0.5387339169375969,0.5547261905042226
2019Q1,0.2307378487591172,0.27269220760959345,0.31030698952922964,0.34422238574270336,0.37495856488326423,0.4029425408860415,0.4285281326924626,0.4520110028604838,0.47364013473013306,0.49362669477276394,0.5121509497143439,0.5293677189780318,0.545410711944034
2019Q2,0.22892282720926196,0.27066328301896686,0.30811676081565326,0.341911446393502,0.37255850756571685,0.40047812924347403,0.4260188936535545,0.44947240917064246,0.47108449344159836,0.4910638219123103,0.5095886875582101,0.5268123361710204,0.5428672155134037
2019Q3,0.2278704549362266,0.2694860892322017,0.30684520425953055,0.3405690738003288,0.37116367450678955,0.39904524632985616,0.42455934179663146,0.44799522038675105,0.469596863131761,0.48957149839884023,0.5080962711378421,0.5253235107234296,0.5413849293233325
2019Q4,0.2358640476041344,0.2784131465899413,0.31647368880528826,0.35072034346683517,0.3816990195019981,0.40985618399383805,0.43556051865171247,0.45911915288167604,0.48078999450796617,0.5007912104405189,0.5193085973172752,0.5365013704026108,0.5525067530837111
2020Q1,0.23030444938618158,0.27220788969408427,0.30978432040912435,0.34367105637031764,0.37438611150448836,0.40235486621658245,0.42792988771597623,0.45140587015461425,0.47303104119059863,0.4930159730357569,0.5115404618429191,0.5287589520781536,0.5448048526838823
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.2414207454467138,0.2845989114683869,0.3231264089133771,0.35771621759849365,0.38894266320616505,0.4172735598979094,0.4430938076120122,0.46672298205149065,0.4884286289452055,0.5084364386381546,0.5269381229476897,0.5440975777083791,0.56005575105361
2021Q1,0.23298228019472883,0.27519874260377364,0.3130104733850527,0.34707265621254546,0.3779166723433093,0.40597802342887845,0.4316170231502223,0.4551343520487748,0.47678290421870756,0.49677691777,0.515299088897523,0.5325061706358488,0.5485334199500143
2021Q2,0.22467815341583966,0.2659115620845311,0.3029806622646002,0.33648598171173755,0.36691787599733583,0.39468068563806635,0.42011080402277723,0.44349037463848145,0.46505780329543067,0.4850159171538107,0.5035383630148889,0.5207746727849697,0.5368543091582936
2021Q3,0.22245771673874254,0.26342207745132845,0.30028609551930546,0.3336360661669094,0.3639515930779389,0.39162880144025797,0.4169977431179984,0.44033562139613336,0.4618769616226309,0.4818215201117172,0.5003404971280278,0.5175814635805894,0.5336723017517557
2021Q4,0.22081864633165588,0.2615827222564643,0.2982935775008963,0.33152710600301916,0.36175503543491383,0.3893674599551197,0.41468976649996914,0.4379955172714337,0.4595163723679291,0.47944981669041903,0.49796523782110286,0.5152087513515883,0.5313070648119578
2022Q1,0.2179151227990111,0.25832089605255315,0.29475671168696754,0.3277802584455751,0.3578494407692366,0.3853437406054432,0.41058031677440177,0.43382629470148204,0.4553082583413256,0.47521966021782486,0.4937266635208233,0.5109727901418354,0.5270826499976476
2022Q2,0.21360212814942206,0.2534673678874781,0.28948580067727986,0.32218859680432815,0.35201343701520393,0.3793242140986116,0.4044259537679986,0.4275762556450199,0.44899416577558665,0.46886712913155104,0.48735648996375225,0.5046018819596656,0.520724761127127
2022Q3,0.21364587935802548,0.2535166521760197,0.2895393721510476,0.32224547540500853,0.35207284594586413,0.3793855336224537,0.4044886866655214,0.42764000109136474,0.44905859937889975,0.4689319875333345,0.48742155885434746,0.5046669866762257,0.5207897592227229
2022Q4,0.21351534244617867,0.2533696036362611,0.2893795290484239,0.32207576184314746,0.35189557968962953,0.37920256389560353,0.40430149718197755,0.4274497879753213,0.4488663307102279,0.46873844928657465,0.48722739065139736,0.5044727098359121,0.5205957989305924
2023Q1,0.21266142194442741,0.2524074458448524,0.28833343389366767,0.3209648563444485,0.35073503303739634,0.37800448521576646,0.4030756071952011,0.4262039272386514,0.44760684820893226,0.46747050237639776,0.4859551785997783,0.5031996571248031,0.5193247001948248
2023Q2,0.20187855730646923,0.24022416944372546,0.27505407594334996,0.30683058796015256,0.33593836262275845,0.36270005032205527,0.3873883050537107,0.4102351072711519,0.43143907561701017,0.45117125611161435,0.4695797462761996,0.48679341885901806,0.5029249432784206
2023Q3,0.20131158922100445,0.23958183646446832,0.27435224100952127,0.30608190507928074,0.3351529961540549,0.3618862145395877,0.3865526735173902,0.40938312665884086,0.43057520861294024,0.4502991710383461,0.4687024663444843,0.48591344051209373,0.5020443306789145
2023Q4,0.2004960353413095,0.23865757002793872,0.27334205395677263,0.30500399328466027,0.3340219866437244,0.36071393675362445,0.3853487449684026,0.40815540226380004,0.42933012870719506,0.44904203327118963,0.46743763981437847,0.48464453566537974,0.5007743350378996
2024Q1,0.20181132395888676,0.2401480080842171,0.27497086843394086,0.3067418350450385,0.33584526944562326,0.3626035905548458,0.38728926953678405,0.4101341412911865,0.4313367077503351,0.45106792073763313,0.4694758012924049,0.4866891597245751,0.5028206142242795
2024Q2,0.19979213630614887,0.23785955330859826,0.2724695661131458,0.30407273286682635,0.33304458374140944,0.35970061404938475,0.38430782017691456,0.40709367395024304,0.4282531753516505,0.44795444709903354,0.46634321108511156,0.4835463989902098,0.4996750863450717
2024Q3,0.19999753567202472,0.238092444070951,0.2727242177718152,0.3043445651562285,0.33332991064856105,0.35999645135897057,0.38461173914943414,0.4074036889308198,0.4285676566275752,0.44827205274837284,0.4666628332518493,0.48386712121943315,0.49999614946974685
2024Q4,0.2020704053420164,0.24044147985375008,0.27529147776357993,0.3070837986049738,0.3362039435361072,0.3629752237733096,0.387670815203791,0.41052311370901295,0.4317310709961709,0.4514660018703642,0.4698762220642909,0.4870907824503054,0.5032224985751544
2025Q1,0.2055849079665046,0.24441892443673138,0.2796331810540663,0.3117112434662784,0.3410542162696292,0.3679976016028619,0.3928241842631317,0.4157739946604148,0.4370520946068706,0.45683472149747506,0.4752741809890446,0.4925027758160614,0.508635985230082
2025Q2,0.196854555419292,0.2345263015668469,0.2688223782503257,0.30017705626515007,0.32895317902738536,0.3554562677457853,0.3799454110766029,0.40264176316213846,0.4237352412100818,0.4433898524703691,0.46174796704601107,0.4789337721465582,0.49505608507311705
2025Q3,0.19574960507014869,0.23327131441972204,0.26744798853860424,0.29870785097759706,0.32740902316027115,0.3538533054215424,0.37829683005232423,0.4009583844745927,0.42202597811840425,0.4416620706802197,0.46000776965003476,0.4771862266376583,0.4933054054141981
2025Q4,0.1997835420782594,0.23784980830154487,0.2724589100564585,0.3040613573948534,0.3330326430919286,0.35968823310828013,0.3842951005952796,0.40708069884355935,0.4282400129437101,0.4479411535720433,0.4663298328267041,0.4835329743780463,0.49966164717387496
2026Q1,0.19697520629810808,0.2346632951304086,0.26897236582384143,0.30033735210435236,0.3291216146528121,0.3556310819936058,0.3801251661986482,0.40282528016147334,0.42392154954331,0.44357815059332917,0.46193759122325084,0.4791241716154214,0.4952468021352342
2026Q2,0.19283922885640872,0.2299625842188628,0.26382129567744456,0.29482786665968935,0.32332811361558983,0.34961411863363956,0.37393427600061474,0.3965011659580827,0.4174977848209604,0.4370825182918074,0.4553931441408758,0.47255007829945234,0.4886590261158958


==> anc/results/con_ingresos/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.37095821280770336,0.37134383569997115,0.36338386273755496,0.37722783989531616,0.04378798642219522,1.0035059810034093,772.0390251094415,721.7799419079724
rho_mu,beta,0.4,0.2,0.12374222121183669,0.12261366204245969,0.04958543169336713,0.20258337087482747,0.23113266115551506,1.003829399253103,1161.9897007506804,1198.5235937865734
rho_g,beta,0.7,0.15,0.706405886189205,0.7132706494595215,0.5840611357163561,0.8061617701808887,0.452261300490343,1.0035216074062063,1532.311833683245,2595.6726474355855
rho_v,beta,0.7,0.15,0.9525806092763122,0.9673882330577915,0.8630138627590734,0.9944799838741873,0.2877003927440751,1.0018877964178496,2028.1234293471423,1774.9767172149225
rho_psi,beta,0.7,0.15,0.994170486788852,0.9949415491781627,0.9870048551046676,0.9987162603211982,0.025035253122326753,1.0036094290201798,1448.259856617833,1828.7800275436407
rho_om,beta,0.85,0.1,0.9875313290977341,0.9897033359981084,0.9694495147387164,0.9980246635980751,0.09173178387492575,1.00319804294576,1131.5816586278079,1345.7438627755703
rho_x,beta,0.7,0.15,0.8818959020303349,0.895262508664616,0.7582502990515044,0.9588988083789172,0.43009132720906473,1.0062081992943896,597.6071175351781,282.7982804551274
sig_mu,invgamma,0.01,0.02,0.018146459933682864,0.01808603632171174,0.01576442792745212,0.02071327548291353,0.07588732125915536,1.002729339564937,1688.8348665243605,3327.1778169040685
sig_g,invgamma,0.03,0.06,0.04963159018205525,0.04951949134434127,0.04446471685721532,0.05518752969903861,0.05453034284453405,1.0038982184007554,1692.5719565885138,3763.944285083195
sig_v,invgamma,0.05,0.1,0.010325289403635826,0.009970534816878705,0.007041651652693684,0.014719836188735121,0.024265711266946766,1.0033968404156284,2836.5147510189577,6218.808109440296
sig_psi,invgamma,0.02,0.04,0.01997961776636226,0.019886011441515607,0.01681057774381038,0.02345553989951832,0.050739911681136694,1.004214474753752,1690.9920881933535,3666.377897032165
sig_om,invgamma,0.02,0.04,0.01679830582228384,0.016665185038177797,0.012670563766779462,0.02135058270644728,0.06580411295132704,1.0029316295250699,1249.3826384316903,2332.175460472018
sig_x,invgamma,0.02,0.04,0.007472898968390449,0.007302698389897177,0.0056584247233936215,0.009918500476778181,0.03321473355242857,1.0066970454067583,695.4617257103644,269.8090287546047
me_i,invgamma,0.03,0.03,0.04278633562335387,0.04339583159385941,0.032707936862338784,0.05123593129935589,0.2057715750874483,1.0104125454211235,560.390252788864,220.15058499847058
me_n,invgamma,0.01,0.01,0.009495979984491662,0.009464011236491585,0.007915346215789395,0.011171343054011552,0.09893472418998887,1.0043870938382724,1483.6647886312587,3236.381721300605
me_s,invgamma,0.01,0.01,0.010891881010148768,0.011109057491360668,0.006274515978200673,0.014692922321380817,0.2538756041537537,1.0035165718266688,765.0057068945638,458.84685146509946
rho_zr,beta,0.8,0.1,0.9200003337200833,0.9268514348167983,0.8437664393281765,0.9728040054753729,0.4108116210718067,1.00354705249388,921.4381770848222,1069.2341941017341
sig_zr,invgamma,0.02,0.04,0.01026988293990557,0.010230905174575162,0.00718888665074075,0.013562799716562064,0.04829554864379979,1.0020849925671123,1376.6158529750126,1901.7899530568277
me_w,invgamma,0.03,0.03,0.03142503247583249,0.031059617484677463,0.02608639010321782,0.038091415400508616,0.12257478195876295,1.0019124361559355,1432.5173647828715,2635.2233829591087
w_break,normal,0.0,0.2,-0.10946356833394945,-0.11015495404530042,-0.14397302706205256,-0.07216500835833625,0.10967276399314181,1.0056293417916182,1586.7118689936447,2803.4869169208528


==> anc/results/con_ingresos/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.025,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.2874,
    0.27626666666666666,
    0.28223333333333334,
    0.31403333333333333
  ],
  "rhat_max": 1.0104125454211235,
  "ess_bulk_min": 560.390252788864,
  "ess_tail_min": 220.15058499847058,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "earnings": {
    "file": "datos/ratio_ingresos_geih.csv",
    "column": "ratio",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.32686785549618164,
  "minutes": 13.340059753259023,
  "mode_logpost": 1915.4382482596684,
  "mode_attempts": [
    1903.5411953023925,
    1915.437639440996,
    1915.4382482596684
  ],
  "mode": {
    "theta": 0.3715103705883894,
    "rho_mu": 0.13711298135014638,
    "rho_g": 0.7287432862096674,
    "rho_v": 0.9527094626950463,
    "rho_psi": 0.9944239587629338,
    "rho_om": 0.9866644579897123,
    "rho_x": 0.8974951186928278,
    "sig_mu": 0.018109955589370747,
    "sig_g": 0.04965152925620873,
    "sig_v": 0.009069547540446801,
    "sig_psi": 0.019782315816541815,
    "sig_om": 0.01594971143594537,
    "sig_x": 0.0072727599958626234,
    "me_i": 0.04348282285904701,
    "me_n": 0.00943184304011463,
    "me_s": 0.011802384774968474,
    "rho_zr": 0.9088268410682813,
    "sig_zr": 0.009741927208731037,
    "me_w": 0.03087495700550154,
    "w_break": -0.11292558771530199
  }
}

==> anc/results/con_ingresos/variance_decomposition.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x,share_zr
detrended_output,1,0.13754865234384392,0.003905016097469465,0.06999338347234003,0.5180393307727166,0.1502715976651053,0.019186335953900978,0.10105568369462377
detrended_output,4,0.1281658840805768,0.0013557130695220551,0.07746722339848329,0.5388727990040163,0.15425042827852073,0.012458548823182019,0.08742940334569886
detrended_output,20,0.07758485555473228,0.0006523197319036625,0.09672881034807365,0.6121341635176907,0.1632916213741517,0.003361342947206007,0.046246886526242086
detrended_output,80,0.030472728898711023,0.000275118999012956,0.0716114234026989,0.725833754446657,0.15343554466213044,0.0013328378612464072,0.017038591729543383
logit_informality,1,1.8491850794554694e-22,2.1761231778807006e-22,3.90052438403878e-21,2.886881957732026e-20,0.7262775318014919,1.0691961977021893e-21,0.27372246819850815
logit_informality,4,5.145405622445805e-22,1.2614284467718075e-22,3.62586562252729e-21,3.0429395583802585e-20,0.7610677762476025,8.941759775106494e-22,0.2389322237523975
logit_informality,20,4.603818211795848e-22,4.238618514445641e-23,2.4553267663395523e-21,3.602778314251079e-20,0.8666583630354426,4.578713631689578e-22,0.13334163696455728
logit_informality,80,2.542386818589046e-22,1.9752143344703168e-23,1.242476914195724e-21,4.640358307601747e-20,0.9365864677092003,2.172412386037809e-22,0.0634135322907997


==> anc/results/con_ingresos_por_hora/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.019986825748226,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,1.0083401011515918,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8687715634265855,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.958730402646825,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,0.9930688902479456,0.9787367347695914,-0.2051204621985773
obs_s,0.02585314187310471,0.9365024165813294,0.929058538747791,-0.3699327392646118


==> anc/results/con_ingresos_por_hora/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6877478756584772,0.4234778843515876,0.43366861114235344,0.4413127006262741
1993Q3,0.6878832812958006,0.6873213342948228,0.42310310762514297,0.43328158763349894,0.4410093200323097
1993Q4,0.686731000362914,0.6887690154725321,0.42479231915319227,0.4344371357367095,0.44223361576353454
1994Q1,0.6897329302773032,0.6889422623291623,0.426683420857641,0.435861795447441,0.4436195032430713
1994Q2,0.6877084928505579,0.6870624128255847,0.4250963602522327,0.43434140931449017,0.44196912254992393
1994Q3,0.6877615387347085,0.6870622063615315,0.4253948022994344,0.4344423302371426,0.44206599659872337
1994Q4,0.6867026295084494,0.6887773575173959,0.4271173619544476,0.43624366895594613,0.44355885524942
1995Q1,0.6895505837646291,0.6888245448694268,0.4285154118073659,0.43731280857809496,0.44447036541219925
1995Q2,0.687945723145582,0.6873453216334227,0.4277208678585021,0.43633404632664907,0.4433193920891494
1995Q3,0.6879021187719571,0.6872588349474902,0.42770160488687864,0.436095362550937,0.4430595245022271
1995Q4,0.6868539968888351,0.6887687213873898,0.428779877450544,0.4371139390044858,0.44407337324150564
1996Q1,0.6894532289294323,0.6888670633463132,0.42963856775624626,0.43769116638652084,0.4447833813167657
1996Q2,0.6879045655029963,0.687180529071924,0.42815636534536733,0.4360421458382375,0.4430540336840843
1996Q3,0.6878740911685711,0.6871389454649823,0.42795403960466744,0.43587360196006086,0.4428108555568586
1996Q4,0.6868986045638089,0.6886421227136772,0.4290695780501339,0.437033235801351,0.44385146906356127
1997Q1,0.6890423601756422,0.688484942631544,0.4298065539849111,0.43735626256369764,0.4440719399378544
1997Q2,0.6876383434644483,0.6871497772015006,0.42944842037283165,0.4368016573248456,0.4434790655521922
1997Q3,0.6882978143260302,0.6875056537687463,0.43011168570856206,0.437333319525266,0.4439812917516159
1997Q4,0.6877848938432328,0.6893982968068275,0.43217413468140603,0.43897815798125717,0.44518631086623633
1998Q1,0.6906398007582816,0.6904723632783527,0.43233236953454474,0.44006669884529387,0.4462537863706525
1998Q2,0.6898194688975227,0.6893389746387272,0.4323069242871459,0.4397631206882244,0.4463598556159481
1998Q3,0.69122944943315,0.6905312979447533,0.4341697040928972,0.4414392512785439,0.4480642857999915
1998Q4,0.6915925349161247,0.6927427631421381,0.4367410350783894,0.44362094121251205,0.4500608271333996
1999Q1,0.6949500526592731,0.6949714957485826,0.43718655061660733,0.4443265668358783,0.45025157672309324
1999Q2,0.6943090509728116,0.6939005057879543,0.43713588203930015,0.4440894512253847,0.45053416922049916
1999Q3,0.6958798974692184,0.6948292573457417,0.4382320179300166,0.4453306950523922,0.45134360803160106
1999Q4,0.6955600790403083,0.6967897097937612,0.44050258243121054,0.44718776799833126,0.4532114286975189
2000Q1,0.6977130123776162,0.6973583903791963,0.4412941461015357,0.4479003540207671,0.45392644907120633
2000Q2,0.6958690656988309,0.6952929869852809,0.43978817480574667,0.44647686567423417,0.4527284061920396
2000Q3,0.6956834458536953,0.6948453622767621,0.43943644830783146,0.4459805745944274,0.4520683655271168
2000Q4,0.6933925763591584,0.6953437178449111,0.4390992355714511,0.445812271730706,0.45209385170251404
2001Q1,0.6960275982454878,0.6957856792224053,0.44047782094508975,0.4468863592532527,0.4531592685232684
2001Q2,0.6941863560450118,0.6935805847303669,0.43808580551674514,0.4445836350097717,0.4510391292547863
2001Q3,0.6944382200087719,0.6938252896522582,0.4383572969292472,0.4447868696904207,0.4510824941889207
2001Q4,0.6939155566818936,0.695572823348912,0.4397698651232615,0.44603695513897196,0.45247268117547407
2002Q1,0.6962676694070964,0.6961253803064971,0.4402148420999718,0.4464961264463015,0.4523313843737525
2002Q2,0.6956924875008857,0.694760778632177,0.4385947515925474,0.44529236108367387,0.4513906583163041
2002Q3,0.6947471430805583,0.6940720675258244,0.437426607672321,0.4437929245292167,0.44961014001770466
2002Q4,0.6939945183959939,0.6951440741997641,0.43782644609388205,0.44397428182613424,0.44985160393931695
2003Q1,0.6931464219207758,0.6929962296238943,0.43576132259889866,0.44157384132432587,0.4471319110520152
2003Q2,0.691119722289951,0.6900131650732797,0.43211159733545457,0.43818019413072545,0.4439583402750715
2003Q3,0.6877787737459474,0.6868756123092425,0.42748714539761684,0.433201374686044,0.4389735111883886
2003Q4,0.6822912238574138,0.684261471890691,0.42218646685273836,0.42820225487194263,0.4336889692980881
2004Q1,0.6804194388972926,0.6802474413744685,0.4171008213006423,0.4224339815199407,0.427722193157642
2004Q2,0.6755093018137532,0.6752999929308574,0.4107693972897612,0.4159473957967935,0.42107952798653153
2004Q3,0.674213807442741,0.6740066745272073,0.4087864839630223,0.413746525243358,0.4187765457269653
2004Q4,0.6740152156102986,0.6756936377642402,0.4093103329865518,0.41460641297482437,0.4198901282734899
2005Q1,0.6758511428758965,0.6755019945434675,0.41034327149486116,0.4150131522765959,0.4199672938087826
2005Q2,0.6748142692034166,0.6736180705054097,0.4089650274241029,0.4131364627849987,0.418077311372992
2005Q3,0.6729343552014383,0.6722466469074447,0.40678906833106765,0.4108649629208807,0.41544315810013077
2005Q4,0.669608837602627,0.6717160579086648,0.4043908589071845,0.4090963427873249,0.41392840064479053
2006Q1,0.6700939417198142,0.669808975932128,0.40397283994627076,0.4073831108086758,0.41167402054944047
2006Q2,0.6671538254023369,0.6667417645968597,0.39994546886402876,0.40289331664181594,0.40663945108962224
2006Q3,0.6666450318754007,0.6655143609179001,0.3978597062750828,0.4006780644875495,0.4044438384816981
2006Q4,0.6635791027916434,0.6649123833357429,0.3942155100986538,0.3978163242134737,0.40205679418654466
2007Q1,0.6634180478152959,0.6615205770665691,0.39138900142072336,0.39417784900317215,0.39790974644756527
2007Q2,0.6543537917650138,0.6546310422672534,0.38456784190488075,0.3867162904436992,0.389998846076081
2007Q3,0.6491781188716552,0.6514614382416128,0.3809040037788499,0.3838914981238023,0.38738799762422604
2007Q4,0.6592791335641515,0.6599123731256584,0.39175894104290104,0.3938815019680709,0.3971109418208995
2008Q1,0.6688773194069423,0.6644987553317565,0.39966064791054706,0.40271519274320133,0.4059862937013539
2008Q2,0.6519423619271301,0.6539727878013635,0.3879293571487615,0.39029775581009796,0.39302626164795323
2008Q3,0.6529028558493083,0.6534196642799508,0.3896041147491611,0.3912802854687713,0.3936429022171561
2008Q4,0.6588704426065614,0.6602777859530808,0.3976476531342092,0.3997603770545617,0.4021423292733937
2009Q1,0.6653498669279724,0.6646288458520098,0.40787474941546353,0.40864623086104795,0.40948858753491746
2009Q2,0.6677060681361964,0.6660600720935405,0.41173595195115437,0.41337449229251577,0.4151460711614929
2009Q3,0.6620411297167922,0.6637161801034934,0.4094780972119474,0.4106928680650695,0.4118022048997957
2009Q4,0.6729356653883785,0.6714062943759813,0.41973617746783476,0.42105158496554085,0.42252724412665055
2010Q1,0.6632334190506023,0.664094513859317,0.41093286465998374,0.41185022823572726,0.41287231776335387
2010Q2,0.6606557075568378,0.6612846853376162,0.4093670327009768,0.4100816696135945,0.4109195071595389
2010Q3,0.6651753755962151,0.6642446956573432,0.41358999837553057,0.41437898271785994,0.4152137858999534
2010Q4,0.6690733509154044,0.6683517553999567,0.4190925403272398,0.42005262296293666,0.4208103132743818
2011Q1,0.6601511074725902,0.6611986877158084,0.4114440166304301,0.41240785113313894,0.41345507988046437
2011Q2,0.6586112454120924,0.658227662251718,0.4093346221505364,0.4103425026865652,0.41095444010092386
2011Q3,0.6575030472331641,0.658405042636929,0.4106606315528947,0.4117883458280633,0.41275043386706634
2011Q4,0.6688939501275534,0.6662357369010077,0.4199007250512994,0.4224266069227044,0.42517794615530885
2012Q1,0.6520213693054817,0.6548905697266094,0.40705821154774957,0.40913905697667174,0.41121467799546335
2012Q2,0.6553888206069916,0.6546605036697217,0.4086119589279766,0.41055108456464007,0.4118087441850892
2012Q3,0.6553235823098964,0.6550172627567836,0.40877596556377466,0.41022277276831476,0.41120265509408155
2012Q4,0.6601492819350223,0.6585535023113017,0.41222305872378034,0.4141461359904423,0.41585921849122404
2013Q1,0.6454972268761117,0.6461308490263485,0.397297991870618,0.3982767029810471,0.39899362094239704
2013Q2,0.6367763295132508,0.6372231922983922,0.3874040145098962,0.3883140550034371,0.389145886953652
2013Q3,0.6355382763330529,0.6356864019386426,0.38561376272670994,0.3862676263381498,0.38700094640766664
2013Q4,0.6397269879458936,0.6387770669287129,0.38915984377195023,0.3899779040346797,0.39076237330610364
2014Q1,0.6272180554139118,0.6278789025844538,0.37651331599055,0.37763309338243334,0.37880895686036675
2014Q2,0.6207757172815885,0.6222304228674562,0.37069805482901713,0.3721488443142167,0.37349345670472794
2014Q3,0.6260749389278271,0.6246639899564281,0.3751160808077641,0.3761121839414896,0.37714998925125287
2014Q4,0.6266700007770081,0.6275014793816508,0.37854266874387366,0.37962842494573823,0.3803886073540594
2015Q1,0.6260662970811808,0.6254295642308865,0.37896738534567,0.3803840190552871,0.3812392529762557
2015Q2,0.6219210522899435,0.621230505933605,0.37572724999400625,0.37758127639481204,0.37875464190670094
2015Q3,0.617430188521269,0.6176121001519826,0.37251532258160436,0.37427165250578137,0.37534946889725396
2015Q4,0.6178200521818203,0.6185767753857948,0.37326962231433086,0.3744955649100855,0.3752417915346189
2016Q1,0.6114460285901164,0.6121061090694162,0.36704408517379233,0.36823270785054596,0.3690348537200454
2016Q2,0.6099478449770017,0.6100280253918198,0.36551503832313637,0.36717669413556697,0.3680856207565266
2016Q3,0.6109400992150219,0.6106279576900346,0.3663697661258819,0.36827415800414454,0.36931993622229037
2016Q4,0.6159135407766331,0.6152077807694928,0.37105352997417107,0.3731679800331701,0.3745448994210651
2017Q1,0.6061659953493229,0.6074203730738712,0.3630931361990829,0.3646187128089749,0.3657177162046149
2017Q2,0.6034588312351443,0.6043663191651664,0.3599363032185741,0.36160892283505564,0.3625127925800617
2017Q3,0.6085056724165488,0.6073786576864704,0.36309321096446306,0.36511580115341835,0.36657042669369166
2017Q4,0.6120165590837455,0.6122980770447177,0.36776269072541484,0.36990340039679426,0.37130045472482376
2018Q1,0.6062939017277578,0.6069184175932463,0.3615932756733624,0.3634135019037836,0.36464183000792577
2018Q2,0.6036553911625394,0.6036711100486236,0.35764961334223117,0.3591403526179907,0.3598877028728442
2018Q3,0.6044771672391585,0.6043755805872033,0.35723153083648684,0.35859223154889636,0.35925627578448044
2018Q4,0.6100722409998883,0.6090226223227684,0.3600848935139585,0.36105209438450725,0.3617937112132605
2019Q1,0.5983327161139304,0.5998694734792034,0.34814440964698157,0.3495056702850322,0.35076343969435886
2019Q2,0.5986135941062368,0.5975265473973561,0.3454208316575656,0.3463117884869924,0.3472720927329357
2019Q3,0.5940508050479613,0.5959856685865335,0.342204936613752,0.34385704242208537,0.34554868815990797
2019Q4,0.609215457494104,0.6069163056415132,0.3542469371406071,0.35572234914809775,0.3572575337045993
2020Q1,0.5991396012681862,0.5993638999493733,0.3443220504364029,0.34589466820909154,0.3476077526531595
2020Q2,0.5865879191765383,0.5865879191765383,0.3319287668394865,0.3335058817567992,0.33533468362833685
2020Q3,0.5999141464419078,0.5999141464419078,0.34340064175771684,0.345401602110218,0.3475403172562101
2020Q4,0.615420879749711,0.614165726416356,0.35620844594581896,0.35842601492625664,0.3606787573898018
2021Q1,0.604243543861884,0.6030471131568313,0.3437337544341703,0.3461432967526177,0.3486740422823206
2021Q2,0.5899142176492493,0.5915618070205086,0.32860200587740096,0.3319767751444328,0.3355281158509849
2021Q3,0.5900410308291606,0.5886588188201791,0.3287727378375499,0.3315800072965198,0.3342706648904283
2021Q4,0.5847411209432527,0.5863609834377279,0.3267636127336472,0.3300395942613472,0.33377336725596657
2022Q1,0.5821580920667051,0.5820989242909925,0.32246116723850204,0.32667255760541813,0.3314805718743692
2022Q2,0.575060395287157,0.5759404580809142,0.31593213710725143,0.32089763606697164,0.326174471537048
2022Q3,0.5780172591155304,0.5761264189245542,0.3149091672387056,0.320881821655427,0.32699333152308824
2022Q4,0.5733915752901744,0.5757760497335728,0.3125584652988543,0.31872449943927655,0.3248223066548371
2023Q1,0.5792942841362436,0.5747659906267779,0.3114585074698468,0.31906007050857366,0.32639137649266536
2023Q2,0.5549788752026328,0.558346520365766,0.2937164451509434,0.30031313501545465,0.3074101858594983
2023Q3,0.558716689594733,0.5575399134120765,0.2927543328955388,0.2998992606661649,0.30630538024306486
2023Q4,0.5527909558653819,0.5561030002895422,0.2891454497264138,0.2964454005420782,0.30404429946593275
2024Q1,0.560304624894086,0.5584468475705486,0.29378350135002196,0.30111460904254833,0.3080133402961386
2024Q2,0.5555597978758177,0.5553250034938289,0.2918450524701618,0.29906885879948253,0.3058170939268407
2024Q3,0.5561801763166703,0.5555899219337949,0.2930287232663047,0.30024149912543363,0.306948103554994
2024Q4,0.5554196383139185,0.5586054077209991,0.2963738426049577,0.3033528716427055,0.310672223818828
2025Q1,0.5696796469130659,0.5643243073272934,0.3048257169543666,0.31277886266564026,0.32082853467745004
2025Q2,0.5482774488540658,0.5505601081422264,0.2914816539194443,0.29794774426358,0.3048594028846154
2025Q3,0.5480178157876563,0.5488361997556308,0.29105598611583927,0.29752531422421036,0.3043271274991972
2025Q4,0.5550447852238422,0.5551581072161126,0.29697932030868757,0.3034097013055433,0.3103885177863938
2026Q1,0.5515994129886721,0.55076253934134,0.29338245688768144,0.29971711814122126,0.3067458890507358
2026Q2,0.5433097680795567,0.5442266097607149,0.28744569898034267,0.2937782608522756,0.30024775930595593


==> anc/results/con_ingresos_por_hora/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.305800478950581,0.3551029366612818,0.39786679082887166,0.4353118979898742,0.4683724410889181,0.4977759302776042,0.5240973612472399,0.5477971911347279,0.5692485055646177,0.5887568034846177,0.6065746387241963,0.6229126133885733,0.6379477412986335
1993Q3,0.3053791516306368,0.3546483838885319,0.3973912292231451,0.43482390006962435,0.46787808928795466,0.4972795733701544,0.523602121563841,0.5473053114959797,0.5687615907594722,0.588275990954361,0.6061007208599253,0.6224461262214014,0.6374890295077777
1993Q4,0.30681173815289514,0.35619357985273875,0.39900751293891634,0.4364821552287302,0.4695576710790129,0.49896573160387087,0.5252842737854809,0.5489758624412101,0.5704151110678672,0.5899086369354059,0.607709818935035,0.6240298716921043,0.6390462658525586
1994Q1,0.3069836739036973,0.35637896164284527,0.3992013606896189,0.4366809805350755,0.46975900316612035,0.4991678071258767,0.5254858291390768,0.5491759919078855,0.5706131682045622,0.5901041649600617,0.6079025009051608,0.6242194944149163,0.6392326934608689
1994Q2,0.3051237066413508,0.35437275143876595,0.39710281807729164,0.43452791139857144,0.4675782151357382,0.49697845467780954,0.5233016554154853,0.5470068613502144,0.5684661328273447,0.5879842176965032,0.6058131151661384,0.622163015221403,0.6372106240245482
1994Q3,0.3051235030432059,0.35437253173749855,0.39710258817853045,0.43452767544895543,0.46757797607925666,0.49697821462068587,0.5233014158709802,0.5470066234061539,0.5684658972627803,0.5879839850642062,0.6058128858517337,0.6221627894862688,0.637210402037275
1994Q4,0.30682001463382935,0.35620250392552744,0.3990168448610397,0.43649172704872496,0.4695673638267627,0.49897546036299584,0.52529397769802,0.5489854978798391,0.5704246468893274,0.5899180511293465,0.6077190962254938,0.6240390017999351,0.6390552422231347
1995Q1,0.30686683575155316,0.35625298790786103,0.3990696354845023,0.43654587424723473,0.46962219463634963,0.49903049446571207,0.5253488708731436,0.5490400033766472,0.5704785885747613,0.5899713045303191,0.6077715749606527,0.6240906477505859,0.6391060183363048
1995Q2,0.3054028287958212,0.3546739305706725,0.3974179587807766,0.4348513305508051,0.46790587864367106,0.4973074769777144,0.5236299637378596,0.5473329659978469,0.568788967228555,0.5883030253153868,0.6061273684485153,0.6224723567978503,0.637514823601648
1995Q3,0.30531746992569914,0.35458183056006815,0.39732159311082593,0.4347524368277604,0.4678056901254502,0.49720687568902844,0.5235295831680572,0.5472332613631483,0.5686902643882825,0.5882055553548554,0.6060312924632469,0.6223777838706543,0.6374218239819848
1995Q4,0.30681144638359165,0.35619326525336936,0.39900718396111123,0.43648181779330736,0.4695573293800681,0.4989653886350088,0.5252839316921751,0.5489755227614999,0.5704147748996872,0.5899083050547239,0.6077094918804073,0.6240295498259311,0.6390459494059352
1996Q1,0.3069090309750699,0.3562984831671575,0.3991172085949321,0.43659466909154643,0.46967160483402365,0.49908008724844155,0.5253983361172061,0.5490891187897091,0.5705271954960041,0.5900192908460908,0.6078188628774935,0.6241371849381252,0.6391517714422545
1996Q2,0.3052402078142301,0.35449846359351056,0.3972343621018798,0.4346629148348957,0.46771499374109654,0.49711580358824886,0.5234387090451462,0.5471429975211068,0.5686009060130963,0.5881173118189985,0.605944309761318,0.6222921608940669,0.6373376244510874
1996Q3,0.30519918722775696,0.3544542005549848,0.3971880463763189,0.43461538170808334,0.4676668361646777,0.4970674457225709,0.5233904555942134,0.5470950674908941,0.5685534562172173,0.5880704534989795,0.6058981204991976,0.6222466932541729,0.6372929123162442
1996Q4,0.3066858730310613,0.35605786220857416,0.3988655888737021,0.4363365792478475,0.46941025285542526,0.4988177629339056,0.5251366805671146,0.5488293084975893,0.5702700703286999,0.5897654444014059,0.6075687071568415,0.6238909971984273,0.6389097285026368
1997Q1,0.30653004474097867,0.3558898249360934,0.39868985722499234,0.4361563168159683,0.4692277012301675,0.49863452253835416,0.5249538987474405,0.5486478080354403,0.5700904387996278,0.5895880972756857,0.6073939329709582,0.6237189902847599,0.6387406129591602
1997Q2,0.30520987172439146,0.3544657296836309,0.39720011023909324,0.43462776273380266,0.46767937990104275,0.49708004168180664,0.5234030244034674,0.5471075520995272,0.5685658157744107,0.5880826590246822,0.6059101517812303,0.6222585365972603,0.6373045588915689
1997Q3,0.30556113958081355,0.35484473414139317,0.3975966644324634,0.4350347164741342,0.4680916585475612,0.49749401598360005,0.5238160878504934,0.5475178317689815,0.5689719710284507,0.5884837391967412,0.6063054941876391,0.6226476925622046,0.6376872395156336
1997Q4,0.3074367652113939,0.35686741555253676,0.3997120569194384,0.43720473258025067,0.47028930712635386,0.4997000233009922,0.5260166342887894,0.5497030052496813,0.5711346915152623,0.5906189991512587,0.6084098147872443,0.6247187296574057,0.6397234950249666
1998Q1,0.30850681805635616,0.35802057543862614,0.4009173578912403,0.4384405153706355,0.4715402530567006,0.5009552160221437,0.5272682636976826,0.5509454832337756,0.5723640379397246,0.5918324088264116,0.6096053478550204,0.6258950875197896,0.6408798564323492
1998Q2,0.30737778419435263,0.35680383703776314,0.3996455885549887,0.43713656970129006,0.4702202957866055,0.4996307668862627,0.5259475648547012,0.5496344322214542,0.5710668355231096,0.5905520159054584,0.6083438121571831,0.6246537800379339,0.6396596443868646
1998Q3,0.3085656513974952,0.35808396153533256,0.40098359500069347,0.4385084141126518,0.47160897287493303,0.5010241583936076,0.5273370007705764,0.5510137091699204,0.5724315351465554,0.5918990241547157,0.6096709755891793,0.6259596570735836,0.6409433233525322
1998Q4,0.3107823090141556,0.36047089221402745,0.4034767461242302,0.44106308726412885,0.4741936275412447,0.5036163717101035,0.5299207712226726,0.5535776203919675,0.5749674830572732,0.5944013207044337,0.6121357089251256,0.6283842291629195,0.6433261122314515
1999Q1,0.31303414618583886,0.36289319255988906,0.40600457200603085,0.44365126064095795,0.47681036642520636,0.5062391527388335,0.532533575691688,0.5561690632658509,0.5775295188788182,0.5969283343088431,0.6146238676007998,0.630831015394821,0.6457299830300921
1999Q2,0.3119498008046037,0.3617270784859257,0.40478794223305253,0.44240584094084023,0.47555142828374763,0.5049775098138243,0.5312769117995687,0.554922834024752,0.57629757497719,0.5957133592011923,0.613427689189433,0.6296548307176708,0.6445745219966665
1999Q3,0.3128898931271934,0.3627380954308608,0.40584278662415324,0.44348567409444845,0.47664300679764693,0.5060714551431182,0.5323665591313389,0.5560034506554153,0.5773658199701013,0.596766903900801,0.6144649469731153,0.6306747621647079,0.6455764929010551
1999Q4,0.3148846479039623,0.3648818839883976,0.4080781928236615,0.44577286103728375,0.47895402597621795,0.5083865557685537,0.5346717371940726,0.5582887873354198,0.5796243346476804,0.5989937497311506,0.6166568387754349,0.6328295644933855,0.6476929202178184
2000Q1,0.3154659268498125,0.36550621902383446,0.4087288737766096,0.44643831449063065,0.47962614676804083,0.5090596267097963,0.5353417127387755,0.5589528086218747,0.5802803951634261,0.5996404611160134,0.6172932644526162,0.633455100015467,0.6483072062705731
2000Q2,0.3133604635745029,0.36324400223534714,0.40637047512731167,0.44402572984739097,0.47718881794514584,0.5066183440924393,0.532911205389096,0.5565434992256262,0.5778996108269764,0.5972932821219064,0.614983127612715,0.631184232896035,0.646076943107304
2000Q3,0.3129062224565097,0.36275565282090355,0.40586110161117006,0.44350441981385286,0.47666195361774943,0.5060904405570681,0.5323854677395754,0.5560222005805656,0.5773843534699663,0.5967851807787633,0.6144829398874234,0.6306924532481853,0.6455938712986421
2000Q4,0.3134119905498899,0.36329939179996457,0.40642824343024997,0.44408484664278813,0.4772485599414587,0.506678199784057,0.5329708118189656,0.5566025990910517,0.5779580228550868,0.597350880283081,0.6150398263304232,0.6312399763930533,0.6461316976479184
2001Q1,0.3138612866617096,0.3637823121853227,0.40693185257599673,0.4446001664410849,0.4777692894189399,0.5071998845424082,0.5334902923068396,0.5571176364648317,0.5784670406472525,0.5978527831820213,0.6155338712668175,0.6317256796998535,0.6466087674711378
2001Q2,0.311626699975174,0.36137949973378763,0.40442520409353394,0.442034427515096,0.4751759017730767,0.504601103920804,0.5309019267653934,0.5545509050441877,0.5759298578731565,0.5953506609027202,0.6130705607033347,0.6293036341916772,0.6442294796192679
2001Q3,0.31187380365535317,0.36164532852395276,0.40470263103752824,0.4423184932168787,0.4754631166296033,0.5048889943571727,0.5311887331423999,0.5548353763880257,0.5762111098754199,0.5956280761300501,0.6133437174896822,0.6295722553445599,0.6444933950171556
2001Q4,0.3136448088414368,0.36354964622791447,0.4066892303125325,0.44435191248520306,0.4775184383639508,0.5069485813002784,0.5332400580112767,0.5568695487636597,0.5782218581742834,0.5976110328647639,0.6152959104275847,0.6314917407747344,0.646378990562994
2002Q1,0.3142071127449888,0.36415395057965716,0.40731935056447016,0.44499661995154083,0.4781698557219088,0.5076011420781729,0.5338898156251655,0.5575137081048235,0.578858452278221,0.5982386961556081,0.6159137174541822,0.6320990901020413,0.6469755202637116
2002Q2,0.31282047084166936,0.36266345070076705,0.4057649196539185,0.44340597464992265,0.476562451286451,0.5059907345963252,0.5322861642972265,0.5559237297518093,0.5772870185917183,0.5966891930349416,0.6143884429430388,0.6305995410020526,0.645502600816169
2002Q3,0.3121232209167984,0.3619136153192279,0.404982595338975,0.44260513204763713,0.47575291091748784,0.5051794505172633,0.5314780779754471,0.555122349820605,0.576494821619148,0.5959079049725288,0.6136192395481116,0.6298431923224445,0.6447595764818221
2002Q4,0.31320926833267526,0.3630814653861557,0.4062009511466701,0.44385224249291444,0.47701349036371554,0.5064426779730462,0.5327362664758942,0.5563700431659572,0.5777281700960852,0.5971242270210181,0.6148167096746295,0.6310206161541905,0.6459162268670283
2003Q1,0.3110374949329169,0.36074552274075833,0.4037634555236138,0.44135674409200926,0.4744906169885431,0.5039141284003692,0.5302174678688772,0.5538719560497376,0.5752585365217492,0.5946884474035804,0.6124184673934342,0.6286623279643977,0.6435993712291355
2003Q2,0.30804883348890455,0.35752709102815455,0.4004016236821777,0.4379117953168031,0.4710050964492795,0.5004182880046149,0.5267329004202386,0.5504140704844254,0.5718382739793927,0.5913134897001053,0.609094099850988,0.6253920630067,0.6403854039475381
2003Q3,0.3049395601236346,0.35417403178928364,0.3968948670922346,0.43431448028604647,0.4673619674688129,0.49676129630214827,0.5230849558107534,0.5467916051310616,0.5682530252522265,0.5877737592835177,0.6056056551829984,0.6219587904950292,0.6370097874010029
2003Q4,0.302375319114947,0.35140509217260646,0.3939956921070315,0.4313374574452331,0.4643443632215508,0.49372982592161235,0.5200588546068964,0.5437847335018188,0.5652753366999362,0.5848323399357483,0.6027054699108051,0.6191032248983173,0.6342010457157705
2004Q1,0.2984837150251217,0.3471965172065067,0.38958341937418434,0.42680152314004677,0.4597419460425763,0.4891020956400177,0.5154355920195514,0.5391875079828383,0.5607197292979186,0.5803295223497817,0.5982633410717972,0.6147272388784086,0.629894821189398
2004Q2,0.29376195607459404,0.34207992790447395,0.38420981998147774,0.42126885169919853,0.4541205662993799,0.4834429630666431,0.5097757902371705,0.5335540742760537,0.555132342561504,0.5748024199502141,0.5928067039470406,0.6093482041943643,0.6245982304687159
2004Q3,0.29254100903598246,0.3407550544306637,0.38281671893711916,0.4198329907561668,0.45266031327573697,0.4819716714610078,0.5083032181077421,0.5320873677826753,0.5536767290915681,0.5733617037875759,0.5913836253833973,0.6079447027435602,0.6232156398008722
2004Q4,0.2941346649607808,0.3424842114999987,0.3846347855510163,0.4217067364527016,0.4545657773098824,0.48389143848977983,0.5102245651251729,0.534000979864892,0.5555757945196367,0.5752412670638177,0.5932401185703058,0.6097756020084167,0.6250192110948327
2005Q1,0.29395315045814246,0.3422873284339155,0.384427838553854,0.4214935054362708,0.4543489852844582,0.4836730627843298,0.5100060489035113,0.5337833786046119,0.5553598791475036,0.57502759764842,0.593029097669933,0.6095675137432109,0.6248142500619842
2005Q2,0.29217522099282434,0.34035798394693817,0.38239906572186827,0.419402395946911,0.45222229345697507,0.481530241373732,0.5078613146984653,0.5316471443973781,0.55323976296553,0.5729291445360597,0.5909563026587954,0.6075232051970885,0.6228003735991029
2005Q3,0.29088824985138245,0.33896041205624206,0.38092855450751906,0.4178858701793495,0.45067921237159275,0.4799747818383973,0.5063038593287467,0.5300953148876508,0.5516991494804302,0.5714038281058128,0.5894492341989285,0.6060364836979678,0.6213354524255096
2005Q4,0.29039197227206287,0.3384212609812898,0.38036105931334724,0.41730043024868746,0.4500833522092579,0.47937398970440454,0.5057021594728249,0.5294956652835674,0.5511037228224269,0.5708142132284497,0.5888665823314053,0.6054616158919937,0.6207689392799918
2006Q1,0.28861570937271697,0.3364905239025624,0.37832787941295287,0.41520210405590086,0.44794690499809553,0.4772191622792602,0.5035434488828361,0.5273437449625943,0.548966447046094,0.5686973378814875,0.5867742887972702,0.6033968962362534,0.6187338823707554
2006Q2,0.2857832620811675,0.33340843972402817,0.3750792126559278,0.41184656707938533,0.44452789285590644,0.4737684671617704,0.5000844899302314,0.5238938214742972,0.5455383358337191,0.5653004419572439,0.583415474007705,0.6000811075919122,0.6154646027319718
2006Q3,0.2846581320471154,0.33218301586072163,0.37378651281019537,0.4105103903955128,0.4431655783683241,0.47239274988679175,0.49870477540369873,0.5225170768010045,0.5441697226239086,0.563943772328925,0.5820735432943589,0.59875593985263,0.6141576337614388
2006Q4,0.2841080397183025,0.33158365415194313,0.3731540296403948,0.409856437697011,0.4424986542107904,0.4717191024852344,0.4980290244898231,0.5218426484255493,0.5434991582672155,0.563278951776152,0.5814158473702588,0.5981063705913543,0.613516904045761
2007Q1,0.281029612628189,0.32822666280934765,0.36960889644618194,0.4061885615248362,0.43875584117313626,0.4679365827000006,0.4942329076802473,0.5180523466850017,0.5397291115810235,0.559539874276332,0.5777156387680686,0.594450790251068,0.6099100745479962
2007Q2,0.27488460464926895,0.32151114014903537,0.3625035802969655,0.39882493267851665,0.43123056572620844,0.4603213091233483,0.4865810516175845,0.5104038715237708,0.5321139489673206,0.5519804052807217,0.5702285158941703,0.587048290222896,0.602601112710867
2007Q3,0.27210504045376327,0.31846717002171543,0.3592770170512289,0.3954756354559263,0.4278027864062274,0.45684802732526375,0.48308699262715843,0.5069076430097444,0.5286295766710346,0.5485184516525109,0.5667969048083272,0.5836529216192006,0.5992463251637222
2007Q4,0.279582363309825,0.3266467841661028,0.3679389275111172,0.4044593583413138,0.4369900231926372,0.46615086635428826,0.4924397180390784,0.5162609501693863,0.5379464245243171,0.5577710481468614,0.5759644890244258,0.5927201141215616,0.6082018888645493
2008Q1,0.2837307185009805,0.3311724489071845,0.3727200184361737,0.40940761896102534,0.44204086481983457,0.4712566365270035,0.4975650588006954,0.5213795405077435,0.5430386581828722,0.5628223549938464,0.5809641064134857,0.597660177516602,0.6130767519893581
2008Q2,0.2743049203193996,0.32087664010047046,0.3618313242019588,0.39812738507829487,0.4305169287907107,0.4595984317265565,0.4858540613998041,0.5096766218663544,0.5313893398861186,0.5512606169319068,0.569515180558458,0.586342620362294,0.6019039972559412
2008Q3,0.27381880744162423,0.32034442705531607,0.36126731806266055,0.39754204626143547,0.42991798494727856,0.45899163804850535,0.48524372957707823,0.5090659943641725,0.5307808587909271,0.5506561196815819,0.5689160441718374,0.5857498688786396,0.6013183825548285
2008Q4,0.27991051134990325,0.32700509812951456,0.3683177606618061,0.4048517083363486,0.43739075328740856,0.46655617769663166,0.4928467849753493,0.5166676637737239,0.5383512094203382,0.5581727298567153,0.5763621967129634,0.5931132084961526,0.6085899081889413
2009Q1,0.2838493326594558,0.3313017226066157,0.37285646903282016,0.40954873154798166,0.44218480383748815,0.47140205136570734,0.4977109500886773,0.5215251664868142,0.5431834681093767,0.5629659410926446,0.5811061687781603,0.5978004981773494,0.6132151755598662
2009Q2,0.2851577877545974,0.33272729019392633,0.37436074123545876,0.4111039985070423,0.44377085906753844,0.4730040402883343,0.4993178914277516,0.5231289177547105,0.5447779902370224,0.5645467682722602,0.5826700214045076,0.5993449970573929,0.6147386287518622
2009Q3,0.2830182914738528,0.3303958472898115,0.3719001628644125,0.4085596248389121,0.4411757702202963,0.4703825675554016,0.49668803155522556,0.5205040228577681,0.5421679695524143,0.5619589548865618,0.5801098052709504,0.5968162925575818,0.6122442235520775
2009Q4,0.290102660921563,0.338106898424717,0.38003011725879016,0.4169589754153862,0.44973577639834195,0.4790234978578651,0.5053511028494846,0.5291457731323742,0.5507562661221618,0.5704701221004823,0.5885265313248089,0.605126086648756,0.6204382670553185
2010Q1,0.28336247465169656,0.3307710663393463,0.3722963101093976,0.40896939563707185,0.441593829098986,0.47080498568776513,0.4971118995684562,0.520927179549055,0.5425888087970135,0.5623762862586985,0.5805227521668836,0.5972242168895584,0.6126466695199266
2010Q2,0.2808168349233659,0.32799445263860844,0.3693635069115068,0.40593452478806213,0.4384964770394633,0.4676743427094179,0.49396961257919747,0.5177893532165176,0.5394674314705196,0.5592802603016388,0.5774586477976346,0.5941968299305145,0.6096594382238918
2010Q3,0.2834992234525167,0.330920129388999,0.3724536718132304,0.40913215489109434,0.4417598675126972,0.47097274383685195,0.4972802230302406,0.5210952110558789,0.5427559114926768,0.5625419883153179,0.5806867063121051,0.5973861704957155,0.6128064422750437
2010Q4,0.2872662995224601,0.33502269214587566,0.3767811814248776,0.4136049512968871,0.44631992561139505,0.47557745454589684,0.5018981237051037,0.5257030010883744,0.547336332756864,0.5670822983570939,0.5851775645203174,0.6018208163030646,0.617180082646963
2011Q1,0.28073930624863885,0.3279098377222373,0.36927408425787905,0.40584194613228625,0.43840195249561104,0.46757876605932536,0.49387364775412895,0.5176934950477597,0.5393720490343153,0.5591856282776215,0.5773649694388868,0.5941042540774543,0.6095680720329789
2011Q2,0.27807470046517435,0.3249998187677018,0.36619699135641937,0.4026546685525618,0.43514624045678224,0.4642855088068945,0.4905658312768125,0.5143882828470998,0.5360822687698107,0.555920848682451,0.574132290121092,0.5909088912040352,0.6064137969915634
2011Q3,0.2782330353066446,0.32517283772353245,0.36638003794356594,0.40284435586936534,0.4353400790332371,0.4644816539214359,0.490762908002454,0.5145852628038186,0.5362783819573016,0.5561155195371814,0.5743250905688909,0.591099505808889,0.6066019968263651
2011Q4,0.2853188260292795,0.33290268193843137,0.3745457606784148,0.4112952394069683,0.4439658398386829,0.4732009383193432,0.4995153606477755,0.5233259610933636,0.5449738690308217,0.5647409369971065,0.5828620800560429,0.599534656012261,0.6149256825747095
2012Q1,0.2751135070342255,0.3217616404588518,0.362768942538857,0.399100237758868,0.43151218384331824,0.46060654007376484,0.48686787482673755,0.5106907693525792,0.5323997799113525,0.5522643117355565,0.5705098562461285,0.5873265883021527,0.6028760197971854
2012Q2,0.2749105794698248,0.3215395671550155,0.3625336951053614,0.3988561770116496,0.43126252757922384,0.46035368196836685,0.4866136060492227,0.5104364352142914,0.5321463922803429,0.55201263080567,0.5702604507401449,0.5870798802822808,0.6026323183471348
2012Q3,0.2752253224151218,0.3218839963499795,0.3628985486012968,0.39923469167483244,0.4316497133132182,0.46074582696254024,0.4870079329786486,0.5108308582392337,0.5325393426733472,0.5524029301213229,0.5706472174399324,0.5874624602367478,0.603010232599797
2012Q4,0.2783656276961862,0.32531771699708667,0.3665333048115649,0.4030031747013525,0.4355023659355491,0.4646458649869921,0.49092789272325377,0.5147501608224281,0.5364425492170601,0.5562784747302427,0.5744864758230315,0.5912590575071255,0.6067595237319201
2013Q1,0.26749621502628357,0.3134111918885861,0.35390958527776356,0.3898964981630354,0.4220860178596061,0.451049081270471,0.47724763398418213,0.5010594535150537,0.5227964837920202,0.5427185771239383,0.5610439319450684,0.5779571175328402,0.5936153123773643
2013Q2,0.2599736087795479,0.30513523398802056,0.34510174070564653,0.38072079592389185,0.41266516531464004,0.4414756102673028,0.46759174994554054,0.49137465161723626,0.5131236251684643,0.5330888854780438,0.5514812220513233,0.5684794698586509,0.5842363433980875
2013Q3,0.258697839322104,0.3037288028907016,0.3436021872669957,0.3791560756594677,0.4110563015845498,0.43983853889600083,0.46593862499203337,0.4897147841736239,0.5114641677770897,0.5314353373785428,0.549837806396448,0.5668494182334388,0.582622112417418
2013Q4,0.26127008345341823,0.30656362813980537,0.34662389782436664,0.3823083459541898,0.41429680586420975,0.4431352184034262,0.4692670476006888,0.49305624740851106,0.5148043167574545,0.5347631451884262,0.553144813272884,0.570129158030916,0.5858696762184266
2014Q1,0.2523137799026696,0.29667822385915843,0.3360727739012986,0.3712882571360656,0.4029561663408025,0.43158686363188353,0.4575972949961143,0.4813314285266832,0.5030755516706992,0.5230698754631773,0.5415174456631034,0.5585910628171136,0.5744387116409986
2014Q2,0.24779411329138126,0.29167387434813696,0.33071638344386894,0.3656797341547829,0.3971714734857338,0.42568420481328845,0.4516215433951309,0.47531734255014707,0.4970501416507418,0.5170541662407158,0.5355278034950142,0.5526402041275534,0.5685364767645168
2014Q3,0.2497313364030096,0.2938201460687904,0.33301487919303296,0.36808758526843455,0.39965603666751137,0.4282204312064476,0.4541900927444183,0.47790321161809246,0.4996416535044682,0.5196422166020269,0.5381052927195615,0.5552016049048383,0.5710775021827019
2014Q4,0.2520092251618253,0.29634134337071455,0.33571251264796614,0.3709113353619643,0.40256768096776996,0.4311907105391666,0.45719647049159934,0.4809282477955747,0.5026718091940866,0.5226669642498079,0.5411164468401334,0.5581928136175414,0.5740438574629051
2015Q1,0.250343887739705,0.2944983916028918,0.3337408417046285,0.36884772369430435,0.4004400552431401,0.4290204410111643,0.4550000116079463,0.478718328276468,0.5004583068448002,0.5204575567777362,0.5389171013103524,0.5560081581954077,0.5718774662920034
2015Q2,0.24700248334090064,0.2907962548995219,0.3297759817875025,0.3646940869873606,0.3961539558111306,0.4246450959647431,0.45056879239575737,0.47425712559872313,0.49598727350183186,0.5159924073543728,0.5344700918173442,0.5515888316955996,0.5674932254601893
2015Q3,0.2441587276971991,0.2876409005438812,0.3263923242377841,0.36114520765826186,0.3924880680604315,0.42089933091322773,0.4467719228589054,0.4704315541429988,0.4921505021907399,0.5121581370123274,0.5306490529097663,0.5477894183985232,0.5637219837827698
2015Q4,0.24491369309536432,0.2884790019332228,0.3272914595986122,0.3620886175102203,0.3934629275165393,0.42189575128040924,0.44778223238468196,0.47144977246594516,0.49317195139278425,0.5131791504231595,0.5316667547990921,0.5488015557026611,0.5647267964534625
2016Q1,0.23989338892102127,0.2829002605913045,0.32130108081159203,0.3557982030801135,0.386958090210935,0.4152426630059417,0.4410323534596716,0.46464331531822856,0.48634044954271444,0.5063473857375748,0.5248542183811842,0.5420235657687172,0.5579953611317623
2016Q2,0.23830263261344625,0.28112979802306226,0.3193973359203939,0.35379660948588304,0.38488593391828124,0.41312111250698985,0.4388779317394373,0.4624689818869617,0.4841564056934928,0.5041616805717818,0.5226732095602464,0.5398522730816925,0.5558377401224908
2016Q3,0.23876081423732487,0.28163987625270714,0.3199459442727425,0.35437353889692447,0.38548331767230487,0.41373284372757996,0.4394992407323863,0.4630961252617596,0.48478643487029277,0.5047922674681524,0.5233025139955785,0.5404788409777572,0.556460424684059
2016Q4,0.24228706737901,0.28556184851571226,0.32416063612526286,0.35880246936091514,0.3900661509584733,0.4184228461923644,0.44425999238452374,0.4678991062835505,0.4896092321152461,0.5096172265447438,0.5281157157885803,0.5452693172191406,0.5612195515868311
2017Q1,0.23632105175025275,0.27892250004590163,0.31702208173369806,0.3512975803191814,0.3822972219322714,0.41046921939106623,0.43618358428425624,0.4597484691963552,0.4814225761748465,0.5014246935457122,0.5199411076222066,0.5371314219889619,0.5531331697214434
2017Q2,0.2340205975560682,0.2763574150904555,0.3142593194692264,0.34838848469554157,0.3792815095947949,0.4073778381170805,0.43304079534942824,0.456573384718963,0.4782303078453991,0.4982272204161352,0.5167479382237615,0.533950104137776,0.5499696863278043
2017Q3,0.23628948250451015,0.2788873181121878,0.3169842066777689,0.35125771636388836,0.3822559131148285,0.4104268890968574,0.4361405640081935,0.4597050197499009,0.48137890351380125,0.5013809607140172,0.5198974438556265,0.5370879297177451,0.5530899300020911
2017Q4,0.24004086196226432,0.283064326237619,0.32147743289645586,0.35598355829993056,0.38714992275725346,0.41543901526799115,0.44123169890890795,0.4648444578147975,0.4865424484651721,0.5065494996835336,0.5250558623973971,0.5422242785551001,0.558194779678481
2018Q1,0.23594145525122737,0.27849942892710966,0.3165665917107619,0.3508181398551784,0.3818003745222188,0.40996005835987714,0.43566609828026387,0.45922579698795174,0.48089719685110893,0.5008985700676784,0.5194157962563186,0.5366081564971554,0.5526129266743509
2018Q2,0.2334999716994076,0.2757765126495043,0.31363327690809506,0.3477289291391676,0.37859744962573755,0.40667630437166324,0.4323273079808905,0.45585229905044183,0.4775050730235689,0.49750057507307177,0.5160220599572227,0.5332267247450816,0.5492501813760347
2018Q3,0.234027540786364,0.27636516122294663,0.31426766659822064,0.3483972777753204,0.3792906285336772,0.4073871892184811,0.43305030506810127,0.4565829950455722,0.4782399728537096,0.4982369036517577,0.5167576107097019,0.5339597428372697,0.5499792729497492
2018Q4,0.23753670704016863,0.28027687246405364,0.3184797455515947,0.35283142601362294,0.38388632141391266,0.4120972971568804,0.4378379059907965,0.46141902272064356,0.4831014607939337,0.5031056592823452,0.5216192043280786,0.5388027295598825,0.5547945889394977
2019Q1,0.2306727068675857,0.2726194187665926,0.31022844295903945,0.3441395379491133,0.3748725482906235,0.40285424227790084,0.42843825066069174,0.45192009042859604,0.47354863134922476,0.49353495059681607,0.5120592441975199,0.5292762752490769,0.5453197080074104
2019Q2,0.22894668933038168,0.2706899686250638,0.30814557893149297,0.34194186318791614,0.37259010715123575,0.4005105853082401,0.42605194864009344,0.44950585879752053,0.47111817506303777,0.49109760567147637,0.5096224695987936,0.5268460333822372,0.5429007614291114
2019Q3,0.22781827551793837,0.2694277055818216,0.30678212584234266,0.3405024683026574,0.3710944527549671,0.3989741238310294,0.42448688396687195,0.44792187621408786,0.46952299052084606,0.4894973834533222,0.5080221429712117,0.5252495529351011,0.5413112889623609
2019Q4,0.23593985937046164,0.2784976501124436,0.3165646764357403,0.3508161237257499,0.38179828505675023,0.40995791698266654,0.43566392177248,0.4592235985579071,0.4808949869333539,0.5008963569262169,0.5194135864445374,0.5366059552117176,0.5526107380297839
2020Q1,0.23029920254299455,0.2722020258100809,0.30977799159916297,0.34366437996411425,0.3743791787672014,0.40234774864837525,0.42792264166810284,0.4513985402557754,0.47302366292006787,0.49300857467637194,0.511533065977819,0.5287515767480534,0.5447975122891693
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.2414802692826068,0.2846650861863494,0.3231974948767584,0.3577908907590436,0.3890199067314165,0.41735258701357647,0.4431740058125263,0.46680387219675556,0.4885098348933328,0.5085176644429946,0.5270191355592736,0.5441781937244458,0.5601358264862336
2021Q1,0.23303362788108992,0.2752560555463133,0.31307225959988866,0.347137768598599,0.37798422137366555,0.40604731430315544,0.43168750989132926,0.45520560353270106,0.47685457873473946,0.4968487437624889,0.5153708502430596,0.5325776952861281,0.548604571098595
2021Q2,0.22460794852423388,0.26583289060313314,0.3028955488627579,0.33639599856955726,0.36682425390902823,0.39458439486628544,0.42001261395012635,0.4433908983244445,0.4649575311346217,0.484915242563196,0.5034376022221356,0.5206740802039254,0.5367540894302025
2021Q3,0.22252463462581534,0.2634971419717183,0.30036738107509836,0.33372207370658197,0.36404114620385486,0.3917209705886876,0.4170917894765074,0.4404309549116629,0.46197310920974516,0.4819181013388918,0.5004372054503472,0.517678051730308,0.5337685702766172
2021Q4,0.22088852855395186,0.26166117283086227,0.2983785890835887,0.3316171128876232,0.36184880664834695,0.3894640210722096,0.4147883416967773,0.43809548585806396,0.4596172358236251,0.4795511734122831,0.4980667636037038,0.5153101841695845,0.531408192865249
2022Q1,0.2178836602685016,0.2582855263658832,0.29471833555344035,0.3277395808517456,0.3578070178237972,0.3853000139326818,0.4105356390959219,0.4337809490893125,0.45526247286435473,0.4751736191935541,0.49368051623722853,0.5109266576741771,0.5270366305769527
2022Q2,0.21360889590004878,0.25347499160149367,0.28949408763538037,0.32219739540442704,0.35202262709458804,0.3793336997882887,0.40443565815005705,0.427586116712229,0.4490041333438641,0.4688771624580039,0.4873665558929269,0.5046119534692288,0.5207348161784283
2022Q3,0.2137368325098547,0.2536191046161576,0.28965073359807764,0.3223637084259293,0.3521963357870155,0.3795129921098121,0.40461908036063726,0.42777249696417907,0.4491925232965406,0.46906679223792186,0.4875567990438179,0.5048022994560375,0.5209248486567264
2022Q4,0.2134958456704365,0.25334763992922105,0.2893556535306326,0.3220504112495827,0.3518691002233857,0.37917523179640933,0.4042735341066714,0.42742137263072383,0.44883760774351483,0.46870953614466243,0.48719838291973355,0.5044436854272691,0.5205668213960096
2023Q1,0.21280251833001484,0.25256645357111496,0.2885063396763692,0.3211484999216074,0.3509269070830034,0.3782025874359193,0.4032783296264056,0.426409972446615,0.4478151651917096,0.46768023707255674,0.4861656353402563,0.5034102683675794,0.519535002586845
2023Q2,0.20181584305085676,0.24015312734924887,0.27497646138909443,0.30674780081924946,0.33585152703352505,0.36261007450757693,0.38729592669344215,0.4101409282737185,0.43134358902517456,0.4510748671026788,0.46948278868644383,0.4866961682834249,0.5028276275273462
2023Q3,0.20128954874472907,0.23955686273143306,0.2743249503812614,0.3060527894004189,0.3351224506282666,0.36185455864863253,0.3865201668982834,0.4093499812797077,0.43054159819940274,0.45026523843522487,0.4686683293114381,0.48587919632035204,0.5020100597822597
2023Q4,0.20035502406033862,0.23849772568350938,0.27316731418726425,0.3048175034302565,0.33382627646713176,0.36051105321070165,0.38514035308685907,0.4079428625821304,0.4291145572829014,0.44882434858635795,0.4672185997335515,0.48442476677115714,0.5005543560760072
2024Q1,0.20188139032000094,0.24022737860364293,0.2750575819490368,0.3068343275736485,0.33594228506400287,0.362704114565833,0.3873924777795376,0.4102393612921263,0.4314433886642002,0.45117560988525596,0.4695841256991413,0.4867978114849089,0.5029293388193165
2024Q2,0.19985065184683656,0.23792590310200018,0.2725421178193024,0.30415018168078495,0.33312587952379247,0.359784906535633,0.3843944173165848,0.4071820099043456,0.4283427856774524,0.448044949341438,0.4664342894754607,0.48363779229426124,0.4997665781460769
2024Q3,0.20002227051521307,0.23812048797859886,0.27275488052451047,0.3043772951497707,0.3333642640304272,0.36003206882771754,0.38464832831797036,0.4074410107812483,0.4286055150102531,0.4483102861704026,0.46670130840451585,0.4839057278386431,0.5000347962270268
2024Q4,0.20198502199724436,0.2403447667469777,0.27518582548854925,0.3069711132052212,0.33608575531435764,0.3628527688670776,0.38754509744467924,0.41039495202193277,0.431601136066769,0.4513348447602463,0.46974429672344326,0.4869584635609073,0.5030900957929644
2025Q1,0.20575481724005865,0.2446110462700261,0.27984273088544154,0.3119344225873457,0.34128798707356783,0.36823951989454556,0.39307227266397926,0.4160266460069065,0.4373079975097193,0.45709280245891154,0.4755335590206725,0.49276272658461256,0.508895912529855
2025Q2,0.19678606930750359,0.23444853520967593,0.26873723216417256,0.3000860548911171,0.3288575533326017,0.3553570175790979,0.37984335275646613,0.40253756615812003,0.4236294566775958,0.4432829356359048,0.4616402949053238,0.4788256575583144,0.4949477880572975
2025Q3,0.19568758383003756,0.23320085197025556,0.26737080257386725,0.2986253210434668,0.32732226457217073,0.3537632251465276,0.3782041694143758,0.40086375211414726,0.4219298756620738,0.44156491290083144,0.4599099004222656,0.47708793165665064,0.4932069224012827
2025Q4,0.19974260079219927,0.23780338437232051,0.27240814546247194,0.3040071650338546,0.33297575773388005,0.359629249709936,0.38423450343514537,0.4070188839040981,0.4281773052678187,0.44787782083880506,0.466266096054713,0.48346901642629947,0.49959761953953935
2026Q1,0.19691541512326113,0.2345954059661193,0.2688980382690968,0.3002579171639223,0.3290381469487254,0.35554445426851505,0.38003609090467855,0.40273434151298015,0.42382922844754417,0.4434848442058443,0.46184362840694637,0.4790298252496951,0.49515229898276164
2026Q2,0.19277668203677972,0.22989142596444237,0.26374324884427003,0.2947443195808728,0.3232401923008676,0.349522741563896,0.37384019615254854,0.3964050033470906,0.4174000519258495,0.4369836400812809,0.45529347396756414,0.4724499106028172,0.48855860664089


==> anc/results/con_ingresos_por_hora/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.3884923560648833,0.38927135688600595,0.3769505151811826,0.3972156984159328,0.06272698609278228,1.0035843794988266,590.7043816407181,600.7208980832947
rho_mu,beta,0.4,0.2,0.12524186819099556,0.12479387272010033,0.048865962491303566,0.20334661931609888,0.2322450159530955,1.0042149078177236,1042.724413208532,1098.5601327507316
rho_g,beta,0.7,0.15,0.713089171960556,0.7215640333962328,0.5845979702202706,0.8114943476733586,0.46373079786026056,1.0020456647019043,1347.2892327400377,2238.956799979072
rho_v,beta,0.7,0.15,0.9562463434077928,0.9708759338454492,0.8695900403712451,0.9950601660687394,0.2734229365819079,1.0034051863587539,1725.5907310881507,1835.1690784055825
rho_psi,beta,0.7,0.15,0.9940266573262417,0.9948180321069466,0.9867404385686757,0.9985582741307919,0.02540338480037202,1.002287159141599,1703.4205922836888,2264.8123903945198
rho_om,beta,0.85,0.1,0.9876068752507274,0.9897934478909683,0.9698990553988279,0.9978696663286889,0.09017600475343313,1.0019378507237982,1293.9322340909878,1428.32077985292
rho_x,beta,0.7,0.15,0.8869998205667825,0.8982561464052012,0.7749136420965712,0.9599317870610886,0.3921288369896766,1.0042610056222214,1107.3520359051724,1162.7760328842014
sig_mu,invgamma,0.01,0.02,0.01815621530597973,0.01810741677763508,0.01581103344483982,0.020668562497074647,0.07399237158337649,1.001607799717969,1739.4949382747518,3350.4991998090795
sig_g,invgamma,0.03,0.06,0.049691537085760525,0.04953844358573607,0.04456707942240142,0.05534666321636713,0.05519433260117743,1.0019019904589652,1723.9107897278702,3309.4930872222985
sig_v,invgamma,0.05,0.1,0.010515631902343366,0.010213859052978063,0.0071202727939225115,0.014871734536134096,0.02439347260206924,1.0017556913667534,2674.821957027684,5930.2745287770385
sig_psi,invgamma,0.02,0.04,0.019900509639943758,0.019825770835883525,0.01669976836032628,0.02337202512605727,0.05038958254406128,1.0042949586523604,1545.5749768101043,3095.3137617906486
sig_om,invgamma,0.02,0.04,0.016787572560321578,0.01665674778247015,0.012629949029000385,0.021386102292882857,0.0664879761609294,1.0030359361286687,1187.041308502345,1928.561993660493
sig_x,invgamma,0.02,0.04,0.007406343651351994,0.007257544537392013,0.005612114738865167,0.00968221185294404,0.031354398427203126,1.0037031857672016,1131.2412764884357,992.6825821453066
me_i,invgamma,0.03,0.03,0.04326746244404815,0.0436096163800561,0.03392236788701816,0.0514693126371699,0.18314124250966993,1.0037794182299482,955.3865706309582,698.691163191243
me_n,invgamma,0.01,0.01,0.009541149428960704,0.009500761177194214,0.007976726835034285,0.01125452900119495,0.0997640124976063,1.0034044198126095,1509.7394634340194,3253.1298706977996
me_s,invgamma,0.01,0.01,0.01082845736432412,0.011080758430700024,0.006034195260570609,0.014643804701417462,0.2547222292780896,1.0042008304826726,693.8931904427186,569.0696321728791
rho_zr,beta,0.8,0.1,0.9425741493984573,0.9465374356476534,0.889754041709945,0.9816036372825067,0.2875064873519005,1.0049171421106395,660.7732370283255,836.0375209191093
sig_zr,invgamma,0.02,0.04,0.01078968524825868,0.01073633826068422,0.007843782232762421,0.013942327017491186,0.046142280174832975,1.0019745014421086,1578.7243548440365,2631.2631999867804
me_w,invgamma,0.03,0.03,0.03108315020914209,0.03075868220523534,0.026056639396524653,0.03711542993334747,0.11453468629241534,1.0013448689777271,1760.1411492880625,2964.7167702591732
w_break,normal,0.0,0.2,-0.07368550219121187,-0.07398924778989902,-0.1095038854249013,-0.03621210721547205,0.11155241152662025,1.0030475953712492,1667.5158845164274,3052.054867800386


==> anc/results/con_ingresos_por_hora/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.025,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.2796,
    0.26403333333333334,
    0.3041333333333333,
    0.2916666666666667
  ],
  "rhat_max": 1.0049171421106395,
  "ess_bulk_min": 590.7043816407181,
  "ess_tail_min": 569.0696321728791,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "earnings": {
    "file": "datos/ratio_ingresos_geih.csv",
    "column": "ratio_hourly",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.35218632855650456,
  "minutes": 13.480471754074097,
  "mode_logpost": 1912.680507604682,
  "mode_attempts": [
    1912.680507604682,
    1912.6783197895268,
    1912.6660401445345
  ],
  "mode": {
    "theta": 0.3903464524921002,
    "rho_mu": 0.1385993868131742,
    "rho_g": 0.7334827217695424,
    "rho_v": 0.9598380207790979,
    "rho_psi": 0.9943793905880113,
    "rho_om": 0.9867917494026608,
    "rho_x": 0.8989915969207543,
    "sig_mu": 0.018194547503973,
    "sig_g": 0.04972041868131903,
    "sig_v": 0.009443902668522654,
    "sig_psi": 0.019706821552454953,
    "sig_om": 0.01580353274172898,
    "sig_x": 0.007257656800681936,
    "me_i": 0.04351531269366637,
    "me_n": 0.009470448134331694,
    "me_s": 0.011783887387896607,
    "rho_zr": 0.9285153861282835,
    "sig_zr": 0.010241361217615116,
    "me_w": 0.030711300273720963,
    "w_break": -0.07612523397592366
  }
}

==> anc/results/con_ingresos_sin_cuna/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.021590978687255,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,1.007153177678168,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8694282127950738,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.960656024425658,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,0.9935400624360188,0.9787367347695914,-0.2051204621985773
obs_s,0.02585314187310471,0.936622090636775,0.929058538747791,-0.3699327392646118


==> anc/results/con_ingresos_sin_cuna/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6876985889931546,0.4787677025296369,0.4872077227365672,0.49323737194970046
1993Q3,0.6878832812958006,0.6872575443505577,0.47838229545796335,0.4867575448050564,0.49291585170449126
1993Q4,0.686731000362914,0.6891590892672532,0.480149618204266,0.4885077173278536,0.49406989407987273
1994Q1,0.6897329302773032,0.6887530298621072,0.48080799023753906,0.48912794285951167,0.49560004270380303
1994Q2,0.6877084928505579,0.6870026615307351,0.4796364597758392,0.4876346968408001,0.49410062237125946
1994Q3,0.6877615387347085,0.6869992305064094,0.4798206529945539,0.4876981148799434,0.49419338062152585
1994Q4,0.6867026295084494,0.6891001662003123,0.48201925754729424,0.489864409642075,0.4959525106267687
1995Q1,0.6895505837646291,0.6886528350819306,0.4826461195177605,0.490163221394568,0.4966677431535023
1995Q2,0.687945723145582,0.6871901292875746,0.4818405964475811,0.48902863483232306,0.49577479080716075
1995Q3,0.6879021187719571,0.6871456092282247,0.48177100293035,0.48893799286450074,0.4955614327025649
1995Q4,0.6868539968888351,0.6891154965478133,0.48327807972765624,0.49069451281700793,0.4969217643764966
1996Q1,0.6894532289294323,0.6886954021987034,0.4835888863198908,0.4906692653317001,0.49709030093968204
1996Q2,0.6879045655029963,0.6871220740479866,0.48232506651711893,0.48924854193406875,0.49579262984050415
1996Q3,0.6878740911685711,0.687093389598206,0.4822187434842335,0.4890469608541867,0.49550807326494206
1996Q4,0.6868986045638089,0.6890650406773026,0.4845219745968651,0.490865037954499,0.4969947321332613
1997Q1,0.6890423601756422,0.6883700640145325,0.4841137272149379,0.49026344084692514,0.4967445353059076
1997Q2,0.6876383434644483,0.6870092108381216,0.48368567866663925,0.4896127121083029,0.4962347495805358
1997Q3,0.6882978143260302,0.6874314704697555,0.4844145061864234,0.49032058589937855,0.4968335859828707
1997Q4,0.6877848938432328,0.6897152011488106,0.4869786714366819,0.4925477141791085,0.4986192632216635
1998Q1,0.6906398007582816,0.6903554810610846,0.4874664769032204,0.4931042030024129,0.49913981169818433
1998Q2,0.6898194688975227,0.6892965253253017,0.4873069569120442,0.4929644042354542,0.49911156110303373
1998Q3,0.69122944943315,0.690409986977224,0.489122855773853,0.4947108918158478,0.5006830844859839
1998Q4,0.6915925349161247,0.6931527710275611,0.4922401591997553,0.49763370205205926,0.5034710864766461
1999Q1,0.6949500526592731,0.6947862045551261,0.49239216324630547,0.49775922187660404,0.5029903311672221
1999Q2,0.6943090509728116,0.6937978342849426,0.49213113037574824,0.4979138349521996,0.5033764370316923
1999Q3,0.6958798974692184,0.6948033896738334,0.49381256354821884,0.49918216930543285,0.5045478122189613
1999Q4,0.6955600790403083,0.6971849139506777,0.4961383629424251,0.501783344511983,0.5068366084030645
2000Q1,0.6977130123776162,0.697160666200647,0.4968040640702928,0.5016604829186948,0.5068521842788608
2000Q2,0.6958690656988309,0.6951807870630827,0.4952102540568376,0.5003795552725574,0.5054571179765348
2000Q3,0.6956834458536953,0.6947462390418639,0.4949707686999811,0.4999412627245298,0.5049649520101551
2000Q4,0.6933925763591584,0.6957567634274984,0.49460335144674306,0.5003875947572569,0.5051490847913331
2001Q1,0.6960275982454878,0.6954676265202171,0.4956396492325923,0.5003603334536847,0.5050550986144549
2001Q2,0.6941863560450118,0.6935457821122761,0.4938092395829131,0.4985676251216641,0.503448207959026
2001Q3,0.6944382200087719,0.6936884772698657,0.4941786015337974,0.49875376851523057,0.5033591267271439
2001Q4,0.6939155566818936,0.6958305963045073,0.49547610426857946,0.5007033017197603,0.5052179544242013
2002Q1,0.6962676694070964,0.6959630686075071,0.4958753413576557,0.5008405634472489,0.5052700968583435
2002Q2,0.6956924875008857,0.6946448166289715,0.4952661147908079,0.4998051759471488,0.5044476490297972
2002Q3,0.6947471430805583,0.6940048148153588,0.4938780063551136,0.49862602050825033,0.5031991005458711
2002Q4,0.6939945183959939,0.6954389424227536,0.4944412208565758,0.49943052863034465,0.5039933744964691
2003Q1,0.6931464219207758,0.6928257109649846,0.4918907056177222,0.49652450443085605,0.5007564561590173
2003Q2,0.691119722289951,0.6897873626900355,0.48868677953943457,0.493118474759892,0.4974482720981818
2003Q3,0.6877787737459474,0.6866605779965698,0.4842311159278415,0.4884775809029408,0.4925299288256618
2003Q4,0.6822912238574138,0.6845081214321187,0.47901182474017484,0.48394536923102016,0.4878507587082453
2004Q1,0.6804194388972926,0.6802000813446893,0.47405884064181897,0.4782449948722065,0.48201757437489073
2004Q2,0.6755093018137532,0.6753937037532198,0.46801390732146814,0.47221163763625595,0.4760355043231644
2004Q3,0.674213807442741,0.6739884038365597,0.46590676816299703,0.4700395201806868,0.4738928240615329
2004Q4,0.6740152156102986,0.6760361755581796,0.4670402108134161,0.47159933244204877,0.47578268966036147
2005Q1,0.6758511428758965,0.6754130113596769,0.4679244456411842,0.4717282501793191,0.47541520046088265
2005Q2,0.6748142692034166,0.673450723845999,0.4665653140981368,0.47010172109676984,0.4734851695975573
2005Q3,0.6729343552014383,0.6720448774790222,0.4645442529273342,0.46780985941376113,0.47116845434681903
2005Q4,0.669608837602627,0.6719440388488409,0.46267410634887834,0.46672799903145,0.47045429019960877
2006Q1,0.6700939417198142,0.6696854158662394,0.46180451131830885,0.4647810970466283,0.46786123006445907
2006Q2,0.6671538254023369,0.6664973011861512,0.45786671113626337,0.4605052329956586,0.4634525701563835
2006Q3,0.6666450318754007,0.6654061326767267,0.4564511942614646,0.459001260868737,0.4617918000713853
2006Q4,0.6635791027916434,0.6653333302954241,0.45420300975931616,0.4573539600091661,0.4606475251605654
2007Q1,0.6634180478152959,0.6615073117076309,0.45074632442299845,0.4532507532714145,0.456274924458159
2007Q2,0.6543537917650138,0.654718772820041,0.443616428491409,0.4454709070123546,0.44843535316700334
2007Q3,0.6491781188716552,0.6519778088373349,0.4397900414831425,0.4427141978139185,0.4456332255890006
2007Q4,0.6592791335641515,0.6600689848656682,0.4504529827908361,0.45246860754720286,0.45529026965782676
2008Q1,0.6688773194069423,0.6637168226859951,0.45642686769395047,0.45967296844819794,0.4634975747357152
2008Q2,0.6519423619271301,0.6542463606486237,0.44590493887641514,0.44802515498447737,0.450119003897361
2008Q3,0.6529028558493083,0.6537665513416665,0.44728272202435976,0.4486494463890609,0.45063056729381445
2008Q4,0.6588704426065614,0.6606543316757394,0.45507627982054527,0.457033825453014,0.45902477248564977
2009Q1,0.6653498669279724,0.6644624118429052,0.4634290517251451,0.46480426096766214,0.46597664102756875
2009Q2,0.6677060681361964,0.6657255920938527,0.46641732476610787,0.4687246309710557,0.470952440595091
2009Q3,0.6620411297167922,0.6639483151879484,0.46473019231482454,0.46627655762631126,0.46762577404790423
2009Q4,0.6729356653883785,0.6711342602441082,0.47355964602220757,0.4754198817356229,0.47715178288854543
2010Q1,0.6632334190506023,0.6642005224510068,0.4650065416826646,0.46617234390710616,0.4671146078349347
2010Q2,0.6606557075568378,0.6613890788351329,0.46256431408226406,0.46364599865393585,0.46453663622446223
2010Q3,0.6651753755962151,0.6639852516142226,0.46575022242698655,0.4669607227022702,0.4679575239488464
2010Q4,0.6690733509154044,0.6681981827458834,0.470958686151596,0.4724093413535704,0.4733544874067589
2011Q1,0.6601511074725902,0.661422042394558,0.4631185290550949,0.4646252801837031,0.4658533769931059
2011Q2,0.6586112454120924,0.6582852101254624,0.459809665406766,0.46172353036093533,0.4626046200207629
2011Q3,0.6575030472331641,0.6585338093383325,0.46064839389108164,0.4626918867265648,0.4639082160164444
2011Q4,0.6688939501275534,0.6657488933792508,0.469400279052522,0.4719825314667575,0.4750710563341612
2012Q1,0.6520213693054817,0.655302303447149,0.45659463325089233,0.4590678461014267,0.46136804054608815
2012Q2,0.6553888206069916,0.6545508776742108,0.4571124835075322,0.4593442724388893,0.4608652026596298
2012Q3,0.6553235823098964,0.6548007635437684,0.4569842188662524,0.4586473017379398,0.45973663680612126
2012Q4,0.6601492819350223,0.6581781211970328,0.46010467046178294,0.4620118354720994,0.4638140037796988
2013Q1,0.6454972268761117,0.6462428153311925,0.4452050246772346,0.446396519263983,0.4472828651171639
2013Q2,0.6367763295132508,0.6374177595845831,0.4347422224316164,0.4358130166256728,0.4369840016002052
2013Q3,0.6355382763330529,0.6356121425690794,0.43217675700271346,0.43312353233130596,0.4342913238239066
2013Q4,0.6397269879458936,0.6385381808698017,0.43573047032324,0.43659704911932,0.4375157829756567
2014Q1,0.6272180554139118,0.6281713074385914,0.4234119661434013,0.4246360195520765,0.4261224500451163
2014Q2,0.6207757172815885,0.6224587629230494,0.4171470812256215,0.4186867846222806,0.4201824997371433
2014Q3,0.6260749389278271,0.6245474639197659,0.42093273981174417,0.42208449972749307,0.423182613605111
2014Q4,0.6266700007770081,0.6275634755055806,0.4244992722809649,0.425569417909064,0.42660884100253643
2015Q1,0.6260662970811808,0.6252970440614015,0.4243741580654484,0.4256935477979221,0.4266607472113538
2015Q2,0.6219210522899435,0.6210054662630151,0.4205013678801711,0.4223044855600818,0.4236535703899318
2015Q3,0.617430188521269,0.6175245531197362,0.4173779872896088,0.41891887486687795,0.4200250552462066
2015Q4,0.6178200521818203,0.6186653928512283,0.41833151460353807,0.4196643101786188,0.4205454415559632
2016Q1,0.6114460285901164,0.6123677392744216,0.41199693763597045,0.41344946439564667,0.4144400973658688
2016Q2,0.6099478449770017,0.6100184988517479,0.40997182360016904,0.41178264293593525,0.41301923819083175
2016Q3,0.6109400992150219,0.6106011476490547,0.41083572487183484,0.4128989328168154,0.41433173651496225
2016Q4,0.6159135407766331,0.61511763770483,0.4154855017530349,0.4177822851484715,0.419615952306263
2017Q1,0.6061659953493229,0.6076788479418225,0.4076019164064819,0.4094013896191383,0.4107599636024476
2017Q2,0.6034588312351443,0.6044413268379446,0.40416448339495137,0.40585091192071593,0.4070283761519071
2017Q3,0.6085056724165488,0.6072723856241331,0.4070382344686232,0.40916058805323285,0.41097562912645363
2017Q4,0.6120165590837455,0.6122748165339429,0.4118322000943465,0.41415064500565546,0.4159534795649607
2018Q1,0.6062939017277578,0.6069829908218611,0.4056271656379122,0.4074874710552797,0.4090414143552747
2018Q2,0.6036553911625394,0.6036526317002366,0.40145147243832374,0.4028001626866822,0.4037112575266979
2018Q3,0.6044771672391585,0.6042369414391462,0.4009889142854826,0.40211088457418687,0.4027665979381783
2018Q4,0.6100722409998883,0.6088442051068361,0.40395027753203194,0.4048371552480606,0.40571576016540384
2019Q1,0.5983327161139304,0.6001071914731162,0.3917578839738629,0.39349906381964544,0.39507629299002356
2019Q2,0.5986135941062368,0.5974745747381207,0.3885394528986574,0.3897333875931377,0.3913903505030735
2019Q3,0.5940508050479613,0.5962893755191734,0.3854506811515027,0.38768803667601837,0.38976683297402903
2019Q4,0.609215457494104,0.6065429334952569,0.39747327521749115,0.39907159920478963,0.4006899778590737
2020Q1,0.5991396012681862,0.5994366211411642,0.38756002121860067,0.389479965182317,0.3918614503559262
2020Q2,0.5865879191765383,0.5865879191765383,0.3744305225831771,0.37649991409677386,0.3791621769678854
2020Q3,0.5999141464419078,0.5999141464419078,0.386811944324439,0.38913286018264753,0.3921807085651323
2020Q4,0.615420879749711,0.6137970758904628,0.39976065739097416,0.4026129252920156,0.4060212365985081
2021Q1,0.604243543861884,0.6030235982304109,0.3871086649978274,0.3902805112484682,0.3940870165742341
2021Q2,0.5899142176492493,0.5917998493508059,0.3710242613919855,0.3758738872764972,0.38091287679330754
2021Q3,0.5900410308291606,0.5885726065954311,0.37071620536007316,0.3746695764605827,0.3787640382651782
2021Q4,0.5847411209432527,0.5866914067864555,0.36879669990765157,0.37330083675455716,0.3774199152407716
2022Q1,0.5821580920667051,0.5820360510693257,0.3638023540750275,0.36944973197001474,0.3744759527141262
2022Q2,0.575060395287157,0.575896038866045,0.3567730631950824,0.36323029019915415,0.36868242847872185
2022Q3,0.5780172591155304,0.57582703023553,0.35623027267087454,0.36323996684950177,0.36937324737243415
2022Q4,0.5733915752901744,0.5760154320001252,0.35357479071807774,0.3619027925664032,0.3685017346102244
2023Q1,0.5792942841362436,0.5742091153149433,0.35290335607691997,0.36143313728523513,0.3689147167612573
2023Q2,0.5549788752026328,0.55860261875722,0.3333208557240882,0.34319104613043505,0.3505276477973992
2023Q3,0.558716689594733,0.5573340214031555,0.3332432881905504,0.3418938536906203,0.3495260774854386
2023Q4,0.5527909558653819,0.5567630588723973,0.32962159551258485,0.34039102922719766,0.34841110094634503
2024Q1,0.560304624894086,0.558286237682938,0.33563489704847504,0.34443222152506514,0.3521976917671548
2024Q2,0.5555597978758177,0.5551811232559422,0.33350257351199114,0.3422283311372165,0.34953294918396144
2024Q3,0.5561801763166703,0.5554621608606373,0.3354563482476201,0.34396683659506866,0.3510922741066799
2024Q4,0.5554196383139185,0.5591478004973539,0.3396557605478896,0.34880052257817845,0.355856212432292
2025Q1,0.5696796469130659,0.5634764211165071,0.3481423247154095,0.3570870245507607,0.3655149808088621
2025Q2,0.5482774488540658,0.5507635163040896,0.3345813301205396,0.3431538822521233,0.350033799190495
2025Q3,0.5480178157876563,0.5491077792799888,0.33533845244219135,0.34323005785211047,0.3499626779663435
2025Q4,0.5550447852238422,0.5552728166558127,0.34179131271323815,0.35002294033119996,0.3570467142289522
2026Q1,0.5515994129886721,0.5507273715432348,0.33825560480080413,0.34619552463853176,0.35308873808520186
2026Q2,0.5433097680795567,0.5443622097130658,0.3316517797607684,0.33962288173378874,0.34600711521340466


==> anc/results/con_ingresos_sin_cuna/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.3057517621028976,0.3550503825998212,0.39781181191514536,0.43525548504253986,0.46831529694509166,0.49771855731757064,0.5240401200708359,0.5477403406877543,0.5691922310630677,0.5887012361488921,0.6065198699165942,0.6228587048641631,0.6378947327177571
1993Q3,0.3053161963572736,0.3545804563850636,0.3973201552650996,0.4347509612390885,0.46780419519701805,0.4972053745835587,0.523528085339905,0.5472317736065555,0.5686887915671982,0.5882041009189268,0.6060298588176253,0.6223763726442404,0.6374204362240924
1993Q4,0.30719900959385116,0.3566111165395381,0.3994440986448704,0.4369299344463669,0.4700110806988729,0.499420801931327,0.5257381606147922,0.5494265274811786,0.5708610998205156,0.5903489219026261,0.608143687416062,0.6244568445133146,0.6394660378688032
1994Q1,0.3067958788681244,0.35617647956507503,0.3989896310444163,0.43646381356224584,0.46953909761921553,0.4989470890760543,0.5252656788138674,0.5489573986320199,0.5703968381045833,0.5898905970002513,0.6076920413050596,0.624012376068788,0.6390290647998557
1994Q2,0.30506479098046385,0.3543091751134672,0.3970362900524422,0.4344596316717646,0.46750903570278074,0.4969089851081344,0.5232323336859656,0.5469380023209681,0.5683979619993096,0.5879168950833887,0.6057467524065931,0.6220976879940604,0.6371463811517776
1994Q3,0.30506140831936757,0.3543055248060434,0.39703247022185334,0.4344557112208292,0.46750506355439575,0.4969049962662041,0.5232283533020146,0.5469340484772599,0.5683940476470146,0.5879130294132162,0.6057429418313304,0.6220939368614341,0.6371426922671968
1994Q4,0.3071404753020521,0.3565480126121413,0.39937812013181523,0.43686226824570284,0.4699425671614652,0.49935204057358973,0.5256695808732633,0.5493584370264986,0.570793718132731,0.5902824039680226,0.6080781406823045,0.6243923411686064,0.639402623830329
1995Q1,0.3066964964463845,0.3560693175145395,0.398877568313218,0.43634886718555416,0.46942269651821733,0.49883025325926567,0.5251491393775625,0.5488416797384029,0.5702823139757527,0.5897775321594966,0.6075806193805208,0.6239027206610964,0.6389212547628532
1995Q2,0.30524967890919547,0.35450868320665596,0.39724505553815026,0.4346738892485856,0.46772611223975835,0.49712696825102914,0.5234498495312621,0.5471540632752058,0.5686118608380417,0.588128130038512,0.6059549734696116,0.6223026579606815,0.6373479470580593
1995Q3,0.30520576035927494,0.3544612933131971,0.39719546811089107,0.43462299856804093,0.4676745531298652,0.4970751948199295,0.5233981879927132,0.5471027480922527,0.5685610598893911,0.588077962412917,0.6059055222199238,0.6222539793559818,0.637300077367334
1995Q4,0.3071557033160919,0.3565644296067725,0.39939528512264866,0.4368798724401594,0.4699603919209869,0.4993699299141113,0.5256874230590431,0.5493761520013778,0.5708112487854268,0.5902997099672075,0.6080951940655065,0.6244091231475647,0.6394191224524478
1996Q1,0.306738714103008,0.3561148405620127,0.3989251737455045,0.43639769811279133,0.4694721458735757,0.49887988768234764,0.5251986482419564,0.5488908403288422,0.5703309672774219,0.5898255657633119,0.6076279552468675,0.6239493062546978,0.6389670565609566
1996Q2,0.3051825459693748,0.35443624365602655,0.39716925651244617,0.4345960977594644,0.4676472987044307,0.4970478268484135,0.5233708789411861,0.5470756219258424,0.568534205374434,0.5880514425228042,0.6058793808769055,0.6222282463219921,0.6372747718300542
1996Q3,0.3051542551204761,0.3544057158434345,0.3971373123199439,0.43456331332544823,0.4676140830453914,0.49701447256969444,0.5233375962574612,0.5470425619415081,0.5685014762944068,0.588019121115324,0.6058475206898899,0.6221968836437025,0.6372439300596827
1996Q4,0.3071055873881155,0.35651040026435504,0.39933879368190217,0.4368219351869913,0.4699017284468655,0.49931105361210454,0.5256287016964688,0.5493178490829015,0.5707535522990437,0.5902427526733729,0.6080390680145655,0.6243538901938395,0.639364821950887
1997Q1,0.3064162092814193,0.35576706290141513,0.3985614669828636,0.4360246101059323,0.4690943163510814,0.49850062940126993,0.5248203362309958,0.5485151778475214,0.5699591707509086,0.5894584953786435,0.6072662084443912,0.6235932854704874,0.6386170188394876
1997Q2,0.30507124808421326,0.35431614310677445,0.39704358163041187,0.4344671153083692,0.4675166180115367,0.4969165992722823,0.5232399316956826,0.5469455496606797,0.5684054339479436,0.5879242740980052,0.6057540262468426,0.62210484836143,0.6371534226917509
1997Q3,0.3054878803137877,0.35476569532408425,0.3975139703690952,0.434949857940385,0.4680056933816353,0.49740770057898553,0.5237299653342904,0.5474322923197691,0.5688872938624125,0.588400122246519,0.6062230753688886,0.6225665651969834,0.6376074636380425
1997Q4,0.3077520586686476,0.35720725621771426,0.40006731769034726,0.4375690262025342,0.47065811386594714,0.5000701206272956,0.5263857153448839,0.5500694184474896,0.5714972596465252,0.5909768917703063,0.6087624569352492,0.6250657357833724,0.6400646206326216
1998Q1,0.30839017344885145,0.35789489929365675,0.40078602438525496,0.4383058830600779,0.4714039889736412,0.5008185073318396,0.5271319591521034,0.550810189629291,0.5722301870639276,0.5917003046512255,0.609475200264852,0.6257670367110137,0.6407539907547253
1998Q2,0.3073355866597799,0.3567583491887965,0.39959803216752054,0.4370878000637873,0.4701709183102972,0.49958121336668593,0.5258981445031854,0.549585366504426,0.5710182823687936,0.5905040867855245,0.6082965843066603,0.6246073053036232,0.6396139557034306
1998Q3,0.3084445624966521,0.35795350041351703,0.4008472642241753,0.4383686617945452,0.4714675292136289,0.5008822554404029,0.5271955192935764,0.5508732787950054,0.5722926038566734,0.591761907279705,0.6095358908162325,0.6258267497731351,0.6408126850962008
1998Q4,0.31119521430799324,0.36091524373008976,0.40394062654006896,0.4415381951016266,0.47467411551258915,0.5040980905440878,0.5304007657976827,0.5540537870813458,0.5754383325106239,0.5948658110229568,0.612593126705878,0.6288341036331602,0.643768152596338
1999Q1,0.3128462451110466,0.3626911641768851,0.40579382970962596,0.44343556528358385,0.47659235995999605,0.5060207047234023,0.5323160136522405,0.5559533290289274,0.5773162765886443,0.5967180462514371,0.6144168481763361,0.630627470010553,0.6455300364318666
1999Q2,0.3118460683234625,0.3616154929722653,0.4046714951263319,0.4422866134570495,0.475430884542729,0.504856687426744,0.531156548730062,0.5548034547767927,0.5761795502085518,0.5955969476109269,0.613313067361726,0.629542114647024,0.6444637827817686
1999Q3,0.31286366701052565,0.36270989667914544,0.4058133708523968,0.4434555662973955,0.47661257580984956,0.5060409619910969,0.532336189181646,0.5559733354327241,0.5773360522333588,0.5967375482267516,0.6144360472901875,0.630646347182295,0.6455485800646807
1999Q4,0.31528848051754993,0.36531564684608997,0.4085302758217045,0.4462352220666162,0.47942103224911964,0.5088542335416505,0.5351372742119779,0.5587501959505378,0.580080219551372,0.599443145239082,0.6170990932290566,0.6332642571140293,0.6481198006496773
2000Q1,0.315263686743061,0.3652890178085569,0.4085025242026107,0.4462068413984241,0.4793923681170531,0.5088255296778499,0.5351087030567154,0.558721879340079,0.5800522429789388,0.599415567843507,0.6170719548898828,0.6332375835539199,0.648093607143879
2000Q2,0.3132465363731575,0.36312153007204917,0.4062427390868813,0.44389500826400125,0.4770567105217917,0.5064859822592652,0.5327793920955178,0.5564128037703752,0.5777704343571122,0.5971659035949299,0.6148577365021816,0.6310609527520491,0.6459558487138446
2000Q3,0.31280573311337057,0.3626476039851201,0.40574838859330686,0.4433890543079636,0.47654534897793205,0.5059735970525455,0.5322690957288472,0.5559068041084976,0.5772702880340171,0.5966726938819147,0.6143721999063483,0.630583570237405,0.6454869121463799
2000Q4,0.3138318690770731,0.36375069613482197,0.4068988848384897,0.4445664345678572,0.47773520564321587,0.5071657401999177,0.5334562939777391,0.5570839304768403,0.5784337299907679,0.5978199393737634,0.6155015427876108,0.6316938980701751,0.6465775516734359
2001Q1,0.31353788335027316,0.36343471626908724,0.4065693744719239,0.4442292676395242,0.4773945042994454,0.5068244183417374,0.5331164183109444,0.5567469653355228,0.5781007063722889,0.5974915735117599,0.6151783204969679,0.6313761354873941,0.6462654394749051
2001Q2,0.3115915738517294,0.3613417093370132,0.4043857626620448,0.44199404026182615,0.47513506500607283,0.5045601695141352,0.5308611450875037,0.5545104541319085,0.5758898636162795,0.5953112112305683,0.6130317156949862,0.6292654333698927,0.6441919472697462
2001Q3,0.3117356233543147,0.3614966809024807,0.40454750128648553,0.44215965428261195,0.4753025195079441,0.5047280218877487,0.5310283689606342,0.5546763197204726,0.5760538549475088,0.5954729679669356,0.6131909916763826,0.6294220667056776,0.644345838528726
2001Q4,0.3139069892998167,0.3638314294657132,0.40698306900590364,0.4446525692916109,0.4778222383413886,0.5072529270103961,0.5335431074619621,0.5571699970472425,0.5785187867163964,0.5979038036859691,0.6155840909342617,0.6317750496021184,0.6466572581525978
2002Q1,0.31404182157058697,0.3639763295760722,0.4071341563188867,0.44480715163760404,0.47797842719379147,0.5074093879439158,0.5336988944510453,0.5573244401407816,0.5786714145067223,0.5980542889379862,0.6157322119196894,0.6319206622616583,0.6468002758353106
2002Q2,0.3127029500348089,0.3625370836545617,0.4056330926936843,0.44327104093652636,0.47642606429202733,0.505854064685501,0.5321500427455143,0.555788746499355,0.5771535897982446,0.596557608508742,0.6142588999068276,0.6304721684286815,0.6453774771586441
2002Q3,0.3120552269642793,0.3618404803965934,0.40490627990838274,0.4425269996923705,0.4756739206569618,0.5051002818169796,0.5313992139390932,0.5550441336981333,0.5764174958841919,0.5958316387752571,0.6135441482713913,0.6297693516845806,0.6446870328171069
2002Q4,0.31350873493577575,0.363403384809007,0.4065366992588583,0.44419583128919254,0.4773607157642614,0.5067905667726483,0.533082708841763,0.5567135433520392,0.5780676742712413,0.5974590024585427,0.6151462587905016,0.6313446145848651,0.6462344783783092
2003Q1,0.3108657939712668,0.3605607421205407,0.40357055106653944,0.4411591681449129,0.4742908013939385,0.5037137988990535,0.530017853607298,0.5536739320610944,0.5750627223688555,0.5944952765521353,0.6122282366808673,0.6284752333090442,0.643415533686431
2003Q2,0.3078239032603158,0.35728468731897745,0.4001482558857015,0.4376520166738359,0.4707421274269904,0.5001544236750146,0.5264697828791042,0.5501528747167693,0.5715798369260218,0.5910584012848447,0.6088427680662131,0.625144761018062,0.640142304552786
2003Q3,0.3047277321523882,0.3539454189824249,0.39665561519642395,0.43406890622322586,0.46711313731284576,0.49651140449385966,0.5228355796623428,0.5465438790473163,0.5680077620862015,0.587531536175222,0.6053668751055942,0.6217237269172168,0.6367786170443637
2003Q4,0.3026162476310218,0.35166539404674924,0.39426836487716027,0.4316175669603979,0.4646283940974467,0.4940152540887644,0.5203438596499075,0.5440680012468201,0.5655559213837525,0.5851095664997158,0.6029788637992279,0.6193724610127445,0.6344659109026305
2004Q1,0.2984381267331152,0.3471471705932559,0.3895316431562596,0.426748258616791,0.45968786742882983,0.48904768966575274,0.5153812117504273,0.5391334099157197,0.5606660993648993,0.580276494421918,0.5982110103018684,0.6146756714364328,0.6298440614410915
2004Q2,0.2938506365857649,0.34217612750896576,0.3843109467098619,0.4213730580205227,0.45422652086207255,0.4835496988010439,0.5098826010920537,0.5336604436884772,0.5552378930806934,0.5749068772346377,0.592909870695521,0.6094499410492783,0.6246984418807118
2004Q3,0.29252380000927924,0.3407363751933616,0.3827970728261515,0.4198127371448151,0.45263971155839317,0.4819509103712253,0.5082824356790059,0.532066665194062,0.5536561804311508,0.5733413630384901,0.5913635314880203,0.6079248833173099,0.6231961138840145
2004Q4,0.2944594009106866,0.3428364008380697,0.3850049394560831,0.4220880957411073,0.4549534743283978,0.4842819397395708,0.5106152925614827,0.534390048711171,0.5559618287098408,0.5756232674028905,0.5936173673138586,0.6101475929916629,0.62538559803557
2005Q1,0.29386891137142873,0.3421959512936892,0.38433178537094453,0.4213945308671482,0.4542483535831216,0.4835716921558613,0.5099046096270223,0.5336823609949297,0.5552596414131447,0.5749284000914875,0.5929311274471679,0.6094709030031168,0.6247190893686067
2005Q2,0.2920178515956175,0.34018713539024054,0.38221934186811707,0.41921708574398087,0.45203377218817986,0.48134023826082756,0.5076710951880367,0.5314576366618249,0.5530516471452852,0.5727429166216904,0.5907723208168949,0.6073417237558052,0.6226215682393886
2005Q3,0.29069942080781075,0.33875528474222594,0.38071265679889527,0.4176631578531622,0.4504525470784988,0.4797462504073901,0.5060749916030434,0.5298672351075686,0.5514726832178916,0.5711795789045685,0.5892276392167097,0.6058178545718529,0.6211200055952195
2005Q4,0.2906050988172106,0.33865281484110665,0.38060480040920497,0.4175518914278425,0.45033930066375666,0.47963206704084066,0.5059606360762086,0.5297532695607867,0.5513595205469305,0.571067521042355,0.5891169049300331,0.6057085998786077,0.6210123389163572
2006Q1,0.28850102779421066,0.3363658139806965,0.37819650193334353,0.41506647102059946,0.44780876626555216,0.47707979760195235,0.5034037992617421,0.5272045041502047,0.548828126327134,0.5685603125987659,0.5866388321973848,0.6032632043742163,0.6186020926239046
2006Q2,0.28555879113370636,0.33316401086888875,0.37482141204347746,0.4115801392251532,0.44425629244365905,0.4734942301041734,0.49980948803403313,0.523619440394607,0.5452656014228909,0.5650301112551659,0.5831481016034674,0.5998170945744029,0.6152042331655476
2006Q3,0.28455914861178533,0.33207517826423716,0.37367272646632677,0.41039275116883533,0.4430456143951122,0.4722715844099678,0.4985832386681783,0.5223957843330582,0.5440491308691449,0.5638242187599625,0.5819552756900238,0.598639137914739,0.6140424252366071
2006Q4,0.28449258559223495,0.3320026583181847,0.3735962034455227,0.41031363466435383,0.44296493227489564,0.47219009227838604,0.49850149509067565,0.5223142034662415,0.5439680198713357,0.5637438047613819,0.5818757254828725,0.5985605724913734,0.6139649306328498
2007Q1,0.2810176425586223,0.32821360015543805,0.36959509297359605,0.4061742721557163,0.43874125261434455,0.46792183280957833,0.49421809883143475,0.5180375551515499,0.5397143942318744,0.5595252734178523,0.5777011856902151,0.59443650785348,0.6098959793042779
2007Q2,0.27496196038369,0.32159579773080765,0.36259326332293773,0.39891797860028294,0.43132574763398007,0.46041771423612454,0.4866779968323002,0.510500843715466,0.5322105621433743,0.5520763694127208,0.5703236139683169,0.587142361156849,0.60269403851216
2007Q3,0.2725558593276322,0.31896114211427073,0.35980087117630416,0.3960196473523061,0.42835975698801915,0.4574125837112927,0.4836551008667046,0.5074762626532724,0.5291964122144681,0.5490817712843375,0.5673554066425897,0.5842056339037494,0.5997925311075706
2007Q4,0.2797229540115659,0.3268003057877493,0.36810124693355184,0.40462747506968927,0.43716173588152707,0.46632454682020696,0.4926141550649117,0.5164352396488657,0.5381198909928782,0.5579431879521969,0.576134928657314,0.5928885793221573,0.6083681814884677
2008Q1,0.2830188756765733,0.33039648422266865,0.37190083537005447,0.40856032051528174,0.4411764800067017,0.47038328477847,0.49668875127209083,0.5205047413957921,0.5421686841815189,0.5619596635826699,0.5801105065430517,0.596816985319883,0.6122449070285274
2008Q2,0.27454568358194636,0.3211401911511272,0.3621105773741939,0.39841716216531453,0.43081340609207686,0.4598987627963576,0.48615611469864284,0.5099787952030463,0.5316904271784628,0.5515597112365201,0.56981160263852,0.5866358654925881,0.6021936952194769
2008Q3,0.27412356385439135,0.32067809898222444,0.36162093592194494,0.3979090513174005,0.43029353138267296,0.45937211652568577,0.4856264357368444,0.5094488942405188,0.531162420291509,0.5510351898885518,0.5692917589200926,0.5861215853936848,0.6016856287767809
2008Q4,0.280249082662403,0.32737473596756467,0.36870851275842126,0.4052563536450942,0.4378039968278636,0.4669741052212255,0.4932664862404979,0.5170869677007,0.5387684950031414,0.558586789271372,0.5767721349829158,0.5935183691306208,0.6089898175186089
2009Q1,0.2836975905911593,0.3311363426007022,0.37268190643103644,0.4093682037361057,0.4420006591435805,0.4712160177319606,0.49752430611840387,0.5213388612125128,0.5429982061904012,0.5627822442796306,0.5809244208162327,0.5976209779815655,0.6130380819743722
2009Q2,0.28485142558254456,0.3323935853199598,0.3740086848446861,0.41074007321918116,0.4433997891287617,0.4726292964709454,0.49894203782156316,0.5227538542708234,0.5444051249020495,0.5641771413837294,0.5823043961343062,0.5989839263216917,0.6143825050665949
2009Q3,0.28322942003011153,0.33062602099436506,0.3721431813361658,0.4088110067870323,0.44143224213713156,0.4706417187598441,0.4969480767365291,0.5207636356910815,0.5424261642633827,0.562215000756045,0.5803631641399173,0.5970665726289738,0.6124911448943926
2009Q4,0.28984884324261706,0.3378310679864488,0.37973970740204,0.4166593111518564,0.4494307139338144,0.47871585226848384,0.5050429401298232,0.5288386133297804,0.5504512269449215,0.5701680219210643,0.5882279640163863,0.604831476585766,0.6201479099529236
2010Q1,0.28345899403582886,0.3308762782957761,0.3724073803508571,0.4090842764532216,0.4417110252108543,0.47092339633817215,0.4972307098590296,0.5210457843240808,0.542706758478158,0.5624932477550867,0.58063848030853,0.5973385333152883,0.6127594469165591
2010Q2,0.2809109783106967,0.32809719675781235,0.36947208503342843,0.4060469314735093,0.43861124319688544,0.46779038339447154,0.49408612194765916,0.5179057307389,0.5395832292914677,0.559395145159496,0.5775723731326381,0.5943092152268846,0.6097703535559788
2010Q3,0.28326302940464426,0.33066266005617756,0.3721818630924503,0.40885101800638207,0.4414730618960651,0.47068296349833294,0.49698946244154435,0.520804951402268,0.5424672532162373,0.5622557467712533,0.580403481675349,0.5971063994266004,0.6125304364902474
2010Q4,0.2871244824825079,0.3348683758259396,0.37661852428450465,0.4134369430994533,0.44614873913162467,0.4754046816132025,0.5017249369155852,0.5255302666204081,0.5471646903491314,0.5669122188226241,0.5850093916363169,0.601654797670326,0.61701639265616
2011Q1,0.2809407122063632,0.3281296461374824,0.3695063760792907,0.4060824308566225,0.43864748700578865,0.46782702905070284,0.49412291502077627,0.5179424816388076,0.5396197966410888,0.5594314237671891,0.5776082851831472,0.5943447037573049,0.6098053775754779
2011Q2,0.27812605895191495,0.32505594168963337,0.36625636828877356,0.4027162008102657,0.43520912042116255,0.46434913798496275,0.4906297635632517,0.5144521845524216,0.5361458900242961,0.5559840026959307,0.5741948379545919,0.5909707304645624,0.6064748533557957
2011Q3,0.27834803566778565,0.32529849529216676,0.36651297077121264,0.4029821045173656,0.43548083605006943,0.4646240801947999,0.4909060056247232,0.5147282855243152,0.5364207711315985,0.5562568576805451,0.5744650672589924,0.5912378923767577,0.6067386273833612
2011Q4,0.28487275669441037,0.33241682177066223,0.3740332005707099,0.4107654167475219,0.44342563138672497,0.4726553956542733,0.4989682152600117,0.522779977548889,0.5444310958648653,0.5642028874929452,0.5823298641591732,0.5990090776822008,0.6144073123611059
2012Q1,0.2754770647530632,0.3221594462803811,0.363190298447976,0.3995373342450443,0.43195926036725174,0.46105931293789726,0.4873231397116426,0.511146120455621,0.532853408451449,0.5527148594267923,0.5709563074436562,0.5877681897432977,0.6033122202882615
2012Q2,0.27481394007164445,0.3214338026452663,0.36242164938947397,0.39873992726806445,0.43114360681716407,0.4602332307822384,0.48649247809737456,0.5103152717887668,0.532025675827864,0.5518927238636813,0.5701416246075988,0.5869623363626233,0.6025162041928401
2012Q3,0.2750342756832147,0.3216749363246451,0.3626770971623527,0.39900495363322847,0.43141471712333423,0.460507825125074,0.4867686107737941,0.510591481251024,0.5323008626439731,0.5521660619398614,0.5704124958199883,0.587230281898639,0.6027808879740091
2012Q4,0.2780304956485722,0.32495151207006684,0.3661458828312325,0.4026017039180334,0.43509211493029026,0.46423073761595474,0.4905107984855563,0.5143332757562242,0.5360275025276557,0.5558664841357827,0.5740784469224643,0.5908556575428168,0.6063612368902535
2013Q1,0.2675921843007511,0.31351658352588846,0.35402157339407236,0.3900129996623185,0.42220548156561005,0.4511703427810614,0.4773698139148151,0.5011818849888369,0.5229186600131643,0.5428401129744295,0.5611645355217051,0.5780765688273978,0.593733447153969
2013Q2,0.2601355856938998,0.30531373997516603,0.34529200903763535,0.3809192799670745,0.41286920018317685,0.44168317766876564,0.46780131186081697,0.49158503081620275,0.5133339181649381,0.5332983983154852,0.5516894223913751,0.5686859508654003,0.5844407962600485
2013Q3,0.25863635441417604,0.3036609995428389,0.3435298744422168,0.3790806016038447,0.41097868102587365,0.4397595416068425,0.46585883853137455,0.4896346590285381,0.5113840502948809,0.5313554940931386,0.5497584422012479,0.5667706900961523,0.5825441398265001
2013Q4,0.26107034032726667,0.30634361730251963,0.3463894983773208,0.3820639261522182,0.41404564357530604,0.44287979291188195,0.46900924572218033,0.4927975113836185,0.5145457518716421,0.534505599081049,0.5528889350522536,0.569875442793244,0.5856184988886545
2014Q1,0.2525499848081377,0.2969394665675305,0.33635211628342454,0.3715804883906892,0.40325733562932037,0.43189395203640807,0.4579079814008716,0.4816439200237509,0.5033884590520427,0.5233821207033583,0.5418281924186223,0.5588996636967947,0.5747446678388054
2014Q2,0.24797524295870374,0.29187463294394067,0.33093145985761974,0.36590511738938264,0.3974041061436495,0.42592173844249465,0.4518621629388495,0.475559638544807,0.4972930159649575,0.5172967617295863,0.535769450939209,0.5528803818203696,0.5687747794592459
2014Q3,0.24963823307594998,0.2937170405858973,0.3329045035849396,0.367971998279055,0.39953680428210386,0.4280987538153022,0.45406689619374424,0.47777921336525375,0.49951741132177097,0.5195181648614016,0.5379817697174701,0.5550788736419553,0.5709557663073352
2014Q4,0.252059226446956,0.2963966551538113,0.33577166642010536,0.370973227680849,0.40263147481008493,0.43125576602449606,0.45726229541782526,0.48099446179140776,0.5027381173909462,0.5227331377109689,0.5411823078535104,0.5582582245336659,0.5741087121470747
2015Q1,0.25023774824384754,0.294380882983832,0.33361507925881234,0.36871605324726714,0.40030425988232265,0.428881886593876,0.4548597508721226,0.47857717643471703,0.500316897202792,0.5203163821464183,0.5387765451752997,0.5558685184078571,0.5717389732370921
2015Q2,0.2468246673677333,0.2905990789592923,0.3295646575621327,0.3644725550245765,0.39592522321333873,0.42441147511271793,0.4503320724413105,0.4740186974457731,0.4957482220780701,0.5157535805361434,0.5342321524642344,0.5513522973145062,0.5672584987066024
2015Q3,0.24409032641730444,0.287564952256042,0.3263108309998312,0.3610596883425375,0.3923996855119495,0.42080898216802604,0.4466803041697854,0.4703392085145389,0.4920578545737183,0.5120655206632985,0.5305567293411304,0.5476975926219599,0.5636308160579255
2015Q4,0.2449831617995884,0.2885561054802063,0.32737416382652346,0.36217538072693833,0.39355257053512605,0.4219873653082175,0.44787511269859703,0.47154336997162494,0.4932658367897968,0.5132729873868649,0.5317602796985801,0.5488945621145459,0.5648191232340827
2016Q1,0.24009439962212403,0.2831238847459636,0.321541448872813,0.356050839864544,0.3872195531167377,0.4155102839481057,0.44130405194977296,0.46491746119978367,0.4866157609313979,0.5066228522784548,0.5251290429496137,0.5422971197675941,0.5582671499212242
2016Q2,0.23829536391179093,0.2811217051327129,0.31938863085790037,0.3537874542306457,0.38487645331887993,0.4131114035077824,0.43886807007705975,0.462459027017095,0.48414640446041385,0.504151669972138,0.5226632188458302,0.5398423253741557,0.5558278536637936
2016Q3,0.23874032046037968,0.28161706357426675,0.3199214106412546,0.35434774089406834,0.3854566070339125,0.4137054934367252,0.4394714639470742,0.4630680892335187,0.48475827130621035,0.5047640803318018,0.5232743854398085,0.5404508358987004,0.5564325942464937
2016Q4,0.24221717054837988,0.2854841711428332,0.3240772219523331,0.35871487239145394,0.3899755635183379,0.4183301900098997,0.44416598438396854,0.46780430678034995,0.4895140805677268,0.5095220683790748,0.528020822735362,0.5451749028770444,0.5611257834363977
2017Q1,0.2365167510032359,0.2791405828234093,0.31725684714475055,0.3515446630948687,0.38255325018660746,0.4107315693583958,0.4364502019117719,0.4600177386128899,0.4816932215344756,0.5016957049660881,0.520211684739852,0.5374009305455649,0.5534011078921887
2017Q2,0.2340768360671575,0.27642015618755383,0.3143269277334574,0.3484597043067582,0.37935536787665497,0.40745357619974765,0.43311781758942614,0.45665122131099245,0.47830858685290845,0.49830564661937277,0.516826276964503,0.5340281688683668,0.5500473289354362
2017Q3,0.23620907676957242,0.27879770862218584,0.3168877354403731,0.3511561770581272,0.3821506915105777,0.41031906370742904,0.4360309793213043,0.4595943402274446,0.4812676538967149,0.501269556438363,0.5197862142372018,0.5369771357868187,0.552979778337944
2017Q4,0.24002298811778505,0.28304444196461204,0.3214560601265992,0.35596109495715295,0.38712667493707176,0.4154152201903862,0.44120754154269387,0.4648200830851944,0.4865179703300961,0.5065250079581671,0.5250314279384262,0.5421999572357674,0.5581706154625483
2018Q1,0.23599025459593442,0.2785538214351312,0.3166251562736531,0.3508797877161151,0.3818642642503416,0.41002553488146387,0.43573264850511256,0.4592930170784731,0.480964767785197,0.5009662391921889,0.5194833632226228,0.536675462439446,0.552679845813224
2018Q2,0.23348614897596143,0.2757610876233048,0.313616651372134,0.3477114118304651,0.3785792798237764,0.40665766887457927,0.4323083534974991,0.4558331413659004,0.477485803859972,0.4974812672805745,0.5160027714808805,0.5332075016835774,0.5492310603597207
2018Q3,0.23392362470599795,0.2762492258256566,0.3141427335996559,0.3482656677201775,0.3791541389147712,0.4072472225310916,0.4329079622311856,0.45643914446309763,0.47809530208209056,0.4980919584762351,0.5166128249917841,0.5338154615197673,0.5498357699352154
2018Q4,0.23740103807698104,0.28012576098381103,0.31831714659570953,0.3526603642190587,0.3837091303009104,0.4119157903781239,0.4376535017442768,0.4612328353669269,0.482914369152673,0.5029183581118234,0.5214322435220651,0.538616544268221,0.5546095229095821
2019Q1,0.23084852748000978,0.2728158736724007,0.31044043282595085,0.34436313168849647,0.37510468969344235,0.4030925382216986,0.4286808160009143,0.45216543292561,0.47379556529172306,0.4937825312714552,0.5123067176886685,0.5295230396394166,0.5455652831451924
2019Q2,0.2289085419538768,0.2706473073169306,0.3080995083179329,0.34189323668431126,0.37253958962630135,0.400458698432546,0.4259991041706501,0.44945238332148363,0.4710643286061836,0.4910435958407739,0.509568462434607,0.5267921617592045,0.5428471316120389
2019Q3,0.22804026475504477,0.26967607978569763,0.30705046272597225,0.34078580023804556,0.37138890523354556,0.39927665348485686,0.42479508605252286,0.44823384133751304,0.46983719677600005,0.48981261436734364,0.5083374244827799,0.5255641045661392,0.5416244856819789
2019Q4,0.23565788809733504,0.27818333576887744,0.3162262294494788,0.3504598356255025,0.38142901909557003,0.40957946002274515,0.4352792404409485,0.4588350282275831,0.4805043728413508,0.5005051607153477,0.5190229674075089,0.5362168328123232,0.5522238404189509
2020Q1,0.23035289128656694,0.2722620277861858,0.3098427502479517,0.34373269470945744,0.3744501157642494,0.4024205763115582,0.42799678342980724,0.45147353950174623,0.47309915665723823,0.4930842735473259,0.5116087389445853,0.528827039249882,0.5448726170116986
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.2411954789226902,0.28434845802480724,0.3228573516112427,0.3574335677053961,0.38865026987052603,0.41697440187701634,0.4427902042442675,0.4664167479595009,0.48812118890672807,0.5081289138532926,0.5266313964956699,0.5437923446822418,0.559752557289695
2021Q1,0.23301607159899496,0.27523645984052997,0.3130511346012918,0.3471155065097442,0.37796112632468126,0.40602362384252283,0.43166341068220193,0.45518124296858375,0.4768300736381449,0.49682418696982106,0.5153463156386484,0.5325532416854094,0.5485802452682899
2021Q2,0.22477959355034463,0.2660252311073208,0.303103634448081,0.3366159854235606,0.36705313304373743,0.39481979436073084,0.4202526530607033,0.4436340785182309,0.4652026537804234,0.4851613461182991,0.5036839138458908,0.5209199781633245,0.536999073659259
2021Q3,0.2224630444945242,0.2634280538992326,0.300292567355316,0.33364291404162394,0.36395872332731394,0.39163614005052494,0.4170052312614594,0.4403432120884687,0.4618846171920915,0.4818292102635534,0.5003481974504169,0.5175891543815403,0.5336799671465916
2021Q4,0.22112309895764348,0.2619244852303019,0.29866390439334256,0.3319191756358302,0.3621634856410385,0.38978804664203204,0.41511911100211435,0.4384309168581271,0.45995565655281734,0.479891237176433,0.4984073834320749,0.5156504817228672,0.5317474583024859
2022Q1,0.21783961993798154,0.25823601602611984,0.2946646159347714,0.32768263877345455,0.3577476317432915,0.38523880207400324,0.4104730952491811,0.4337174695549144,0.45519837695111204,0.47510916496642835,0.4936159127247091,0.5108620744096072,0.5269722051129022
2022Q2,0.2135783469871962,0.2534405787659194,0.28945668077828135,0.32215767884058943,0.35198114323219637,0.37929088138048944,0.4043918524090635,0.4275416035459798,0.4489591392920204,0.4688318714433654,0.4873211175887767,0.5045664898638123,0.5206894267633217
2022Q3,0.21353089491139848,0.2533871238125674,0.2893985741092792,0.3220959834067842,0.3519167015966061,0.3792243657990486,0.40432380227716325,0.4274724537192288,0.44888924172914757,0.46876151190404197,0.4872505286292535,0.504495861032807,0.5206189126608088
2022Q4,0.21366046766824195,0.25353308519715345,0.2895572344388945,0.3222644401697834,0.35209265418151,0.37940597869769793,0.404509602803628,0.4276612546583555,0.44908008222664914,0.46895361186416623,0.48744325322460236,0.5046886928610826,0.5208114297383702
2023Q1,0.21242115287724914,0.252136651545581,0.2880389467452829,0.3206520577072144,0.3504081933462531,0.37766701544352993,0.4027302471089795,0.4258528879406369,0.44725192118316315,0.46711314370412854,0.4855965745646871,0.5028407757303015,0.5189663319176948
2023Q2,0.20198319877677912,0.24034270155527698,0.2751835693691703,0.30696870685774014,0.33608323141676383,0.3628501538169984,0.3875424126798329,0.4103922150319654,0.431598361176035,0.45133204373871627,0.46974147926734233,0.4869556376736944,0.5030872680894077
2023Q3,0.20115540485046082,0.23940486064644978,0.2741588409530675,0.3058755660033548,0.3349365186855299,0.361661862860254,0.3863222878141382,0.4091482093658257,0.4303369911839208,0.4500586660972043,0.46846050874432094,0.48567071990264304,0.5018014175165894
2023Q4,0.20078382506808562,0.23898376282768052,0.2736986106237044,0.30538449378515187,0.33442126863542815,0.36112782408125593,0.38577384142994403,0.4085889333350942,0.4297698189207881,0.44948601038979946,0.4678843593425033,0.48509272094130124,0.5012229293638365
2024Q1,0.2017764674121936,0.24010852192770793,0.2749277282212215,0.3066958188049274,0.33579700199435986,0.36255357672771743,0.38723791939509805,0.41008178944207124,0.4312836282960141,0.451014338944554,0.46942190277370605,0.4866350977198203,0.5027665154106667
2024Q2,0.19975749862235234,0.23782027734682165,0.27242661804420026,0.3040268850373602,0.3329964577870582,0.35965071331368476,0.3842565543627581,0.4070413780574899,0.428200124362279,0.44790086746332164,0.4662892897774111,0.4834922907012311,0.4996209192331602
2024Q3,0.19993948837580208,0.2380266298230913,0.2726522562537606,0.30426775083434715,0.333249285172594,0.35991285798805034,0.3845258641279861,0.4073160932671077,0.4284788007312425,0.44818231569726963,0.46657252797932847,0.48377650657432403,0.4999054398584637
2024Q4,0.20233987852245824,0.2407466844323892,0.2756248667551813,0.30743935596071625,0.33657684010466554,0.3633615594316238,0.3880674233556785,0.41092741151400075,0.43214094353035115,0.45187971174169067,0.4702923383162312,0.4875081242183334,0.5036400901250222
2025Q1,0.20519194039660668,0.24397452399908087,0.27914840876804037,0.3111948841100352,0.34051329671036756,0.3674377776727535,0.39225003292633526,0.41518923702942373,0.43645976784959734,0.4562373125439587,0.4746737313900621,0.4919009646075911,0.5080341948804095
2025Q2,0.19691603954679018,0.23459611497023708,0.26889881452285186,0.3002587467673508,0.3290390186789577,0.3555453590107337,0.38003702121789457,0.402735291295363,0.4238301926761067,0.4434858187322481,0.4618446097960758,0.47903081065111947,0.49515328602769976
2025Q3,0.19586027746031423,0.23339704435876168,0.2675857104444397,0.2988551030087557,0.3275638151913011,0.35401401924339226,0.3784621431132161,0.40112721102980115,0.42219742340045635,0.44183539490901846,0.4601823595510654,0.47736157274024066,0.4934810838364096
2025Q4,0.19981685975742045,0.23788758704226184,0.2725002204676094,0.30410545655286775,0.33307893305953296,0.3597362297437367,0.3843444098355601,0.4071309984852583,0.42829103851545575,0.4479926872847025,0.4663816948618671,0.48358501596931674,0.499713745074476
2026Q1,0.19689293886657733,0.2345698850728257,0.26887009655758437,0.30022805496266386,0.3290067682294612,0.35551188712680065,0.38000260318837875,0.40270015286780425,0.42379451968648774,0.4434497646588063,0.46180830173101434,0.4789943540557144,0.4951167685440352
2026Q2,0.1928617688870204,0.2299882270364172,0.2638494203648414,0.29485797288631393,0.32335979560643785,0.3496470454147778,0.3739681762492313,0.39653581627130635,0.4175330005510858,0.4371181463277147,0.4554290571792338,0.4725861702662988,0.4886952084837309


==> anc/results/con_ingresos_sin_cuna/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.439888177933593,0.4404073647114857,0.4310587022242913,0.44663640159097595,0.05062774713946079,1.0040642050713515,548.2843852254691,451.08178686494415
rho_mu,beta,0.4,0.2,0.12690745476858611,0.12566964031477093,0.052153617271492696,0.20511381607710993,0.23119247936871237,1.0026735303959216,1162.2238689912824,1404.2457992078232
rho_g,beta,0.7,0.15,0.7233487703080608,0.7303550475637488,0.6040637843225716,0.8177567023763248,0.4329989381312826,1.0009353736834394,1552.7230619284494,2703.8939198992134
rho_v,beta,0.7,0.15,0.9509362009463708,0.9653487891453881,0.8605881934368951,0.9939233900248694,0.29027515219891076,1.0012955918320157,2119.9328611429714,3165.909359896522
rho_psi,beta,0.7,0.15,0.9941805358187036,0.9949886514013014,0.9871269674848077,0.9986373067124367,0.024781405040472944,1.003085604033371,1526.4964609034023,2257.2212004327125
rho_om,beta,0.85,0.1,0.9864477088984646,0.9887383081847413,0.9676748747501278,0.9977705519784255,0.09830299997132191,1.0025383582399268,1367.5763189952193,1592.880948858075
rho_x,beta,0.7,0.15,0.886252737363021,0.8969321833273671,0.7755363854175736,0.9592838249747094,0.38458441035285135,1.0028564193470304,1559.6374384858036,2358.9311643549163
sig_mu,invgamma,0.01,0.02,0.018383947583337886,0.018325069108615935,0.016051899855409803,0.02097470725539846,0.07501442078596221,1.0027084873030399,1700.171139972256,3349.2815038145245
sig_g,invgamma,0.03,0.06,0.04986079661570522,0.049707860315786834,0.04475524497744392,0.05549167630382306,0.05464419090746189,1.0081887897006347,1509.8648299167864,3277.543679677812
sig_v,invgamma,0.05,0.1,0.010185355788352732,0.009819653624951456,0.007004506824397472,0.014565440766537123,0.023660404550494354,1.0018497982940395,2795.792028197076,5801.565120439105
sig_psi,invgamma,0.02,0.04,0.020101890184455223,0.020005909635168413,0.01699009918621431,0.02351290162159678,0.049690302183084185,1.0055050522624078,1432.6443732955147,3271.019257876592
sig_om,invgamma,0.02,0.04,0.01634022310485622,0.016167954017569142,0.012313838313754016,0.020959577561567168,0.06585355221516635,1.002306564751487,1075.0581937174761,1145.964136227259
sig_x,invgamma,0.02,0.04,0.007436952331114241,0.007302226743982766,0.00564507197162237,0.009684675263892977,0.03095364874676658,1.0021520786926577,1486.688372897746,1569.980396830795
me_i,invgamma,0.03,0.03,0.04312032034947744,0.04340811619053479,0.03390464166005795,0.051183391455938324,0.1759979041675135,1.0047866718016796,1203.5807401783989,1169.7921823770512
me_n,invgamma,0.01,0.01,0.009695595423050216,0.009627308392633859,0.008172404613207757,0.011414845528035613,0.0988786956616761,1.0048181729260395,1548.4218479943252,3656.509839834402
me_s,invgamma,0.01,0.01,0.011605553521556658,0.011801548029101402,0.007282357427553691,0.015301424653892906,0.2450982952653313,1.0058490157805693,584.1336248827323,390.7482948459347
rho_zr,beta,0.8,0.1,0.9256230969423531,0.9327489346813617,0.8534269043503124,0.975318361806516,0.392689051938418,1.0053157080864736,802.8931221790873,987.7233309801878
sig_zr,invgamma,0.02,0.04,0.00957717406694312,0.009548507692068157,0.006595450720844551,0.012655995150969507,0.04611633909899622,1.0014020838347992,1092.0735957214483,1666.9526147442725
me_w,invgamma,0.03,0.03,0.031898536927157425,0.03160189349660351,0.026382764270595507,0.03842122894866013,0.12317622854949704,1.002293625200336,1643.0311730889687,3048.202923848881
w_break,normal,0.0,0.2,-0.10825438423201819,-0.1088692936216084,-0.14370134334275336,-0.07068051776907164,0.11152432205993777,1.0019641687636973,1522.4784691082036,3167.4396964329585


==> anc/results/con_ingresos_sin_cuna/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.025,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.3048,
    0.26716666666666666,
    0.32506666666666667,
    0.27216666666666667
  ],
  "rhat_max": 1.0081887897006347,
  "ess_bulk_min": 548.2843852254691,
  "ess_tail_min": 390.7482948459347,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "earnings": {
    "file": "datos/ratio_ingresos_geih.csv",
    "column": "ratio",
    "log_offset": 0.0
  },
  "rho_tilde_median": 0.4358286523603405,
  "minutes": 13.164367659886677,
  "mode_logpost": 1911.800688121362,
  "mode_attempts": [
    1911.8005647623631,
    1911.8006206792018,
    1911.800688121362
  ],
  "mode": {
    "theta": 0.4407311607869393,
    "rho_mu": 0.13997219103215294,
    "rho_g": 0.7422203134213669,
    "rho_v": 0.9494428450663343,
    "rho_psi": 0.9943271667639643,
    "rho_om": 0.9858187275921707,
    "rho_x": 0.8970952026345568,
    "sig_mu": 0.018419759848590303,
    "sig_g": 0.049813581495393555,
    "sig_v": 0.008918328792928093,
    "sig_psi": 0.019923349996281627,
    "sig_om": 0.015419281726071911,
    "sig_x": 0.007289391632028582,
    "me_i": 0.04340661557199894,
    "me_n": 0.009562822959843275,
    "me_s": 0.012439012908214362,
    "rho_zr": 0.9126636046102758,
    "sig_zr": 0.009195681241672936,
    "me_w": 0.03140526093520615,
    "w_break": -0.11201038686861821
  }
}

==> anc/results/desde_1993/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0178665915279874,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,1.0093883970645152,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8719945740147588,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9375476553717991,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,0.9925983097540948,0.9787367347695914,-0.2051204621985773
obs_s,0.02585314187310471,0.9175838049629961,0.929058538747791,-0.3699327392646118


==> anc/results/desde_1993/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6874373090221539,0.12751409628054933,0.21014242709432826,0.31896863924298974
1993Q3,0.6878832812958006,0.6873092211642239,0.12745460905662204,0.21003226359175242,0.3188102164211731
1993Q4,0.686731000362914,0.6897452727501002,0.1287011293806294,0.2115881140119386,0.3209627545499291
1994Q1,0.6897329302773032,0.6887761152983498,0.1282011611374955,0.21124970379750813,0.32023905619401893
1994Q2,0.6877084928505579,0.6863442484455582,0.12695029122216459,0.20942506970388197,0.31790526552601794
1994Q3,0.6877615387347085,0.6867751316142002,0.12717906166435988,0.20966766668677966,0.3183278249838209
1994Q4,0.6867026295084494,0.689733714305384,0.12870005939842952,0.2115606759587208,0.32092239266426315
1995Q1,0.6895505837646291,0.688750448982316,0.12818206850044933,0.21121420482837955,0.3201949115122013
1995Q2,0.687945723145582,0.6868076090441643,0.12720383840437832,0.20976068971095554,0.318306513719873
1995Q3,0.6879021187719571,0.6870349852559352,0.1273268527455497,0.20986258014931786,0.31853592434131056
1995Q4,0.6868539968888351,0.6895197661356153,0.12858267448450444,0.21140893768234753,0.32080755524797894
1996Q1,0.6894532289294323,0.688894767946892,0.12827742727340527,0.21135506141246035,0.32038681514475886
1996Q2,0.6879045655029963,0.6863943846530223,0.12697990223461955,0.20946854695062475,0.3179855367029668
1996Q3,0.6878740911685711,0.686685844543141,0.12714256096138696,0.20962822395265268,0.3182869518599998
1996Q4,0.6868986045638089,0.6890083119708537,0.12832287312384588,0.21102133344903096,0.32041006021132945
1997Q1,0.6890423601756422,0.6885561155477675,0.12808321836318293,0.21109119032797885,0.3200444537142932
1997Q2,0.6876383434644483,0.6866660828755604,0.12712724996561425,0.2096275282455955,0.3181462937553758
1997Q3,0.6882978143260302,0.6870288621775923,0.12730922305265216,0.20988755473479462,0.31848222952390937
1997Q4,0.6877848938432328,0.6897254673007431,0.1286642000744086,0.21161810632383424,0.3210225498689214
1998Q1,0.6906398007582816,0.6912004540838732,0.1295351275996861,0.21319083264161476,0.3227048707124285
1998Q2,0.6898194688975227,0.6888678888868566,0.1282690448911618,0.21133190015079206,0.32041762352182807
1998Q3,0.69122944943315,0.6899849777071876,0.128885233377588,0.21217021592369523,0.32149102552263387
1998Q4,0.6915925349161247,0.6919753095434731,0.12981669658419046,0.21354764209615712,0.3233857088475274
1999Q1,0.6949500526592731,0.6965195179496383,0.1324231320311509,0.2173801437731226,0.3277128027944581
1999Q2,0.6943090509728116,0.6936313310485094,0.13076626684990106,0.21502132776702051,0.32521315850509835
1999Q3,0.6958798974692184,0.6939912479508193,0.13095217615659874,0.21540167617986317,0.3257608474427006
1999Q4,0.6955600790403083,0.6965143713822949,0.1322807777288768,0.21695764356511982,0.32823562430910785
2000Q1,0.6977130123776162,0.6978026939530098,0.1330612521191752,0.218415689150439,0.3294904808625188
2000Q2,0.6958690656988309,0.6947835726174575,0.1313993389527349,0.2160050060621284,0.32652323521232096
2000Q3,0.6956834458536953,0.6944608275132076,0.131234043711077,0.2157238245215115,0.32617075652521516
2000Q4,0.6933925763591584,0.6959995421109628,0.13200717133411466,0.21656799727608456,0.32744766978524675
2001Q1,0.6960275982454878,0.6965079069948361,0.13235770332066965,0.21742079806763248,0.3280493177019188
2001Q2,0.6941863560450118,0.6930686378054645,0.13043916625800536,0.21461695611229048,0.32468551575861015
2001Q3,0.6944382200087719,0.6936715579576914,0.13078212066291503,0.21503965465485414,0.3252308933250744
2001Q4,0.6939155566818936,0.6962917745961966,0.13215036543181335,0.2167790521142766,0.32777690558447514
2002Q1,0.6962676694070964,0.6966855716590328,0.13245311692042208,0.21752793458077296,0.3282760469963314
2002Q2,0.6956924875008857,0.6940189627044686,0.1309614039903233,0.21547803389832984,0.3257115146594364
2002Q3,0.6947471430805583,0.6935712970615981,0.13071644449491382,0.2150668404273163,0.325308737613785
2002Q4,0.6939945183959939,0.6953608264037119,0.13164159631829334,0.21606632211772214,0.3270221052356637
2003Q1,0.6931464219207758,0.6931452202365938,0.13050162013803904,0.2146608307842624,0.3247535528908214
2003Q2,0.691119722289951,0.6891437966740595,0.12837778910457004,0.21166918251584832,0.3206043362586894
2003Q3,0.6877787737459474,0.6865393798150223,0.1270303973279865,0.20955344226632558,0.3179969201798866
2003Q4,0.6822912238574138,0.6853777292084456,0.12640938590423545,0.20821267234925364,0.316593537585831
2004Q1,0.6804194388972926,0.6806994364253653,0.1240671889981685,0.2049702393552047,0.31215362505484834
2004Q2,0.6755093018137532,0.6751518870205764,0.12129696416998367,0.20079033129787582,0.30678486893479273
2004Q3,0.674213807442741,0.6742154045366651,0.1208713741163793,0.20016974903062937,0.30583781251706543
2004Q4,0.6740152156102986,0.676584116329562,0.12202006370860358,0.2016544072179451,0.30806013181027153
2005Q1,0.6758511428758965,0.6755067685257496,0.12149405263527291,0.20119737776312907,0.3071016609797926
2005Q2,0.6748142692034166,0.6726336448101173,0.12009136632887336,0.19926837455110918,0.30442891125197347
2005Q3,0.6729343552014383,0.6722728874661088,0.11994918296705132,0.1988930372107811,0.3039164211551818
2005Q4,0.669608837602627,0.6729823135328181,0.12029947081624,0.1990246651090927,0.30434950712929804
2006Q1,0.6700939417198142,0.6697950392057329,0.11876001659300083,0.19691214728046358,0.30147728060672063
2006Q2,0.6671538254023369,0.6666887792395826,0.11731673927660737,0.19490147466915686,0.2986695376376705
2006Q3,0.6666450318754007,0.6646514893736754,0.11637090928801458,0.19351838737729854,0.2968671296623266
2006Q4,0.6635791027916434,0.6649046839256243,0.11647985277587103,0.19334513761522432,0.2970884979637242
2007Q1,0.6634180478152959,0.6610151784455156,0.11469228663113357,0.19094858790997532,0.2934473478049105
2007Q2,0.6543537917650138,0.6552065758436217,0.11213640981666109,0.18686331986903837,0.28800851990707976
2007Q3,0.6491781188716552,0.6526236733642345,0.11098047329123596,0.1849107852161222,0.28538765886313744
2007Q4,0.6592791335641515,0.6605024154019754,0.11448320129409942,0.19033096878687217,0.29279336693619307
2008Q1,0.6688773194069423,0.6622906185411499,0.11531949101863398,0.19201837132975796,0.29421289521571375
2008Q2,0.6519423619271301,0.6547304441023329,0.11192581217049305,0.1863951983490869,0.2875812893454287
2008Q3,0.6529028558493083,0.6536661403426232,0.11142007839044925,0.18560337203450417,0.2865332630434738
2008Q4,0.6588704426065614,0.6611540882665281,0.11472318663209818,0.19072674959495883,0.293411895644734
2009Q1,0.6653498669279724,0.6642679979347115,0.11619059746882612,0.1932236534826604,0.2964169263975988
2009Q2,0.6677060681361964,0.6649778035638577,0.11655148931962404,0.1937530105700599,0.2966802801343888
2009Q3,0.6620411297167922,0.663993068380367,0.1160826520068377,0.1927518462212895,0.2961801141764328
2009Q4,0.6729356653883785,0.6705894184325569,0.11914583111970332,0.19771170194020488,0.30230291457147573
2010Q1,0.6632334190506023,0.6649572832786397,0.11650085881389753,0.19347665616286083,0.29698268255086074
2010Q2,0.6606557075568378,0.6614879812088491,0.1149170052976326,0.19099562281343838,0.29374497473792505
2010Q3,0.6651753755962151,0.6642052742078903,0.1161664410034598,0.19315111816532016,0.2963280168711609
2010Q4,0.6690733509154044,0.667920606138305,0.11789337740437524,0.19576393656421662,0.29988889064288515
2011Q1,0.6601511074725902,0.6614882357428549,0.11493717172198029,0.19099435321854297,0.2937933820647772
2011Q2,0.6586112454120924,0.6580613647577565,0.1133600625448911,0.1887776955138929,0.2907020665820932
2011Q3,0.6575030472331641,0.6583874337195568,0.11353825157780813,0.18893664570453617,0.29097850490470095
2011Q4,0.6688939501275534,0.6651353417433947,0.11660052677746105,0.19387142471642727,0.29703960610910307
2012Q1,0.6520213693054817,0.6557898739612158,0.11237041049892023,0.18697694980560908,0.2884392794825639
2012Q2,0.6553888206069916,0.6539742514825291,0.11157431208906995,0.18612881625501776,0.28693006187647163
2012Q3,0.6553235823098964,0.65481996096093,0.11194318609780385,0.1867085967160928,0.2875646946009226
2012Q4,0.6601492819350223,0.657440052559273,0.11308342852865426,0.1885518671285989,0.28981624934589056
2013Q1,0.6454972268761117,0.6466046914422668,0.10840658524700797,0.181167564123978,0.2803675590526578
2013Q2,0.6367763295132508,0.6373394798698973,0.10454122194391682,0.17508990588443513,0.2722294054848587
2013Q3,0.6355382763330529,0.636147137164744,0.10409055492217277,0.1745621632658375,0.2712709568263071
2013Q4,0.6397269879458936,0.6383114114006037,0.10495418367439031,0.17600127131409465,0.2731346834648709
2014Q1,0.6272180554139118,0.6284047284358636,0.10099723180799552,0.16960776929467827,0.2646397722280737
2014Q2,0.6207757172815885,0.623213493115768,0.09901012027041194,0.1665517367970272,0.2603409970345903
2014Q3,0.6260749389278271,0.6246486236522041,0.0995641126153816,0.16759089349493583,0.26158443602211756
2014Q4,0.6266700007770081,0.6282456891644514,0.10093325799507927,0.16961018470257172,0.2645354421279407
2015Q1,0.6260662970811808,0.6247663930963028,0.09960800210655055,0.16775493823305582,0.26175240033371994
2015Q2,0.6219210522899435,0.620454791411176,0.0979774931711006,0.16524895397350198,0.2582179118525873
2015Q3,0.617430188521269,0.6173019502220594,0.09676597754582875,0.16316392422927706,0.25556971753600627
2015Q4,0.6178200521818203,0.6193899872174822,0.09759215937651493,0.16438507144030787,0.2572307702162199
2016Q1,0.6114460285901164,0.6125648848912957,0.09505471597975317,0.16039669241591414,0.2517940473061501
2016Q2,0.6099478449770017,0.6099866110176795,0.09412390020830307,0.15901925582615223,0.24978785407503656
2016Q3,0.6109400992150219,0.6102388156876684,0.09421882321464005,0.1592498051121641,0.250033854688262
2016Q4,0.6159135407766331,0.6147381031944397,0.09585835088290345,0.1618193443663306,0.2536014937699284
2017Q1,0.6061659953493229,0.6080591412941112,0.0934469308780254,0.1578426666940107,0.24822150721940658
2017Q2,0.6034588312351443,0.6050541816083161,0.09237016493084009,0.1562138977133115,0.24584699380454195
2017Q3,0.6085056724165488,0.6068819862050492,0.0930227887983166,0.15742435602990054,0.2474026034588243
2017Q4,0.6120165590837455,0.6119627012970765,0.09484731879072873,0.16018624544281526,0.2513677305790685
2018Q1,0.6062939017277578,0.606960825534525,0.0930565636144202,0.15735599554100316,0.24743952653753085
2018Q2,0.6036553911625394,0.6036464811487912,0.09187437272862306,0.15551125932664162,0.24481652986378624
2018Q3,0.6044771672391585,0.6040486512771037,0.09202565364423232,0.15577215800173877,0.24517569133126857
2018Q4,0.6100722409998883,0.608709152237072,0.09369242583234781,0.15847681091795884,0.24886017225278928
2019Q1,0.5983327161139304,0.6009124472136,0.09095436615604649,0.15389446193576206,0.24264672866407916
2019Q2,0.5986135941062368,0.5977244211065355,0.08982321238032077,0.15228604815041494,0.24026640039608185
2019Q3,0.5940508050479613,0.5967326251083171,0.08950812785275516,0.1516091724260132,0.23950065814123492
2019Q4,0.609215457494104,0.6055025480355677,0.09253850010833735,0.15674816137482084,0.24627249518094468
2020Q1,0.5991396012681862,0.5999414725190482,0.09060384732366653,0.15359994203921665,0.24203124438145804
2020Q2,0.5865879191765383,0.5865879191765383,0.08615437467566187,0.14644674103906394,0.23200096814915536
2020Q3,0.5999141464419078,0.5999141464419078,0.09060326362663221,0.1534861233730696,0.24198687276840886
2020Q4,0.615420879749711,0.6127213949626376,0.09519817210301851,0.1607656341328801,0.25147695559439154
2021Q1,0.604243543861884,0.6018643726503816,0.0912925707187989,0.1546333271656109,0.24371720722773987
2021Q2,0.5899142176492493,0.5937944347979995,0.08856223381481725,0.1501696636467594,0.23738387758137547
2021Q3,0.5900410308291606,0.5882056995995202,0.08664284237134315,0.14726494739129964,0.23314829017500996
2021Q4,0.5847411209432527,0.5859917994031025,0.08595530558135708,0.14600403655292038,0.23151383195824282
2022Q1,0.5821580920667051,0.5821128088590455,0.08474605361322274,0.14421481653284032,0.22865147082688006
2022Q2,0.575060395287157,0.5759757309485602,0.08276577636478705,0.14104221218875312,0.22419309642803517
2022Q3,0.5780172591155304,0.5751338978644205,0.08253197449989061,0.14081087130403686,0.22370024559390989
2022Q4,0.5733915752901744,0.5762808631253556,0.08293001138178158,0.1412136412130488,0.22461620441846286
2023Q1,0.5792942841362436,0.5724012482111246,0.08171788167908357,0.13954934490512666,0.2214669735846903
2023Q2,0.5549788752026328,0.5602190130228217,0.07799961058706739,0.13332298033764944,0.2131336314696736
2023Q3,0.558716689594733,0.5583267214803764,0.0774795764689327,0.13260437250691393,0.2119244122887022
2023Q4,0.5527909558653819,0.5583164452021994,0.07749611000847204,0.13234713635579312,0.21154010925345
2024Q1,0.560304624894086,0.5578308394673963,0.0773469252533233,0.13241351736640056,0.21175554432857988
2024Q2,0.5555597978758177,0.5551585560516954,0.07652706448715073,0.13110662069510942,0.20987121175657245
2024Q3,0.5561801763166703,0.5558239006441141,0.0767837168880734,0.13150877256550564,0.21041311582160505
2024Q4,0.5554196383139185,0.5594222459648903,0.07782119368155274,0.1328891673305358,0.21273908771405417
2025Q1,0.5696796469130659,0.5611767290272496,0.0783385029484088,0.13408201271507153,0.2134916474707404
2025Q2,0.5482774488540658,0.5517901412815789,0.07558435560461745,0.12948823633650314,0.20757271776694822
2025Q3,0.5480178157876563,0.5491712967845843,0.07485578629920962,0.12828088133731277,0.20587005179400972
2025Q4,0.5550447852238422,0.5550382959658751,0.07654643320313405,0.13106270483907656,0.2098612828677685
2026Q1,0.5515994129886721,0.5506442668103069,0.07527721657341824,0.12912036818973993,0.20689437862265747
2026Q2,0.5433097680795567,0.5449252320626071,0.07361066830538257,0.12637812358476946,0.20299120475751387


==> anc/results/desde_1993/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.30549364544032015,0.3547719153689257,0.3975204781559587,0.43495653614442026,0.4680124587466413,0.4974144935709283,0.5237367432027342,0.5474390243514182,0.5688939580770805,0.5884067030615242,0.6062295619254134,0.622572950146245,0.6376137422515075
1993Q3,0.3053671958985568,0.35463548404124545,0.39737773198364784,0.4348100488077675,0.46786405673134085,0.4972654830511602,0.5235880622044116,0.5472913468490587,0.5687477664604691,0.5882623393649558,0.6060872645393945,0.6224328804444956,0.6374760041106078
1993Q4,0.30778199593951916,0.3572395216722109,0.40010104483142694,0.43760360878704785,0.47069312300542343,0.5001052506014743,0.5264207473594161,0.5501041959021231,0.5715316709582191,0.5910108582569025,0.6087959241508416,0.6250986672464885,0.6400969932375045
1994Q1,0.30681878216235714,0.3562011750217063,0.3990154552254241,0.4364903016911956,0.46956592046323753,0.4989740116383667,0.5252925326745941,0.5489840630540865,0.5704232268987057,0.5899166492513299,0.6077177147347405,0.6240376422270314,0.6390539055440543
1994Q2,0.3044164131000029,0.35360939078006726,0.3963039119615822,0.4337078759724414,0.46674729027143086,0.4961439698654581,0.5224688794103103,0.5461795838388348,0.5676470696194484,0.5871752973467514,0.6050156844932867,0.6213779884560364,0.636438592206373
1994Q3,0.304840557547865,0.35406718724271297,0.3967830528010842,0.4341997136187633,0.4672456811439701,0.49664451566115236,0.5229684177839062,0.5466758396709561,0.5681384120538725,0.5876605679021452,0.6054940737970076,0.6218489467774607,0.636901763826862
1994Q4,0.3077704887463712,0.35722711963229176,0.40008808100352977,0.4375903161922692,0.4706796664931627,0.5000917476781653,0.5264072821195526,0.5500908285347224,0.5715184443492467,0.5909978026464886,0.6087830604637213,0.6250860095026939,0.6400845503161119
1995Q1,0.30679331846833613,0.35617371879995835,0.39898674408165963,0.43646085236146814,0.4695360989875918,0.49894407928593176,0.5252626766947333,0.5489544176826671,0.5703938879614867,0.5898876844742866,0.6076891711235274,0.6240095514129714,0.6390262876986411
1995Q2,0.30487255335540486,0.35410171796813583,0.3968191901694198,0.4342368056071897,0.46728326467047315,0.49668225930054893,0.5230060833235992,0.5467132557945397,0.5681754560105804,0.5876971525413535,0.6055301382721856,0.6218844498004155,0.636936678720202
1995Q3,0.3050966610990361,0.3543435666101267,0.3970722784617247,0.4344965678425081,0.4675464587306673,0.49694656522815184,0.5232698339565874,0.546975252401972,0.5684348398909316,0.5879533142128489,0.605782652371199,0.6221330278451587,0.6371811344699299
1995Q4,0.3075575749485098,0.3569976368246061,0.39984819224548174,0.43734433405932455,0.47043064235335275,0.49984185691931604,0.5261580818371735,0.549843433398138,0.571273648757712,0.5907561669047071,0.6085449724133727,0.6248517291378534,0.6398542424285328
1996Q1,0.30693652838799795,0.3563281306386913,0.3991482096854315,0.4366264659363733,0.46970380232095843,0.499112403403081,0.5254305688858599,0.5491211233514657,0.570558868492097,0.5900505592466947,0.6078496760141282,0.6241675087321802,0.6391815841793449
1996Q2,0.30446573187105797,0.35366262718359864,0.3963596346783435,0.43376507907812906,0.4668052589382292,0.4962021922033573,0.5225269872736629,0.5462373122883781,0.5677042286740785,0.5872317519953,0.6050713403579726,0.6214327813853139,0.6364924806393643
1996Q3,0.30475261356881095,0.3539722731199632,0.39668372011985426,0.4340977547639249,0.4671423692116462,0.4965407618740991,0.522864877143021,0.5465729832819805,0.5680365775092066,0.587559994918727,0.6053949297694623,0.6217513453219078,0.6368057783821762
1996Q4,0.3070492516526627,0.356449663925766,0.39927528824888364,0.43675680320778903,0.4698357789722502,0.49924486390258566,0.5255626853032613,0.5492523023408614,0.5706886866394314,0.5901787174315861,0.6079759667504754,0.6242917925121547,0.6393037721544271
1997Q1,0.3066005947413386,0.3559659039611422,0.39876942125178033,0.43623793342070266,0.46931035539905724,0.49871748954139006,0.5250366589916011,0.5487299888854688,0.5701717741225933,0.5896683988720665,0.6074730701224557,0.6237968749348136,0.6388171888594564
1997Q2,0.3047331529320455,0.35395126957461376,0.3966617383158247,0.4340751913734665,0.467119506003565,0.4965178005402202,0.5228419626739131,0.5465502199703869,0.5680140400984168,0.5875377364888426,0.6053729873922954,0.6217297441649052,0.6367845347186462
1997Q3,0.305090623666359,0.3543370515700475,0.3970654609419617,0.43448957081399936,0.4675393695025949,0.49693944626684794,0.523262730144278,0.5469681960043721,0.5684278540165799,0.5879464152594078,0.605775851779039,0.6221263333696032,0.6371745511141713
1997Q4,0.30776227860020045,0.3572182709908115,0.40007883149933077,0.43758083208472554,0.4706700654030522,0.5000821134480002,0.5263976747528326,0.5500812909785038,0.571509007204816,0.5909884874922053,0.6087738822312514,0.6250769781970277,0.6400756722739988
1998Q1,0.3092345274505731,0.3588044761554464,0.40173640716169134,0.43928001268309824,0.4723898139972443,0.5018074497647969,0.5281178895886995,0.5517887286597098,0.573198220591485,0.5926556423397227,0.610416331515915,0.6266929541896711,0.6416640613871136
1998Q2,0.3069098503025953,0.35629936656444344,0.39911813233057836,0.43659561654263884,0.4696725642270352,0.4990810501809628,0.5253992965682245,0.5490900724436005,0.5705281392726261,0.59002022256905,0.6078197810367334,0.6241380885179524,0.6391526597954238
1998Q3,0.3080207450874498,0.35749682199034677,0.40036998680760866,0.43787935907298114,0.470972262854832,0.5003853435195846,0.5267000499731394,0.5503814606857081,0.571806009239491,0.5912816435960149,0.6090627232527873,0.6253611899585056,0.6403550559692798
1998Q4,0.31001106285160945,0.35964068111521097,0.4026098417930269,0.44017501646827545,0.4732953356543153,0.5027156321301415,0.5290231251689598,0.5526870164192156,0.574086720050888,0.5935323595916269,0.6112798950612427,0.6275424529385629,0.6424989263189609
1999Q1,0.3146088889030875,0.3645856403256417,0.40776939518129557,0.44545700543087496,0.4786349636896155,0.5080670050845033,0.5343536228897114,0.5579734706280388,0.5793127717892775,0.5986866031465558,0.6163545560431098,0.6325324351703131,0.6474011171699672
1999Q2,0.3116779258776821,0.3614346099543569,0.40448272104256866,0.4420933228526328,0.4752354518265287,0.5046607956498695,0.5309613951513605,0.5546098905418142,0.5759881769742458,0.5954081854477979,0.613127203138448,0.6293593369324472,0.6442842072946754
1999Q3,0.3120415125630225,0.36182572878055264,0.4048908865184358,0.4425112395895446,0.47565798730477876,0.5050843122923514,0.531383305710562,0.5550283560229603,0.5764018976901841,0.5958162541981598,0.6135290005996179,0.6297544562040186,0.6446723988849831
1999Q4,0.3146036389064857,0.3645799999675293,0.4077635154696949,0.44545099103562,0.47862888797140324,0.5080609198326734,0.5343475647836031,0.5579674656140299,0.5793068381000713,0.5986807534172828,0.6163487988153351,0.6325267759742679,0.647395559311783
2000Q1,0.31592090649099847,0.36599478226751575,0.409237947987184,0.44695885207537567,0.4801518160136618,0.5095859647185347,0.5358655640835962,0.5594719455242271,0.5807932557758595,0.6001459662823578,0.6177906875987549,0.6339439736158636,0.6487872538734634
2000Q2,0.3128435770051314,0.36268829534315283,0.4057908370226595,0.4434325021575113,0.476589263922504,0.5060176023342766,0.5323129237736948,0.5559502650451688,0.5773132479396275,0.5967150595095985,0.6144139078130897,0.6306245789486788,0.645527196447931
2000Q3,0.31251658834630514,0.36233667969048206,0.40542401717834287,0.44305702676940895,0.47620973497951435,0.5056372776063671,0.5319341174500324,0.5555746196945499,0.5769419224702151,0.5963488611418893,0.6140533860415575,0.6302700932665917,0.645178965692328
2000Q4,0.31407895616323084,0.3640162353942637,0.4071757646730999,0.44484972121833477,0.4780214380424443,0.5074524727051604,0.5337417927273368,0.5573669675531868,0.57871344134141,0.5980957251726724,0.6157729965760397,0.631960755740008,0.6468396543362139
2001Q1,0.3145970447442047,0.3645729154793595,0.4077561303276079,0.4454434367100865,0.4786212566078288,0.5080532764821084,0.5343399555183008,0.5579599230251079,0.5792993850898256,0.5986734058570908,0.6163415674347545,0.6325196677203737,0.6473885783379785
2001Q2,0.3111104369641228,0.36082401682013776,0.40384539655248736,0.44144066585200253,0.47457548684380735,0.5039992136744759,0.530302246815546,0.5539560573140296,0.5753416972328097,0.5947704837056131,0.6124992534341704,0.6287417807294909,0.6436774394772998
2001Q3,0.31171853959649704,0.36147830236811856,0.40452832071534084,0.4421400145656792,0.4752826619228634,0.5047081174677054,0.5310085393786635,0.554656651480593,0.5760344092019595,0.595453787415382,0.6131721054821933,0.6294034940423638,0.6443275911660027
2001Q4,0.3143766620445322,0.3643361332011666,0.40750928818147986,0.4451909297317534,0.47836616568573986,0.5077977769580612,0.534085588345913,0.5577077784809931,0.579050229512854,0.5984277704850713,0.6160998115513868,0.6322820240983213,0.6471551862983144
2002Q1,0.3147783321627556,0.3647676751043835,0.4079591481254064,0.4456510990263194,0.4788310309996642,0.5082633753687251,0.5345491130224556,0.558167243814764,0.5795042401174407,0.598875359292887,0.6165403247387645,0.6327150382795359,0.6475804482895963
2002Q2,0.3120695294215418,0.3618558644431291,0.40492233315269544,0.44254343528841256,0.4756905368561152,0.5051169356748443,0.5314158038172331,0.5550605873780776,0.5764337623476101,0.5958476824291813,0.6135599448344283,0.6297848852202247,0.6447022935710491
2002Q3,0.3116173255436727,0.3613694143234052,0.4044146781133633,0.44202364916624687,0.47516500350360286,0.5045901796324369,0.5308910432705795,0.5545401098521581,0.5759191845767925,0.5953401329646231,0.6130601941539826,0.6292934395759623,0.6442194634160359
2002Q4,0.31342936971751495,0.3633180734544419,0.40644772711057975,0.4441047848925887,0.4772687088380331,0.5066983868358544,0.5329909146349814,0.5566225309127187,0.577977722564336,0.5973703053915498,0.6150589479912579,0.6312587758078736,0.646150163450542
2003Q1,0.31118760466197937,0.3609070553151887,0.40393207894625904,0.44152944125058097,0.4746652630875086,0.5040892159357333,0.5303919233949477,0.5540450155879356,0.5754296593171886,0.5948572552812185,0.6125847015202653,0.6288258176425146,0.6437600111278153
2003Q2,0.3071838167195794,0.3565947377578321,0.399426973906668,0.4369123718025341,0.46999329825007663,0.499402955268525,0.5257203611849605,0.5494088551278534,0.570843611498526,0.5903316578286676,0.6081266754693602,0.6244401034225913,0.6394495795451184
2003Q3,0.30460841238099273,0.3538166346384406,0.39652082854234866,0.43393054977809875,0.4669729391443416,0.4963706016903602,0.52269506162913,0.5464042856175163,0.5678695518723149,0.5873950349238233,0.605232310372702,0.621591253234839,0.6366483343812986
2003Q4,0.3034673642290101,0.35258471663044433,0.3952311662083173,0.43260643619525746,0.46563093569819985,0.49502257458595134,0.521349549932521,0.5450674385487471,0.5665457822052502,0.5860874815016814,0.6039431699667379,0.6203220215298675,0.6353999828427226
2004Q1,0.29891918258048866,0.34766783217480507,0.3900778916181275,0.4273101654846104,0.46025832336488093,0.4896215637818031,0.5159547833292935,0.5397039768200103,0.5612317035904446,0.5808357268491688,0.5987628699323767,0.6152194627041883,0.6303793185089406
2004Q2,0.29362185931222806,0.3419279444408988,0.38405004484951283,0.42110420423716466,0.45395315052628465,0.4832743075329465,0.5096070111027604,0.5333859882875077,0.5549655466269942,0.5746373480163932,0.5926436681864712,0.6091874251803646,0.6244398595126234
2004Q3,0.29273768777806686,0.3409685252974177,0.3830412297122801,0.42006443503840907,0.4528957274870185,0.4822088996234369,0.5085406836402715,0.5323239152275121,0.5539115125179107,0.573594106948471,0.5916132038431727,0.6081711414410494,0.6234387216078657
2004Q4,0.2949796716471924,0.34340054458751723,0.385597757520189,0.42269876762321096,0.45557421186694497,0.48490709253644043,0.511240740479164,0.5350127814705959,0.5565796500858882,0.5762345839989199,0.5942210357423447,0.6107428080132398,0.625971809822898
2005Q1,0.29395767065535344,0.3422922315516084,0.3844329924859166,0.4214988160371631,0.4543543847249224,0.48367850180405597,0.5100114915452343,0.5337887985670269,0.5553652572171381,0.5750329198644941,0.5930343539957527,0.6095726970930202,0.6248193555807366
2005Q2,0.29125079716019453,0.3393542010559421,0.38134297326312916,0.41831332746512667,0.4511142185557335,0.4804133350945819,0.506743027032575,0.5305329427984157,0.5521336563681755,0.5718340585980569,0.58987435197095,0.6064558930467386,0.6217487400884527
2005Q3,0.2909128171765832,0.3389870985167249,0.380956640945136,0.41791484203236423,0.45070869745154823,0.48000450876826484,0.5063336291921572,0.5301249815290691,0.5517286055909861,0.5714329952519803,0.589478055583856,0.6060649188456513,0.6213634732366403
2005Q4,0.29157785338140335,0.33970938352156943,0.38171671054224576,0.41869877573564096,0.4515064308636768,0.4808087068281185,0.5071389178877093,0.530927414242875,0.5525252863048078,0.572221808610829,0.590257470996311,0.606833846664124,0.6221211580785364
2006Q1,0.28860277163470915,0.3364764551563969,0.37831305879512483,0.41518680365088917,0.44793132218486603,0.4772034414007486,0.5035276960670764,0.5273280384467193,0.5489508444849727,0.5686818815965753,0.586759009594766,0.6033818162164867,0.6187190170165764
2006Q2,0.2857345939490382,0.3333554466397224,0.3750233225311313,0.4117888084330376,0.444469014513214,0.47370901873686616,0.5000248770571022,0.5238343443972597,0.5454792168045434,0.5652418449635972,0.5833575191605143,0.6000238817371751,0.6154081673576086
2006Q3,0.28386998399572944,0.33132422909221093,0.37288022433626444,0.40957329786088975,0.44220986164386206,0.4714273655855075,0.49773634679229234,0.5215505165919123,0.5432086757845724,0.5629909353921941,0.5811308975311058,0.5978249234730176,0.6132392703788915
2006Q4,0.2841010112620281,0.33157599519150505,0.373145946516246,0.40984807935263623,0.4424901293128187,0.4717104909590838,0.4980203854513288,0.5218340257327571,0.5434905844683732,0.5632704509570372,0.5814074372337015,0.5980980639931999,0.6135087101408654
2007Q1,0.28057394446130396,0.3277293513692744,0.36908333335481275,0.40564445435240176,0.43820030178629366,0.46737486371848436,0.4936689108082009,0.5174889797882879,0.5391685434522208,0.5589837189435476,0.577165090498347,0.5939067235451906,0.6093731189487779
2007Q2,0.27539249310503483,0.32206691379699387,0.363092293667406,0.3994356734698483,0.4318552831286814,0.46095401517801593,0.4872172662910282,0.5110402305126214,0.5327479222855915,0.5526100925877117,0.5708524958199221,0.5876655082298939,0.6032107968132844
2007Q3,0.27312083031462125,0.3195800460134799,0.3604570773435112,0.39670097773199803,0.4290572015024308,0.4581194220432606,0.48436629059214387,0.5081880057256816,0.5299058431852266,0.5497867300538909,0.5680542708234831,0.5848971938152037,0.6004758956483255
2007Q4,0.28011243500360083,0.3272255568718082,0.3685508188588408,0.4050930589063214,0.43763723770531593,0.4668054608637115,0.4930971305933249,0.5169177764220194,0.5386001217932923,0.5584197211252472,0.5766067326837877,0.5933548972590259,0.6088284669140185
2008Q1,0.2817253898930325,0.32898582258222614,0.3704109939885094,0.4070187873853595,0.4396033535959588,0.4687933800440832,0.49509305064369313,0.5189114122953493,0.5405838038564585,0.5603877427120139,0.5785548722369458,0.5952800644240108,0.6107284377990391
2008Q2,0.27497225316478635,0.32160706184843985,0.36260519588614365,0.39893035840792823,0.43133841145521307,0.46043054063902683,0.4866908949451744,0.5105137452823633,0.5322234158227035,0.5520891366299457,0.5703362658623498,0.5871548763070991,0.6027064012299927
2008Q3,0.274035311661737,0.3205814782508109,0.3615185440477888,0.39780278730812285,0.430184798103139,0.45926195874133224,0.4855156361505846,0.5093380414448635,0.5310519575781844,0.5509254507831949,0.5691829933666225,0.5860139792592756,0.6015793185240049
2008Q4,0.2806991078193071,0.32786596388726574,0.3692277164360771,0.40579394082313613,0.4383529372441958,0.46752920440018725,0.4938238840424125,0.5176437859536488,0.5393225860153185,0.5591365538373251,0.5773163890371176,0.5940562449525574,0.6095206898024008
2009Q1,0.2835204477442351,0.33094326407796326,0.3724780936702049,0.4091574137039901,0.4417856345686076,0.47099877718236494,0.4973063435686428,0.5211212858055331,0.5427818416746378,0.5625677007572184,0.5807121471667442,0.5974113005991811,0.612831233681688
2009Q2,0.284167766460312,0.33164873780736487,0.3732227167805751,0.40992746269249425,0.44257109371868714,0.47179227740606877,0.49810243255806824,0.5219159170276504,0.5435720108906583,0.5633511838129756,0.5814873084458807,0.5981769515127637,0.613586527063729
2009Q3,0.28327014261810535,0.3306704144102377,0.3721900496977038,0.40885948591685894,0.4414817008680379,0.4706916923605678,0.4969982210911228,0.520813695196957,0.5424759489834488,0.562264369927407,0.5804120141204585,0.5971148279880804,0.612538751761031
2009Q4,0.2893412028386043,0.3372793036925155,0.37915868872649106,0.41605969542282906,0.4488202226091787,0.4781001248757971,0.5044261176572686,0.5282237441703708,0.5498405539925278,0.5695631885640862,0.5876301638520902,0.6042415634873596,0.6195664798230092
2010Q1,0.28414903060631574,0.3316283217230907,0.3732011705001006,0.4099051832214031,0.4425483706858443,0.47176932382195386,0.49807940596212724,0.5218929342896576,0.543549158735695,0.5633285264117587,0.5814648929580309,0.5981548121809526,0.61356468826822
2010Q2,0.28100020054288627,0.3281945659652759,0.36957497918151067,0.4061534502264399,0.4387199946163924,0.4679003396328499,0.4941965196593887,0.5180160011363804,0.5396929482493572,0.5595039971230822,0.5776801246848771,0.5944156955124895,0.6098754396380913
2010Q3,0.28346332126401197,0.33088099512471664,0.37241235971388503,0.40908942655340685,0.4417162790204938,0.4709287045176223,0.49723603588419985,0.5210511010735299,0.5427120458045482,0.5624984907326372,0.5806436679523287,0.5973436576348412,0.6127645022092656
2010Q4,0.2868683435549542,0.3345896357958407,0.376324694462754,0.4131334252044755,0.4458394597888464,0.4750925182989371,0.5014120098367445,0.5252181423829246,0.5468545263727201,0.5666048672121328,0.5847054748488403,0.6013547642670861,0.6167205588011242
2011Q1,0.28100043020288007,0.32819481659052674,0.36957524402293107,0.40615372439286684,0.4387202745253978,0.46790062263921245,0.494196803798711,0.5180162849450305,0.539693230636028,0.5595042772758888,0.5776804020033177,0.5944159695570608,0.6098757100925987
2011Q2,0.27792634471664995,0.3248376927525835,0.3660254582347628,0.4024769024963665,0.4349645750174648,0.46410167349743475,0.4903811154069387,0.5142036509573538,0.5358984432219246,0.5557383695663118,0.5739515592448899,0.5907302047543936,0.6062373700231184
2011Q3,0.27821731283487483,0.3251556577084203,0.36636186276103505,0.40282552179888653,0.4353208332280132,0.46446217950821306,0.4907433414587823,0.5145657061986578,0.5362589117069181,0.5560961927549026,0.5743059497268498,0.5910805821984407,0.6065833131523406
2011Q4,0.28431164900870587,0.33180551778310674,0.3733881703034064,0.4100985413539338,0.4427455738303883,0.4719685237021388,0.4982792357482084,0.5220923801080111,0.5437474683081305,0.5635251431731116,0.5816594079448797,0.5983469284997428,0.6137541945873796
2012Q1,0.27590823734902675,0.32263114879200966,0.36368984410865884,0.40005546642369366,0.4324891544274145,0.4615958963674509,0.48786262003080194,0.5116856517637205,0.5333908522965872,0.5532486109762588,0.5714851675778199,0.5882912699071323,0.6038288710119921
2012Q2,0.2743062078732323,0.3208780495978071,0.361832817749388,0.3981289349791102,0.43051851459005086,0.4596000381951443,0.4858556771316033,0.5096782382865674,0.5313909505387974,0.5512622169614256,0.5695167663275044,0.5863441891673605,0.6019055471133503
2012Q3,0.27505121056233245,0.32169346870367976,0.3626967286960724,0.39902532041517036,0.4314355506411814,0.4605289256436706,0.4867898288385999,0.5106127046142608,0.5323220068828185,0.5521870636324246,0.570433307521206,0.5872508684008222,0.6028012234961315
2012Q4,0.277372802278809,0.3242326716659303,0.3653852395197589,0.40181333578347245,0.4342863755733348,0.4634153034546828,0.4896913942744433,0.5135141859329657,0.5352119371793915,0.5550568445273282,0.5732765205274627,0.5900627628796756,0.6055783321510466
2013Q1,0.2679026014420857,0.31385744528420567,0.354383739326021,0.39038973361487006,0.42259176870112725,0.45156241959197646,0.47776483881219545,0.5015777036211786,0.5233136356205402,0.5432330021438392,0.5615543961187012,0.5784626910452434,0.594115301379773
2013Q2,0.2600704056034791,0.3052419101588037,0.3452154476586348,0.38083941412929134,0.4127871021285115,0.4415996594299472,0.4677169922036385,0.4915003833282786,0.5132493062869399,0.5332141011829704,0.5516056541150156,0.5686028750638542,0.5843585371166039
2013Q3,0.25907964908175046,0.30414980515521417,0.3440511482457806,0.3796246249348745,0.41153814100751734,0.44032889193129393,0.46643384671443566,0.4902120807336317,0.5119613917890355,0.5319308368090976,0.5503303117002493,0.5673379571916483,0.5831059452828851
2013Q4,0.26088087275837796,0.30613490560872075,0.34616711906641684,0.3818320236453826,0.4138073285030638,0.44263741860489864,0.46876460355532323,0.4925519709706123,0.5143003631027445,0.5342611673320907,0.5526460772534123,0.5696346296608168,0.5853800870323712
2014Q1,0.25273870200725324,0.29714816700114083,0.3365752563074305,0.3718139055962167,0.4034978748597645,0.43213920296237135,0.4581560912784753,0.4818934580892395,0.5036383169882858,0.5236314386950969,0.5420763036144021,0.5591460520802694,0.5749889359826518
2014Q2,0.2485748681053197,0.2925391170241673,0.33164321761912996,0.36665087459031814,0.39817374905603486,0.42670750196221063,0.4526580482882168,0.47636098953660994,0.4980962065981624,0.5180989631330898,0.5365684556419419,0.553674469954106,0.5695626159836836
2014Q3,0.2497190568685976,0.29380654759399893,0.3330003221151315,0.36807234110915044,0.3996403119502953,0.42820438423244017,0.45417384560368834,0.4778868589163085,0.4996252687872497,0.5196258571409496,0.5380890031162235,0.5551854198315385,0.5710614484851841
2014Q4,0.2526101058793543,0.29700595586004186,0.33642320775357953,0.37165485591199166,0.4033339739056592,0.43197209303152295,0.45798703470578567,0.4817234296662496,0.5034680717930363,0.5234615624823911,0.5419072506616603,0.5589781738949718,0.5748225032750099
2015Q1,0.24981318430334057,0.2939107832151588,0.3331119037521718,0.36818918751201823,0.39976084016522706,0.4283273809753222,0.45429837517056326,0.47801219627947195,0.4997508503443654,0.5197512440256171,0.538213853570282,0.5553094681965776,0.5711844890846346
2015Q2,0.24639008563101258,0.2901171120203374,0.3290480409529604,0.3639309216436143,0.39536592672152415,0.4238401722512251,0.44975314150513185,0.47343554336288063,0.4951635017151446,0.5151693710461084,0.5336500784146119,0.5507736276180092,0.5666842211783892
2015Q3,0.24391649003767085,0.28737192474245143,0.32610370009836154,0.36084231446491105,0.39217502459555637,0.420579314780212,0.44644740066075683,0.47010444976324683,0.4918223213979017,0.5118300607927022,0.5303220081112715,0.5474641317121839,0.5633990233512312
2015Q4,0.24555191586812578,0.2891872726256789,0.328051087306787,0.36288544126226974,0.3942861196548051,0.4227369696851806,0.4486350102366325,0.4723090726940029,0.49403383716518945,0.5140405386163633,0.5325252295984239,0.5496552263131413,0.5655741875310668
2016Q1,0.24024597577544524,0.2832924990059211,0.3217226747062261,0.35624130301607027,0.38741665841767403,0.415712020489615,0.4415088519965143,0.46512409660343584,0.4868232661253755,0.5068304663843984,0.5253361658044846,0.5425032782111059,0.5584719717284011
2016Q2,0.2382710352308464,0.28109461765211113,0.31935949419942167,0.35375681055144054,0.38484472050406376,0.4130789060490026,0.4388350614840285,0.4624257063065485,0.484112928437608,0.5041181624809713,0.5226297778067552,0.5398090281886441,0.5557947613996547
2016Q3,0.23846351992408063,0.281308921031308,0.3195900015366365,0.3539992325787729,0.3850957514496652,0.4133359791923411,0.4390961717567475,0.46268927978574165,0.48437772514869054,0.5043832031970965,0.5228942883587313,0.5400723967031901,0.5560565051861827
2016Q4,0.2419230974995016,0.28515733541009824,0.323726221166097,0.35834624537948645,0.38959432832289154,0.41794022662916464,0.44377031131227757,0.4674052836213408,0.48911355836242343,0.5091215024187217,0.5276213581013343,0.5447774399149377,0.5607310283039151
2017Q1,0.2368049692770449,0.2794617299996376,0.3176025257404301,0.3519084448767924,0.3829301711416402,0.41111776788251747,0.4368426556997789,0.46041407073175616,0.48209155573977447,0.5020945565597265,0.5206098774075842,0.5377975324069487,0.5537953819107477
2017Q2,0.23453682633261877,0.276933270333302,0.3148797865876484,0.3490420373155818,0.37995922248726505,0.4080727497108751,0.43374744282607275,0.4572874604481008,0.47894840243124975,0.49894662841888054,0.5174665098059213,0.5346661307498747,0.550681811890672
2017Q3,0.23591392761023838,0.27846874563777213,0.3165335543963245,0.35078336269299387,0.3817643321916458,0.4099231204256975,0.43562855421836105,0.4591878746455528,0.4808590762298739,0.5008603937283352,0.5193776772518924,0.5365701844772827,0.5525751726216891
2017Q4,0.23978327855642048,0.28277775395876237,0.32116939284094254,0.35565978542400506,0.3868148291782406,0.41509602077923485,0.4408834704002091,0.4644930851063704,0.48618957505566224,0.5061964210723137,0.5247036007825024,0.5418736401143167,0.5578463988699175
2018Q1,0.23597350271818976,0.27853514967311227,0.3166050524722125,0.3508586256217001,0.3818423327024888,0.41000305874452914,0.4357098039022649,0.4592699426284086,0.4809415729914109,0.5009430107755737,0.5194601699496509,0.5366523588370975,0.5526568750513154
2018Q2,0.23348154823295358,0.27575595354892746,0.3136111176978499,0.34770558131642093,0.37857323211268434,0.4066514661416922,0.4323020445749411,0.45582676479322604,0.4774793901675627,0.4974748407174052,0.515996351334817,0.5332011032994323,0.5492246959307561
2018Q3,0.23378256445758727,0.2760918409227971,0.3139731254653538,0.3480869865272816,0.37896882512740976,0.4070571805826983,0.4327146872487535,0.4562438159603815,0.47789885406394106,0.4978951324651759,0.5164162105354427,0.5336195274154322,0.5496408884985415
2018Q4,0.23729839368536385,0.28001142666633755,0.3181941144128881,0.3525309226902712,0.3835750452702958,0.41177843447351875,0.4375139484427876,0.46109192827365586,0.482772773651184,0.5027766003009332,0.5212907398657689,0.5384756243823277,0.5544694472215786
2019Q1,0.23144506647601157,0.2734823007743325,0.3111594409646647,0.3451213849257033,0.3758918246159868,0.40390044336550207,0.42950310437458517,0.4529970508507508,0.4746324989060584,0.4946215839480519,0.5131453395854915,0.5303591960033531,0.5463973517262503
2019Q2,0.2290919821498335,0.2708524467152591,0.3083210347321161,0.3421270463633693,0.37278248573247275,0.4007081728576335,0.4262531774091079,0.4497094854419539,0.47132320974300634,0.49130325817169995,0.5098281079878356,0.5270511520124443,0.5431049559662293
2019Q3,0.22836462069120642,0.27003894079252305,0.30744244263809617,0.3411996412236076,0.37181894829029605,0.39971845488799834,0.42524513559248,0.4486893526893975,0.47029594972877464,0.4902728348325241,0.508797692358944,0.5260232823704981,0.5420816628224819
2019Q4,0.23487391074626912,0.2773092135639047,0.3152847813250994,0.3494685585362653,0.38040144617571225,0.4085261353611803,0.43420842912448104,0.45775324048899263,0.47941675567394915,0.4994157936850438,0.5179350883362931,0.5351330115317867,0.5511461136607513
2020Q1,0.23072594510985314,0.2726789067684012,0.31029263672973184,0.3442072471354946,0.37494284739281875,0.4029264065468663,0.428511709148681,0.45199439115557954,0.4736234151542966,0.4936099312991559,0.512134193397633,0.5293510105811635,0.5453940839850752
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.2403663759144695,0.28342642428230336,0.321866608736739,0.35639256577218253,0.3875731889898379,0.4158722221926316,0.44167148021873776,0.4652881764773104,0.486988031332958,0.5069953131566068,0.5255006179856071,0.5426669604780375,0.5586345888853526
2021Q1,0.2321521712637327,0.2742720037810117,0.31201121624109485,0.34601942849339834,0.37682386425636105,0.4048568805150969,0.4304763864656738,0.45398120619560023,0.47562278794384905,0.49561423492582973,0.5141373462650513,0.531348161450348,0.5473813666933905
2021Q2,0.22622272131112267,0.267641740898289,0.30485187193385116,0.3384636383031184,0.36897492988751174,0.3967958318441564,0.42226716313180096,0.44567450841032236,0.46725897167476416,0.48722551168406075,0.505749470687477,0.522981737389169,0.5390528662461778
2021Q3,0.22220110510304034,0.2631342036674703,0.29997434245637794,0.33330618238294596,0.36360809064119964,0.3912752463177541,0.41663697001232086,0.4399698946338636,0.46150809698222006,0.4814509780097783,0.49996945455881087,0.5172108701252675,0.5333029235258099
2021Q4,0.22062671774096176,0.26136724768099073,0.2980600692295617,0.3312798642236771,0.361497441493465,0.3891021908702605,0.4144189539747626,0.4377208669891806,0.4592392544768278,0.4791713351241404,0.49768628389322145,0.5149300455405899,0.5310291895913198
2022Q1,0.21789338700470498,0.25829646106754706,0.29473019976713977,0.327752156628778,0.35782013323940187,0.3853135324541175,0.41054945167437984,0.43379496820812286,0.45527662801122226,0.47518785338217995,0.49369478331099886,0.5109409201987665,0.5270508581806592
2022Q2,0.21363315736358274,0.25350232137584844,0.2895237948342144,0.32222893655383994,0.3520555714342305,0.3793677036519016,0.4044704458107479,0.4276214658968675,0.44903986416386615,0.46891312886982506,0.4874026390523168,0.5046480565175345,0.5207708601219367
2022Q3,0.2130548178536596,0.25285075445825833,0.2888154637673526,0.32147679607064694,0.35126989270053266,0.37855668358509836,0.4036406627980087,0.42677822453586806,0.44818745877414057,0.4680550468379272,0.48654171912294497,0.5037866130058004,0.519910781107562
2022Q4,0.2138431401098012,0.2537388471752997,0.2897808831648232,0.322501883584393,0.35234064936999604,0.379661938784687,0.40477145259872704,0.4279273215053591,0.4493490126071153,0.46922430706834023,0.4877148192943396,0.5049604013237627,0.521082686576253
2023Q1,0.21118739028812142,0.2507456575966718,0.2865257705642985,0.3190443286403729,0.3487278549653385,0.37593160888834326,0.4009538727137917,0.42404693394731235,0.44542562165485733,0.46527400970825,0.4837507303021926,0.50099322265687,0.5171211578102991
2023Q2,0.20304235097790427,0.24154211880670584,0.27649357383589496,0.3083656494000688,0.3375481350475474,0.3643676973399089,0.3891001604341242,0.4119800270167494,0.43320793696598864,0.4529565667291596,0.4713753369197138,0.4885941998724164,0.5047267103184263
2023Q3,0.20180290999362932,0.24013847664494015,0.27496045501304184,0.30673072745082225,0.33583361850022325,0.3625915181169146,0.38727687458679405,0.4101215045954187,0.43132389546972927,0.4510549872447521,0.4694627913880839,0.48667611039522995,0.5028075560447008
2023Q4,0.20179619759985895,0.24013087273857853,0.2749521474601059,0.3067218660782588,0.3358243236297,0.36258188696462795,0.3872669861178409,0.41011142324438965,0.4313136740196115,0.4510446690741354,0.4694524122394833,0.48666569977698065,0.5027971383500468
2024Q1,0.2014792305388765,0.239771779751289,0.2745597974452276,0.30630333348629946,0.335385290761141,0.3621269457328995,0.38679986698743807,0.40963517073097033,0.43083078251105195,0.4505571888665274,0.46896203298942585,0.48617381667066323,0.5023049049311881
2024Q2,0.19974289130521358,0.23780371379250867,0.2724085056868121,0.3040075495846373,0.3329761613972325,0.3596296682639983,0.38423493344336723,0.40701932255644013,0.42817775025760807,0.4478782702664136,0.46626654835161374,0.4834694702947493,0.49959807390434524
2024Q3,0.20017395483647943,0.2382924576325941,0.2729429021688742,0.30457798595959285,0.33357490225448627,0.3602504513972985,0.38487266261504816,0.40766983152390945,0.4288376198238377,0.4485446852099841,0.4669371846491156,0.4841424055652048,0.5002717158077261
2024Q4,0.20251964485394094,0.2409502655174138,0.2758472261445426,0.3076764799129809,0.3368255075426051,0.36361916956769813,0.38833186504368034,0.41119696318659366,0.4324141958251849,0.4521555071431798,0.47056972368801064,0.4877863131930094,0.5039184330971787
2025Q1,0.20367224536228304,0.2422551444002148,0.27727205684636563,0.30919552002014855,0.3384181136468449,0.3652686854161029,0.39002477951851083,0.41292226589881503,0.4341628791769877,0.45392017815311275,0.472344298910204,0.4895657771344334,0.5056986455820486
2025Q2,0.19757317029811114,0.23534213971078852,0.2697154838370766,0.30113142960421413,0.32995590615800013,0.35649686371409156,0.38101531898828533,0.4037339682183999,0.4248439705909503,0.4445103399893777,0.4628762671512963,0.48006661185638505,0.4961907453175384
2025Q3,0.19590068666743238,0.233442949793725,0.2676359926341714,0.29890886302920455,0.3276203264224905,0.35407269090389865,0.3785224923986389,0.4011888416134965,0.42226000869227265,0.4418986649094804,0.4602460904487399,0.4774255786207618,0.49354521003052404
2025Q4,0.1996650652633015,0.23771546321013973,0.2723120011537776,0.30390452638928117,0.33286801632333796,0.3595175323839902,0.384119727475329,0.40690179939363164,0.42805852795043264,0.4477578578215253,0.46614536607345186,0.4833478659422366,0.49947633561129456
2026Q1,0.1968398343926031,0.234509585974099,0.26880407662540406,0.30015749629086175,0.32893262529568035,0.3554349351644597,0.3799234751005314,0.40261936767942985,0.4237125046765822,0.44336687272199254,0.4617248251033622,0.47891053524460436,0.4950328090899185
2026Q2,0.1932154066641461,0.2303905093416795,0.26429060193137754,0.295330202744625,0.3238567078249776,0.35016344859526194,0.374499815452819,0.39707918870893577,0.4180852116240323,0.437676796260413,0.4559921510652053,0.473152046189654,0.48926247970908576


==> anc/results/desde_1993/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.18612424700238317,0.18088216086878095,0.10102297044474505,0.28857166094365466,0.5689774598400451,1.0017389287449114,1743.868742667397,2965.77065844245
rho_mu,beta,0.4,0.2,0.11868929081416063,0.11696302472519045,0.04436047682749806,0.1976004397318214,0.23288425757740097,1.001302694575023,1380.3627889111424,1117.566144319814
rho_g,beta,0.7,0.15,0.6577414591171433,0.6639197235352241,0.5263236693895808,0.7705405961931119,0.5001591781085505,1.0007528306646818,2310.713561780776,4392.755552234821
rho_v,beta,0.7,0.15,0.9594798617537421,0.9745729320299873,0.8731485208974897,0.9956246563473475,0.26880563058280177,1.00157391034537,1475.236977316673,1098.669358539958
rho_psi,beta,0.7,0.15,0.994342781206631,0.9951103151499882,0.9874488315568954,0.9987102316465114,0.024274521377865375,1.0023855189900441,1812.5248315729984,2352.4111727269233
rho_om,beta,0.85,0.1,0.9897085989488735,0.9914564367990454,0.9754008087205626,0.9981731327006166,0.07319317935095641,1.0028897688736147,1655.8326903098066,1906.457858412072
rho_x,beta,0.7,0.15,0.8860956937402722,0.896353323684038,0.7779780442327439,0.9592925185429892,0.3804522529395503,1.0052877090402856,1603.7909560522128,2165.216450817394
sig_mu,invgamma,0.01,0.02,0.017007544754924508,0.016953077280727112,0.014681674724498741,0.019512403354284478,0.07313237231619675,1.0030937033391634,2155.380567387592,4167.0553827888725
sig_g,invgamma,0.03,0.06,0.04871439405420718,0.04857186890425493,0.04367270155025065,0.05417837705721413,0.0538060477468247,1.0018475523920272,2167.0980519942314,3727.003442364259
sig_v,invgamma,0.05,0.1,0.010654463204926388,0.010469606495599483,0.0071102240542584355,0.014959539162480879,0.02465658514145073,1.001538766717716,3409.1790288249517,7425.2833170541735
sig_psi,invgamma,0.02,0.04,0.02094006879618111,0.02086098878701288,0.01796173408468707,0.024215799503105796,0.04750636459183078,1.0008489730325798,2417.929862762331,4415.209621623134
sig_om,invgamma,0.02,0.04,0.016854398851458775,0.01675723359487228,0.013682999403104098,0.020384497808956556,0.0510311204480665,1.0018640261022955,2239.447153251153,4732.4483770701345
sig_x,invgamma,0.02,0.04,0.007369455576297588,0.007233378261729936,0.005609347415453608,0.00959550272826886,0.030431439941495143,1.004175503074148,1626.2133995124252,1871.0381258475898
me_i,invgamma,0.03,0.03,0.043648366374711346,0.043903725177910406,0.03488668575611679,0.05175897061037013,0.1745354836819425,1.0068578253903495,1240.9869915293618,1110.754298169132
me_n,invgamma,0.01,0.01,0.009229732498218554,0.009191655442183618,0.007663801211722295,0.01096728362106437,0.10030670627616427,1.0015397969393063,1987.4840234097896,4052.5337579510283
me_s,invgamma,0.01,0.01,0.013216139742208378,0.0132112251160979,0.010539005330510165,0.015891553507668094,0.1629401324994751,1.0011045029092238,2041.518133876913,2924.856049274204


==> anc/results/desde_1993/profile_theta.csv <==
theta,loglik,logpost_without_theta_prior
0.05,1835.3322124414203,1802.9682916729657
0.1,1834.4139689632448,1802.0944535531462
0.2,1832.0141145145212,1799.9171024684697
0.3,1828.9006456282227,1797.2069057556205
0.4,1825.3150018917086,1794.0673649894734
0.5,1821.5399089464693,1790.63215141767
0.6,1817.6833319067496,1787.0299881849123


==> anc/results/desde_1993/profile_theta_desde_2001.csv <==
theta,loglik,logpost_without_theta_prior
0.05,1389.5481165438528,1361.3273829600369
0.2,1389.3714469618883,1362.1172260939838
0.4,1388.4266102467075,1361.5181101641829
0.6,1385.7759210873157,1359.3161944456208


==> anc/results/desde_1993/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.025,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.3263333333333333,
    0.2833,
    0.2916,
    0.2769
  ],
  "rhat_max": 1.0068578253903495,
  "ess_bulk_min": 1240.9869915293618,
  "ess_tail_min": 1098.669358539958,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "earnings": null,
  "rho_tilde_median": 0.12092032272301442,
  "minutes": 14.318311659495036,
  "mode_logpost": 1798.4068270601826,
  "mode_attempts": [
    1798.4068270601826,
    1797.1609055608492,
    1797.8976878801686
  ],
  "mode": {
    "theta": 0.20978401019127862,
    "rho_mu": 0.13235059333349505,
    "rho_g": 0.6653141582839288,
    "rho_v": 0.9748625584315768,
    "rho_psi": 0.9945859388627096,
    "rho_om": 0.9884731110353371,
    "rho_x": 0.8964977014836456,
    "sig_mu": 0.017011951245183624,
    "sig_g": 0.048604792069079604,
    "sig_v": 0.010603781418125314,
    "sig_psi": 0.020597638864893977,
    "sig_om": 0.016584436369727316,
    "sig_x": 0.00719964731515513,
    "me_i": 0.043821668699805076,
    "me_n": 0.009232056544752431,
    "me_s": 0.013266742472499699
  }
}

==> anc/results/desde_1993/variance_decomposition.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x,share_zr
detrended_output,1,0.11562827686973745,0.002791855570213748,0.06610263556172372,0.5508470570910925,0.24617367107581561,0.018456503831417007,0.0
detrended_output,4,0.10518904262548677,0.000869684633499629,0.07325426030798353,0.5606534517235526,0.24825577767888138,0.011777783030596144,0.0
detrended_output,20,0.059148088722883504,0.0004450191066899423,0.09407016494798208,0.593304447669493,0.2500692066905742,0.002963072862377327,0.0
detrended_output,80,0.02171031157956358,0.0001724074720475678,0.07785511959081588,0.6629028149524523,0.2362658828025552,0.0010934636025656122,0.0
logit_informality,1,2.3782046586147995e-22,2.189272192809068e-22,5.1835801102955514e-21,4.704019655907458e-21,1.0,1.4473021206465158e-21,0.0
logit_informality,4,5.838498065338765e-22,1.107266343924817e-22,4.668211365720411e-21,4.8976035994670976e-21,1.0,1.1518529120546681e-21,0.0
logit_informality,20,4.428146879800076e-22,3.0750834252397316e-23,2.9379521301213583e-21,5.819839770906914e-21,1.0,5.073130314614027e-22,0.0
logit_informality,80,2.099943040619405e-22,1.2343652518647158e-23,1.365082407004849e-21,8.151609849639195e-21,1.0,2.0701980294435133e-22,0.0


==> anc/results/desde_1993_s_observada/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.011450313705106527,1.004425717636591,0.992083543544249,-0.1255796266465479
obs_c,0.011150835441867506,1.0154838115869615,0.9983386788416726,0.05761842004657458
obs_i,0.09065899644715589,0.8424533743082186,0.8924262957768224,-0.45119320319133766
obs_g,0.05985480676909586,0.920235053775337,0.9911109482093325,-0.13303792068278059
obs_n,0.014775677552581577,0.970433777753451,0.9787367347695914,-0.2051204621985773
obs_s,0.027160726862999956,0.9326318383712068,0.9160949538656036,-0.40096138904136075


==> anc/results/desde_1993_s_observada/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6881852810178938,0.10914042023799406,0.1806971133856535,0.2676362601518843
1993Q3,0.6878832812958006,0.6878832812958006,0.10900369599590025,0.18048890895348094,0.2673605712639401
1993Q4,0.686731000362914,0.686731000362914,0.10848406337635641,0.17969722710063896,0.26631166890009617
1994Q1,0.6897329302773032,0.6897329302773033,0.10984459880408479,0.18176877711052242,0.2690542120246038
1994Q2,0.6877084928505579,0.6877084928505579,0.10892466575481113,0.18036854215246084,0.2672011597025515
1994Q3,0.6877615387347085,0.6877615387347085,0.10894864247351735,0.18040506131069045,0.26724952738103724
1994Q4,0.6867026295084494,0.6867026295084494,0.10847130985391713,0.17967778896317327,0.26628590296173843
1995Q1,0.6895505837646291,0.6895505837646291,0.10976132456242696,0.18164210295900196,0.2688866984432598
1995Q2,0.687945723145582,0.687945723145582,0.10903194701324873,0.18053193319369737,0.26741754630278997
1995Q3,0.6879021187719571,0.6879021187719571,0.10901221776932146,0.18050188718171162,0.2673777580428878
1995Q4,0.6868539968888351,0.6868539968888351,0.10853937638701838,0.17978152757727411,0.26642340535088266
1996Q1,0.6894532289294323,0.6894532289294323,0.10971689810176082,0.18157451647871492,0.26879731206001384
1996Q2,0.6879045655029963,0.6879045655029963,0.109013324694898,0.18050357296121372,0.2673799904639561
1996Q3,0.6878740911685711,0.6878740911685711,0.10899953884325406,0.18048257776199528,0.2673521869128077
1996Q4,0.6868986045638089,0.6868986045638089,0.10855944603401634,0.17981211327282443,0.2664639425638816
1997Q1,0.6890423601756422,0.6890423601756422,0.10952966185768481,0.18128962329869525,0.26842044911058643
1997Q2,0.6876383434644483,0.6876383434644483,0.1088929687850505,0.18032026223117703,0.2671372123353036
1997Q3,0.6882978143260302,0.6882978143260302,0.10919142441434802,0.18077477209704512,0.26773907280410947
1997Q4,0.6877848938432328,0.6877848938432328,0.1089592011473578,0.18042114291399652,0.2672708259493854
1998Q1,0.6906398007582816,0.6906398007582816,0.11025997496520729,0.18240040254051398,0.26988910033886127
1998Q2,0.6898194688975227,0.6898194688975227,0.10988414817507022,0.18182893293180935,0.26913375321030175
1998Q3,0.69122944943315,0.6912294494331501,0.11053115290134624,0.18281255046688477,0.2704335477569666
1998Q4,0.6915925349161247,0.6915925349161247,0.11069856827234918,0.18306691353242777,0.2707694300365
1999Q1,0.6949500526592731,0.6949500526592731,0.11226252052719538,0.18544008840283566,0.27389834679722425
1999Q2,0.6943090509728116,0.6943090509728116,0.11196171255265867,0.18498405934834844,0.27329776966394703
1999Q3,0.6958798974692184,0.6958798974692184,0.11270076506527917,0.18610411276604175,0.2747722743846272
1999Q4,0.6955600790403083,0.6955600790403083,0.11254977849288868,0.18587538745152632,0.27447132395092744
2000Q1,0.6977130123776162,0.6977130123776162,0.1135713406103152,0.18742193488784295,0.2765046596471713
2000Q2,0.6958690656988309,0.6958690656988309,0.11269564702263625,0.18609636041726357,0.27476207537828956
2000Q3,0.6956834458536953,0.6956834458536953,0.11260798856615258,0.18596357426098326,0.27458736725904315
2000Q4,0.6933925763591584,0.6933925763591584,0.1115334644762533,0.18433448159756755,0.2724417402277342
2001Q1,0.6960275982454878,0.6962674598440528,0.11301820591950948,0.18635883047162316,0.27521990144054037
2001Q2,0.6941863560450118,0.6927970471941416,0.11092711619413531,0.18371871456851604,0.2720747739924812
2001Q3,0.6944382200087719,0.6937139435453085,0.11167802748606445,0.1844539396855833,0.27274025325786005
2001Q4,0.6939155566818936,0.6954921081507308,0.11263460481864215,0.18595603519546833,0.2744938849581944
2002Q1,0.6962676694070964,0.6972774153761861,0.11357438393753196,0.18724220754526458,0.27631187524259
2002Q2,0.6956924875008857,0.694308149745309,0.11178960254441499,0.1847906586706004,0.2734044420234915
2002Q3,0.6947471430805583,0.6937251897835774,0.11159672838495312,0.18440015017918265,0.27285441908706876
2002Q4,0.6939945183959939,0.6947631436521391,0.11204852115670791,0.18545380211773052,0.27404836758358453
2003Q1,0.6931464219207758,0.6935149697221703,0.11176571629146599,0.18438257843434983,0.2725556229947628
2003Q2,0.691119722289951,0.6895434761263343,0.10962016339180103,0.18136757738596998,0.2689047177588006
2003Q3,0.6877787737459474,0.6869288546373198,0.10856933453067993,0.17967206257680435,0.266420630186795
2003Q4,0.6822912238574138,0.6848550002760156,0.10780878376240594,0.17868758187598638,0.2646028586008812
2004Q1,0.6804194388972926,0.68084685566921,0.1059665880431057,0.1758132021161863,0.2610621797462975
2004Q2,0.6755093018137532,0.6749774903146799,0.10316849300686347,0.171941796432887,0.25592371237491024
2004Q3,0.674213807442741,0.6742049060427269,0.10309100379996158,0.17141588363748003,0.2551684608096685
2004Q4,0.6740152156102986,0.6759288373237399,0.10380804342221836,0.1726968123260764,0.2568293776481175
2005Q1,0.6758511428758965,0.6758553674134565,0.10373388000095575,0.17237930693684125,0.2566283972752537
2005Q2,0.6748142692034166,0.6728445398301122,0.10230935899165929,0.17023248724028256,0.2540177148380238
2005Q3,0.6729343552014383,0.6727567179854916,0.10247312610889582,0.17037245223342107,0.25396791461309554
2005Q4,0.669608837602627,0.6725872191157087,0.10251821743719468,0.17058565008600757,0.2537319716688516
2006Q1,0.6700939417198142,0.6699847679268578,0.101283259136513,0.16868374894942953,0.2514464662131251
2006Q2,0.6671538254023369,0.6671014876667234,0.10022205492551577,0.16673043687176417,0.2491470075951766
2006Q3,0.6666450318754007,0.6647471425129154,0.09906771169640805,0.16510764774669534,0.24722844859205093
2006Q4,0.6635791027916434,0.6641421130708405,0.09869330928255458,0.16497549028905295,0.24709789670648644
2007Q1,0.6634180478152959,0.6610648738871682,0.09760462700152452,0.16286400358607359,0.2441124518607435
2007Q2,0.6543537917650138,0.6551285343273214,0.09548426313687827,0.15958968503660204,0.23932797728064703
2007Q3,0.6491781188716552,0.6516438508890761,0.09413822683973704,0.1577190984615029,0.23672731175277248
2007Q4,0.6592791335641515,0.6601185472785759,0.09732694661636279,0.1625575456809038,0.24337291646670278
2008Q1,0.6688773194069423,0.6633556001785753,0.09819667215233174,0.16385208280082075,0.24594116121868437
2008Q2,0.6519423619271301,0.6544530723774762,0.09512872944552486,0.15920848579732355,0.2388748062613568
2008Q3,0.6529028558493083,0.6527710106840459,0.09439623153762397,0.1582817972970365,0.23774500847256283
2008Q4,0.6588704426065614,0.660246235754846,0.09738231483652672,0.1627866062337707,0.24370022274888586
2009Q1,0.6653498669279724,0.664743854685498,0.09920459807771627,0.16523509603638772,0.2471868599673994
2009Q2,0.6677060681361964,0.665874233188362,0.09940802959385082,0.1657750553869468,0.24800976904941616
2009Q3,0.6620411297167922,0.6638673525204712,0.09875415607992655,0.16489610815542965,0.24657002106542195
2009Q4,0.6729356653883785,0.6710288908167934,0.10163626099742068,0.16912581880765504,0.25236693813476385
2010Q1,0.6632334190506023,0.6648035008294628,0.09930129879560043,0.16544894511488822,0.24726230096806176
2010Q2,0.6606557075568378,0.661227970074665,0.09766386576869981,0.16331351149299944,0.24440933293693765
2010Q3,0.6651753755962151,0.6646967532309275,0.0991994613784706,0.16521214982597732,0.24710327494842216
2010Q4,0.6690733509154044,0.6680821157059681,0.10051064365710832,0.16732347997698604,0.24997330571935578
2011Q1,0.6601511074725902,0.6612239649171968,0.09768209584200419,0.1632971520671706,0.24438180369639725
2011Q2,0.6586112454120924,0.6577842715718454,0.09636950628840682,0.16111516702493944,0.24149569936731388
2011Q3,0.6575030472331641,0.658236166999737,0.0965140412681966,0.1614210039487818,0.24186030344957435
2011Q4,0.6688939501275534,0.6658859512821202,0.09946894715230632,0.16570966016790528,0.24802252446487572
2012Q1,0.6520213693054817,0.6550329093953706,0.09542103611861287,0.15964884696391574,0.23928882851270825
2012Q2,0.6553888206069916,0.6540474983839105,0.09488308267976878,0.15881149395560634,0.23835184033121606
2012Q3,0.6553235823098964,0.6554045657592105,0.0954872395633641,0.15957115137165967,0.23955999048287413
2012Q4,0.6601492819350223,0.6581349212597042,0.09636220654583065,0.16104332734682447,0.24168917649347366
2013Q1,0.6454972268761117,0.6465038629404782,0.09222035876911747,0.15451694180958342,0.23251833476851688
2013Q2,0.6367763295132508,0.6366061024163756,0.08853816775277167,0.14906594680757296,0.22505280147431053
2013Q3,0.6355382763330529,0.6362737992055145,0.08860400416246648,0.14885551763173943,0.22464235867395926
2013Q4,0.6397269879458936,0.6386028522098922,0.08930964984266859,0.14997643386645065,0.22634903751108215
2014Q1,0.6272180554139118,0.6277659395135426,0.08554617350415926,0.1443623514732574,0.2184688669160328
2014Q2,0.6207757172815885,0.6227601354214949,0.08403413334815527,0.1417672493329329,0.21468723190139083
2014Q3,0.6260749389278271,0.624917379594883,0.0846160552401989,0.14267271379386837,0.21613930412423307
2014Q4,0.6266700007770081,0.6280494622781156,0.08577261573603805,0.14439710163719066,0.21847724791475845
2015Q1,0.6260662970811808,0.6250173634486007,0.08464225254204924,0.14265268573637913,0.21630320433649727
2015Q2,0.6219210522899435,0.6208879738519131,0.08329312067991297,0.1404671628747346,0.21330814731963882
2015Q3,0.617430188521269,0.6172356664211991,0.08215643841424393,0.1387424911364945,0.21065356947674624
2015Q4,0.6178200521818203,0.6193403333883643,0.08294345860171543,0.13994116389860867,0.21221924227638958
2016Q1,0.6114460285901164,0.6120191078649971,0.08052331449819085,0.13626458134281677,0.2071165212988461
2016Q2,0.6099478449770017,0.6100499595888755,0.07988814987770564,0.13520905710832168,0.20576842827976452
2016Q3,0.6109400992150219,0.6103231517621461,0.07993989300862286,0.1352604859837433,0.2059456351174759
2016Q4,0.6159135407766331,0.6149319904880033,0.08144051226977082,0.137533515156612,0.20908638247898312
2017Q1,0.6061659953493229,0.6077716552551939,0.07919740699551649,0.13418766389671732,0.20423046432726294
2017Q2,0.6034588312351443,0.604931385519994,0.07844246977846459,0.13278139543633938,0.20223835429452083
2017Q3,0.6085056724165488,0.6070218534841476,0.0789473285335576,0.13361127457124206,0.20365076605282176
2017Q4,0.6120165590837455,0.6121763472157415,0.08051805873062243,0.13624971234660202,0.20721970545948362
2018Q1,0.6062939017277578,0.6069358851448168,0.0789673357455313,0.13369336504942742,0.20366928619301503
2018Q2,0.6036553911625394,0.6036757322998765,0.07799885733827164,0.1320699968288268,0.20136161793765256
2018Q3,0.6044771672391585,0.604207448433892,0.07815489836132061,0.13227862336441823,0.20169624464404007
2018Q4,0.6100722409998883,0.609161275618844,0.07957266336479153,0.13469278867578968,0.2051740055391445
2019Q1,0.5983327161139304,0.6006489906400017,0.07708429361697805,0.13076869735967422,0.19939211956814074
2019Q2,0.5986135941062368,0.5976801330532501,0.07618216109117769,0.12924405308828546,0.19734165824876151
2019Q3,0.5940508050479613,0.5961031492970711,0.07573472813002605,0.12861596449632387,0.19648046107597986
2019Q4,0.609215457494104,0.6060148698597876,0.07849674949159371,0.13293984549622478,0.2027317594273036
2020Q1,0.5991396012681862,0.5998836722214218,0.07690584517860664,0.13028082434073185,0.1990472777718384
2020Q2,0.5865879191765383,0.5865879191765383,0.07301160509169825,0.1241828039505273,0.19024490498881225
2020Q3,0.5999141464419078,0.5999141464419078,0.07683888485220565,0.13031539474170728,0.1988989894464335
2020Q4,0.615420879749711,0.6138212100422402,0.08071666097360825,0.1367553785711807,0.2084991606274978
2021Q1,0.604243543861884,0.6018237688138608,0.07727111002846723,0.13097479249409325,0.20022007091209343
2021Q2,0.5899142176492493,0.5942689672085106,0.0752509210429539,0.12791357283429622,0.19559691805958052
2021Q3,0.5900410308291606,0.5880959483510506,0.07336428306817278,0.12476837812091507,0.19117246662448723
2021Q4,0.5847411209432527,0.5846010172520274,0.0724220196714134,0.12326632429896187,0.18916922288254906
2022Q1,0.5821580920667051,0.5823908441143935,0.07189446708902587,0.12234375295556862,0.18753969922056205
2022Q2,0.575060395287157,0.5757559665998415,0.07013119566645216,0.11940011569630064,0.1834099193312654
2022Q3,0.5780172591155304,0.5752612885356564,0.06991239302318705,0.11899346373040291,0.18306374648142834
2022Q4,0.5733915752901744,0.5758548436898345,0.07011293546737697,0.11945550256805283,0.18371011160949408
2023Q1,0.5792942841362436,0.5735104976918443,0.06911461823940834,0.11808334412836213,0.18199806030132037
2023Q2,0.5549788752026328,0.559636520652173,0.06601639965515749,0.11283523014911728,0.17384242404696557
2023Q3,0.558716689594733,0.5583902141939276,0.06577209585743912,0.11227343745128851,0.1730171455735047
2023Q4,0.5527909558653819,0.557190952922088,0.06528569049229452,0.11184319787362035,0.17265932496834346
2024Q1,0.560304624894086,0.5580395225270685,0.06538649332674677,0.11197114886476117,0.17289311721449635
2024Q2,0.5555597978758177,0.5551720982923756,0.0647780681757107,0.11079272784754973,0.17126382049518665
2024Q3,0.5561801763166703,0.5559619786316059,0.06509432514972123,0.11121307328143587,0.1717367087390949
2024Q4,0.5554196383139185,0.5586689431439733,0.0655763400559893,0.1123931194631232,0.1735508093916731
2025Q1,0.5696796469130659,0.5625906322799142,0.06615682585830922,0.11350849875841423,0.1754208732177325
2025Q2,0.5482774488540658,0.5515867242954108,0.06402708054664318,0.10950853277545448,0.16930348556452918
2025Q3,0.5480178157876563,0.548545201262069,0.06324761766242747,0.10834264983157883,0.16746188811952134
2025Q4,0.5550447852238422,0.5551820392897779,0.06470859644725753,0.1109508326872861,0.17132710527012363
2026Q1,0.5515994129886721,0.5511340411731265,0.063828308552658,0.10924071306602676,0.16888590046874977
2026Q2,0.5433097680795567,0.544698742098146,0.06237511947144216,0.10688199394858214,0.16534149685212995


==> anc/results/desde_1993_s_observada/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.3062332018751419,0.3555696910954488,0.39835503403491607,0.43581283367546175,0.46887983161893887,0.49828531853943614,0.5246055491372185,0.548301883008097,0.5697480601696313,0.5892500586925249,0.6070607859937391,0.6233911067610169,0.6384182307168842
1993Q3,0.3059343630987886,0.35524736015555664,0.3980178724874859,0.4354669153697102,0.46852946326161715,0.49793357721052145,0.5242546425101039,0.547953395608425,0.5694031246958163,0.5889094770540069,0.6067251159983077,0.6230607249537885,0.6380933784208986
1993Q4,0.3047970866519259,0.354020271474611,0.3967339533928656,0.434149316508161,0.46719461557662884,0.4965932320079677,0.5229172397678526,0.5466250001195748,0.5680880778034247,0.587610857413346,0.6054450697856474,0.6218007053802158,0.636854321323984
1994Q1,0.3077697082119629,0.357226278397911,0.4000872016607148,0.43758941454708505,0.4706787537276092,0.5000908317629611,0.5264063687590634,0.5500899218117802,0.5715175471729919,0.5909969170682696,0.6087821879030019,0.6250851509105724,0.6400837062949584
1994Q2,0.3057615507732466,0.35506094237654273,0.3978228590081765,0.4352668203584717,0.46832677925334926,0.4977300856653732,0.5240516219939557,0.5477517641481618,0.5692035388381775,0.5887124018663388,0.6065308752135155,0.6228695373274074,0.6379053843743087
1994Q3,0.305813985576037,0.3551175069342027,0.39788203318530757,0.4353275377461908,0.468388283406434,0.4977918358937377,0.5241132302063091,0.5478129516624728,0.5692641063261497,0.5887722081132246,0.6065898219019189,0.6229275580043655,0.637962436365735
1994Q4,0.30476914392002735,0.3539901139071272,0.39670239172197436,0.43411692025057325,0.46716178925627233,0.49656026516953533,0.5228843405446134,0.5465923182134935,0.5680557204930188,0.5875789008770845,0.6054135672211762,0.6217696928965109,0.6368238222630976
1995Q1,0.3075882335628305,0.3570306826987761,0.399882737859075,0.4373797582969345,0.4704665056899974,0.49987784596818513,0.5261939722523241,0.5498790645539529,0.5713089061597256,0.5907909697801892,0.6085792648355639,0.6248854736002428,0.6398874151427707
1995Q2,0.3059961250520704,0.35531398097620226,0.3980875618927949,0.43553841773699936,0.46860188814093195,0.4980062882840528,0.5243271831672209,0.5480254380597575,0.5694744345680979,0.5889798883734834,0.6067945132720134,0.6231290301790735,0.6381605415666786
1995Q3,0.3059529940181697,0.35526745698710555,0.39803889517067786,0.4354884851196918,0.46855131144775786,0.49795551186297315,0.5242765258702521,0.5479751287793055,0.5694246369620264,0.5889307183352109,0.606746051443778,0.6230813310235568,0.6381136400141727
1995Q4,0.3049182596938588,0.35415104457238034,0.3968708110295741,0.4342897893790488,0.4673369499257284,0.49673617268395687,0.523059884629363,0.5467667003707872,0.568228368573408,0.5877494086537499,0.6055816510651827,0.6219351603375047,0.6369865489305417
1996Q1,0.3074913925615301,0.35692629948434396,0.3997736159095952,0.4372678596646626,0.47035321886000053,0.4997641609932455,0.5260805979219095,0.5497665083700262,0.571197529894598,0.5906810286746034,0.6084709356357333,0.6247788748562005,0.6397826220623047
1996Q2,0.3059554140119346,0.3552700673773008,0.3980416258087519,0.43549128680591515,0.46855414929064126,0.4979583609285893,0.5242793682661557,0.5479779516607247,0.5694274311446044,0.5889334773147865,0.6067487706942738,0.623084007487966,0.6381162717315776
1996Q3,0.30592527419637755,0.35523755605985624,0.3980076166644127,0.4354563926110784,0.46851880462246753,0.4979228763477004,0.5242439666336499,0.5479427929695473,0.569392629797028,0.5888991143306257,0.6067149024555017,0.623050672078403,0.6380834935823871
1996Q4,0.3049622191185132,0.3541984849067472,0.3969204569892775,0.4343407453017826,0.46738857976212,0.49678802126939303,0.5231116248533362,0.5468180970157575,0.5682792531290479,0.5877996615040496,0.6056311887178497,0.6219839261575401,0.6370345063444461
1997Q1,0.3070830626316941,0.35648611620234416,0.39931340263241827,0.4367958939590454,0.4698753605044962,0.49928458974260254,0.5256023072324139,0.5492916424919311,0.5707276181035948,0.5902171505698428,0.6080138393985359,0.6243290628860432,0.6393404136568747
1997Q2,0.30569222468894297,0.3549861540684404,0.3977446184043711,0.4351865375840828,0.46824545464650913,0.4976484343053913,0.5239701571895324,0.5476708545346226,0.5691234481137564,0.5886333168753417,0.6064529260658379,0.6227928119874985,0.6378299393533524
1997Q3,0.3063446395086402,0.3556898775565656,0.398480739947746,0.4359417950919709,0.46901044371241374,0.4984164350093061,0.5247363478108209,0.548431773981649,0.5698766219156299,0.589376992928206,0.6071858853638968,0.6235142314156673,0.6385392911532374
1997Q4,0.3058370747741221,0.3551424141961594,0.39790808915336956,0.43535427287486583,0.468415364645738,0.4978190251994094,0.5241403567267461,0.5478398927195063,0.5692907741800952,0.5887985406101003,0.606615775773456,0.6229531040101596,0.637987555733245
1998Q1,0.3086740000873001,0.35820069014393513,0.4011055697889281,0.43863344509955954,0.4717355125366727,0.5011511049356165,0.5274635666780214,0.5511393315882174,0.57255581369126,0.592021677078646,0.6097918084605689,0.6260785401207123,0.6410601749000305
1998Q2,0.30785587439994844,0.35731914364803397,0.4001842720962705,0.4376889454397505,0.47077951084051134,0.5001919353634768,0.5265071892932651,0.5501900087159637,0.5716165794337041,0.5910946683495567,0.6088785016092242,0.6251799221365493,0.6401768686204683
1998Q3,0.3092635468762295,0.3588357308761187,0.40176905831459675,0.43931347453864533,0.47242367300930527,0.5018414117590454,0.5281517445007968,0.5518223265107618,0.573231454827031,0.5926884380936516,0.6104486372288872,0.6267247355499437,0.641695296902931
1998Q4,0.30962718899730524,0.35922734777128634,0.4021781400119287,0.43973268448888486,0.4728478327246188,0.5022668385575247,0.5285758094263016,0.5522431531987172,0.5736477107088651,0.5930991873475052,0.6108532357796587,0.6271227551760388,0.6420864697881224
1999Q1,0.31301239464520936,0.3628698065345555,0.40598017810434867,0.4436262941374573,0.4767851330600559,0.5062138688410355,0.5325083948513682,0.5561440944332341,0.5775048388686711,0.596903996577434,0.6145999084929616,0.63080745864531,0.6457068430423678
1999Q2,0.31236294751079385,0.36217144905567117,0.40525162520059255,0.44288055214619443,0.4760313419443362,0.5054584987549426,0.531756041879673,0.5553980207494853,0.5767673460512739,0.596176687725777,0.6138838748466563,0.6301034140930224,0.6450152221256671
1999Q3,0.31395716122325756,0.3638853487527823,0.4070392915882068,0.4447100932966427,0.4778803609258801,0.5073111515179735,0.5336010817706058,0.5572274717745467,0.5785755863700976,0.5979598064316125,0.6156392142064592,0.6318292397448365,0.6467104828789956
1999Q4,0.31363185295006746,0.3635357207588038,0.4066747082732651,0.44433705276728613,0.4775034226609743,0.5069335380580515,0.533225078337511,0.5568546972166654,0.5782071802122188,0.5975965600712918,0.6152816642292129,0.6314777351179381,0.6463652338632064
2000Q1,0.3158290110098813,0.365896111968508,0.40913514276102186,0.44685373853630117,0.4800456721462415,0.5094796910713697,0.5357597971945088,0.5593671346521109,0.5806897157633488,0.6000439145609666,0.6176902704600362,0.6338452850943429,0.6486903494675518
2000Q2,0.31394613737654437,0.36387350163748866,0.40702693849107924,0.44469745434043195,0.4778675905290556,0.507298358795565,0.5335883440812014,0.5572148439037166,0.5785631068692717,0.5979475020634963,0.6156271031064506,0.6318173336971666,0.6466987889733555
2000Q3,0.31375729294478133,0.3636705447684045,0.40681530500390634,0.4444809159401245,0.477648793471579,0.5070791732437228,0.5333700961182931,0.5569984728309632,0.5783492737915256,0.5977366660469191,0.6154195753439069,0.6316133165093474,0.6464984041971081
2000Q4,0.31143699621520826,0.3611753998592615,0.4042121806371896,0.4418162897561596,0.4749553308531203,0.5043800009324398,0.5306816445501515,0.5543324057348837,0.5757138219008615,0.595137563617039,0.6128607269805222,0.6290972778337961,0.6440267320887666
2001Q1,0.3143518799021472,0.3643095054051049,0.40748152772097673,0.44516253097359665,0.4783374752361606,0.507769039590575,0.5340569774846367,0.5576794168559519,0.5790222034114781,0.5984001397428004,0.6160726166539808,0.6322552912935138,0.6471289313148845
2001Q2,0.31083694177565097,0.36052969060761547,0.4035381330758932,0.4411259639324419,0.4742572197493814,0.5036801299584183,0.5299843040494061,0.5536406490465092,0.5750298101149958,0.5944628079912746,0.6121962617739934,0.6284437850477548,0.643384632472756
2001Q3,0.3117613391060298,0.36152434537421335,0.4045763727841251,0.44218921668628103,0.47533240965692175,0.5047579823580592,0.5310582166268187,0.5547059243934301,0.5760831245967514,0.5955018383355273,0.6132194188808311,0.629450021897839,0.6443733040033425
2001Q4,0.31356276365665553,0.36346145962977117,0.40659726450782796,0.4442578070768503,0.4774233441023696,0.5068533117330468,0.5331451902255661,0.5567754917043574,0.5781288998171021,0.5975193733093013,0.6152056854392493,0.6314030387394712,0.6462918648309773
2002Q1,0.3153830849207822,0.36541725116227053,0.40863616086869614,0.44634350496395414,0.4795303946603144,0.5089637457589085,0.5352462785294678,0.5588582277210862,0.5801869527709598,0.5995483544353173,0.6172026263914089,0.6333660162277366,0.6482197275445765
2002Q2,0.3123620354640282,0.3621704681740812,0.40525060177440464,0.442879504454515,0.4760302828381993,0.505457437335772,0.5317549846159151,0.5553969722348593,0.5767663095289854,0.596175665456697,0.6138828683715304,0.6301024244215158,0.6450142498741419
2002Q3,0.3117726962657535,0.3615365630657743,0.40458912344976466,0.4422022723954006,0.47534561003332715,0.5047712137231796,0.5310713981146445,0.554718998515852,0.5760960507170478,0.5955145880819358,0.6132319728784402,0.6294623674111658,0.644385433217359
2002Q4,0.3128228681638813,0.36266602840688983,0.4057676086697816,0.4434087269797634,0.47656523320834054,0.5059935222431674,0.5322889407184933,0.5559264829192957,0.5772897400214568,0.5966918768197302,0.6143910850637112,0.6306021388311227,0.6455051527562251
2003Q1,0.3115604787140129,0.3613082551574696,0.4043508464299531,0.4419582863089837,0.47509891273866134,0.5045239304783798,0.5308250409686602,0.5544746425792072,0.5758544561109737,0.5952762856447452,0.6129973252420154,0.6292316130618295,0.644158718626665
2003Q2,0.3075811622998283,0.3570230608674242,0.39987477015969464,0.4373715879831218,0.4704582341318556,0.49986954544268053,0.5261856944998579,0.5498708466185244,0.5713007744458138,0.5907829429149096,0.6085713557157881,0.6248776908746215,0.6398797642962089
2003Q3,0.30499203355326504,0.3542306596343803,0.39695412710355965,0.4343753033888113,0.4674235944917228,0.4968231839921348,0.5231467137659055,0.5468529526341237,0.5683137612064658,0.5878337409500551,0.6056647829373101,0.6220169967664144,0.6370670285612058
2003Q4,0.3029554364855468,0.35203180808791584,0.3946521478694468,0.43201177659156204,0.4650280861526723,0.49441687998890443,0.5207448611520018,0.5444665323862624,0.5659506543941308,0.5854995542697711,0.6033634410742423,0.6197511725728763,0.6348384587955417
2004Q1,0.2990613609232316,0.3478216938720404,0.3902392941828283,0.4274761763251183,0.4604268434413157,0.4897910788253226,0.51612419573514,0.5398724898464988,0.561398740225089,0.5810008721047398,0.5989258292570726,0.6153800316494431,0.6305373603738706
2004Q2,0.29345698600740866,0.34174906953045026,0.38386198799168675,0.42091040204130836,0.4537560803057548,0.48307576939268526,0.509408319768832,0.5331881060246415,0.5547691768725607,0.5744430023157004,0.5924517146705662,0.6089981240865883,0.624253389482396
2004Q3,0.292727792021078,0.34095778512345126,0.38302993452576445,0.42005279141457685,0.45288388449268374,0.48219696569022263,0.5085287380498141,0.5323120160763878,0.5538997023330575,0.5735824167044721,0.591601655873855,0.60815975157433,0.6234275007473445
2004Q4,0.29435759940136597,0.3427259986946586,0.384888911142058,0.42196855974938074,0.4548319560799966,0.48415954639716774,0.5104928317882313,0.5342681108812619,0.5558408447716673,0.5755035502095106,0.5934991415334132,0.6100310170070541,0.6252707801463592
2005Q1,0.29428794116244816,0.3426504524086309,0.3848095122009941,0.4218867579775904,0.4547487955394798,0.4840757849617659,0.5104090223839531,0.5341846577299058,0.5557580429807764,0.5754216140529329,0.5934182249192022,0.6099512284646604,0.6251921939152945
2005Q2,0.2914485724660986,0.339568991151415,0.3815689899849286,0.4185464317766168,0.4513514183682283,0.48065245003128376,0.5069824598724719,0.5307715207383034,0.5523705189548169,0.5720685774507026,0.5901060725272427,0.6066844917992705,0.6219739928675414
2005Q3,0.2913661964317944,0.33947953063765673,0.38147485576795354,0.41844934763976677,0.4512526303334801,0.480552866024201,0.5068827449360844,0.530672163157451,0.5522718769367596,0.5719709125620023,0.5900095739563022,0.6065892941662191,0.6218801894330248
2005Q4,0.2912072789961717,0.33930693632712716,0.3812932356653773,0.41826202794445616,0.4510620157323867,0.48036070898950445,0.5066903293394892,0.5304804318035677,0.5520815216063895,0.5717824385165846,0.589823346748781,0.6064055740060261,0.6216991566755672
2006Q1,0.28877895393028663,0.33666803189477307,0.3785148671972835,0.41539513907964276,0.44814349745489007,0.4774174915836942,0.5037421766084051,0.5275418845516319,0.5491632715820585,0.5688923138591645,0.5869670279491739,0.603587120089313,0.6189213959010299
2006Q2,0.28611390900467043,0.33376843812243934,0.3754588621473007,0.4122388822293967,0.4449277890573399,0.47417221337342447,0.5004893332043288,0.5242977246630461,0.5459397914106311,0.5656983379752226,0.5838089963627482,0.6004696679465071,0.6158477848192088
2006Q3,0.28395723916973153,0.33141932017132475,0.37298058952227514,0.4096770875072819,0.442315725955721,0.4715343115352196,0.4978436397162665,0.5216576112984421,0.5433151675539022,0.5630965246309855,0.5812353639537546,0.5979281070285295,0.6133410570180527
2006Q4,0.28340580876704446,0.33081830372805754,0.3723461782556381,0.40902097514465957,0.44164644858403695,0.47085815089105637,0.4971652445736991,0.5209804326113364,0.5426417680252076,0.562428802065546,0.5805747144433627,0.5972755455259096,0.6126973073291518
2007Q1,0.28061871527786797,0.3277782184574365,0.36913498086901086,0.4056979281871838,0.4382549027748349,0.46743007534371506,0.4937243492941721,0.5175443590340917,0.5392236500081464,0.5590383939041832,0.5772192162371328,0.5939602138872125,0.6094259118175878
2007Q2,0.2753235665735389,0.32199149641695674,0.36301241364298115,0.3993528112647564,0.431770530694828,0.46086818445867117,0.4871309645934371,0.5109539137652548,0.5326619332435021,0.5525246886136512,0.5707678693321311,0.5875818019173752,0.6031281150692394
2007Q3,0.272264207469636,0.31864158470537546,0.35946199377865373,0.39566774027616836,0.4279994766356482,0.4570474049505402,0.4832876323653476,0.5071084704006482,0.5288297803449751,0.5487174193450798,0.5669941761323156,0.583848152827564,0.5994392626025472
2007Q4,0.2797674618489496,0.3268489051600062,0.3681526294204379,0.404680690917674,0.4372160883739837,0.46637952070327904,0.49266936708304576,0.5164904037589132,0.5381747935190401,0.5579976695941328,0.5761888712989957,0.5929418962526593,0.6084208100796238
2008Q1,0.28269067273995185,0.3300386303163635,0.37152296995277967,0.40816941285997305,0.4407776227702617,0.4699802295739651,0.4962842774541976,0.5201009145419456,0.541767040132869,0.5615613413317461,0.579716345394815,0.5964275967322838,0.6118607282680509
2008Q2,0.27472775109012443,0.3213394712915511,0.36232171207099284,0.39863623678208776,0.4310375307279255,0.4601257867033113,0.48638442773143825,0.5102071874169558,0.5319179880355773,0.5517857562636704,0.570035619410591,0.5868574734139713,0.6024126152843381
2008Q3,0.2732498850364362,0.31972139751675943,0.36060692689583906,0.396856544867925,0.4292164299368725,0.45828077871062356,0.484528625690786,0.508350453594902,0.5300677510418779,0.5499476060671288,0.5682137458223363,0.5850549927426214,0.6006318160725743
2008Q4,0.279882162600487,0.3269741455106192,0.3682850375230537,0.40481781947123513,0.43735614227456304,0.4665211725209854,0.49281162955107866,0.5166325401091559,0.538316253446349,0.5581380428874569,0.5763278538474207,0.5930792648458085,0.608556403540271
2009Q1,0.2839542395271567,0.33141605121171674,0.3729771393133645,0.40967351963149334,0.4423120868103973,0.4715306352525012,0.49783995154647004,0.521653929978657,0.5433115069925972,0.5630928951231325,0.5812317730684013,0.5979245602644547,0.6133375582930167
2009Q2,0.28498752795264265,0.33254184066296344,0.3741650986707913,0.410901765196153,0.4435646599725529,0.4727958037294113,0.49910904185570326,0.5229205105428976,0.5445708074418648,0.5643413876339627,0.5824668666978763,0.5991443752511397,0.6145407577115203
2009Q3,0.2831557649003238,0.3305457242773347,0.37205840607114987,0.4087233161605406,0.44134277793206106,0.4705513217367085,0.4968573694930559,0.5206730807172592,0.5423361052632278,0.5621256924747349,0.5802747941654169,0.5969792775074705,0.6124050221631099
2009Q4,0.2897505938437321,0.33772428898262324,0.37962727638035487,0.41654328999769136,0.44931259613568153,0.478596728338656,0.5049236105886543,0.5287196673069348,0.5503330977571858,0.5700510269422199,0.5881123336490058,0.6047173755570109,0.6200354531295578
2010Q1,0.28400866280461406,0.3314753600646106,0.3730397359209705,0.40973825045034595,0.4423781101044352,0.4715973318198923,0.4979068633286996,0.5217207170838858,0.5433779171303488,0.5631587415577608,0.581296918515836,0.5979889049968714,0.6134010312627455
2010Q2,0.28076570237147586,0.32793864683593416,0.36930453059629526,0.40587346730806195,0.4384341364725927,0.46761130850074867,0.49390632258095696,0.5177261337562902,0.5394045259391248,0.5592178498351339,0.5773968664267066,0.5941357758014872,0.6095991819934766
2010Q3,0.2839112703116352,0.3313692235868624,0.37292771484011644,0.4096224091483057,0.4422599549931878,0.4714779710833842,0.49778711677608933,0.5216011930539679,0.5432590671877369,0.563040899945631,0.5811803309735969,0.5978737500479062,0.6132874360992387
2010Q4,0.28701734975737536,0.33475179401083965,0.3764956349646727,0.41331000531098305,0.44601939486127823,0.4752741340132141,0.5015940724154158,0.5253997401273115,0.5470349856566531,0.5667836920568139,0.5848823029028777,0.6015293343709054,0.6168926868426499
2011Q1,0.2807620918301323,0.3279347062593936,0.3693003660958467,0.4058691558073751,0.4384297343294103,0.46760685734124496,0.49390185332702063,0.5177216694546039,0.5394000837797145,0.5592134426117314,0.577392503606481,0.5941314643174005,0.6095949268370823
2011Q2,0.2776793320390702,0.32456772759858427,0.36573980559916713,0.4021808489474063,0.4346620080265633,0.46379547497177553,0.49007343427733857,0.5138960952776302,0.5355922176387214,0.5554343750514018,0.5736504663422222,0.5904325079708738,0.6059434286190638
2011Q3,0.27808228988178313,0.3250081123258003,0.3662057658543323,0.4026637616285589,0.4351555327591692,0.46429491188664,0.4905752792038537,0.5143977263039027,0.5360916708257809,0.5559301817291253,0.5741415336217816,0.5909180300231753,0.6064228201420896
2011Q4,0.28499826050397536,0.3325535311541243,0.374177432119073,0.41091451449646155,0.4435776596183084,0.4728089321257268,0.49912220917098876,0.5229336502136396,0.5445838701368666,0.5643543369049215,0.5824796758053227,0.599157024821797,0.614553233991711
2012Q1,0.27523913496194385,0.3218991105212105,0.3629145579458586,0.39925129946128474,0.4316667006461618,0.460763031052654,0.4870252320455669,0.5108481608426779,0.5325565800585942,0.5524200506525346,0.5706641825024532,0.5874792411876628,0.6030268084762122
2012Q2,0.2743706489234798,0.32094859273912213,0.36190756645581945,0.3982065031168084,0.43059787849830583,0.4596804357575469,0.48593653758107624,0.5097591325519225,0.5314715555882181,0.5513422898498951,0.5695961250775867,0.5864226985302451,0.6019831078601948
2012Q3,0.27556743964745756,0.32225832423096984,0.36329502019524845,0.3996459590975728,0.4320703572107785,0.46117181785272926,0.48743625708447924,0.5112592531189181,0.5329661075754799,0.5528267880891587,0.5710672138191948,0.5878778871573609,0.6034205722298663
2012Q4,0.2779919549656717,0.3249093942813439,0.3661013214199796,0.4025555234751175,0.4350449216609331,0.46418298080354753,0.49046281305534994,0.5142853122642669,0.5359797486169466,0.5558190800993463,0.5740314971313278,0.5908092389305428,0.6063154053148503
2013Q1,0.26781607339299124,0.3137624358540744,0.35428279638960986,0.39028473459449253,0.42248411108442374,0.4514531520167209,0.4776547529311843,0.5014673995412127,0.5232035692014908,0.5431235196357245,0.5614457598260658,0.5783550985456256,0.5940089000535058
2013Q2,0.25946056234182974,0.3045697436850779,0.34449890385284326,0.38009185020198655,0.4120185579441902,0.44081774142019353,0.46692749875487033,0.4907077542014664,0.5124569501181966,0.5324246371511892,0.550821092301005,0.5678247524386616,0.583588021030068
2013Q3,0.25918471395788567,0.30426564162444597,0.3441746648999997,0.3797535190242076,0.41167068037732596,0.4404637632853377,0.46657004817743575,0.49034884459073447,0.5120981281485538,0.5320670920054792,0.5504657372322236,0.5674722862894415,0.5832389750664657
2013Q4,0.26112439946690924,0.3064031637982423,0.3464529411055042,0.38213008277913474,0.4141136268195102,0.44294893160176946,0.46907902903021814,0.4928675488096277,0.5146157441210671,0.5345753166026376,0.5529582020395101,0.5699441251353449,0.5856864950108643
2014Q1,0.2522225876797714,0.296577357463073,0.3359649118068874,0.3711754113830058,0.4028398627549303,0.43146826834870894,0.4574773047762708,0.4812107361916613,0.5029546941506063,0.522949269504817,0.5413974146584614,0.5584718571607556,0.5743205243167582
2014Q2,0.24821450715667578,0.29213979983652644,0.33121551306586866,0.3662027594347915,0.3977112999945609,0.42623538391387256,0.45217986455256026,0.47587953656890986,0.4976136618225844,0.5176170250369379,0.5360884493986711,0.553197427834358,0.5690893391161802
2014Q3,0.24993391241219967,0.2940444693531021,0.3332550050026676,0.3683390346947968,0.39991540341498816,0.4284851046561281,0.4544580596988233,0.478172912277298,0.49991187545101445,0.5199120158300076,0.5383739341718824,0.5554685172594735,0.571342243166158
2014Q4,0.2524515311854905,0.2968305803536256,0.3362356894569303,0.3714586927558308,0.40313181771838474,0.43176596989889743,0.4577785022199036,0.48151369082353646,0.5032580586042907,0.523251998094494,0.5416986960203896,0.5587710631447436,0.5746171708569939
2015Q1,0.25001389114479766,0.29413302820694204,0.33334979681070986,0.36843829135255174,0.4000177804677482,0.4285895718674611,0.4545638227230344,0.47827935576665764,0.5000185211833562,0.5200184915220641,0.5384799499996318,0.5555738480070388,0.5714467145325849
2015Q2,0.24673188082791556,0.2904961835968489,0.32945437272692557,0.3643569371517414,0.39580584185281065,0.4242895373922997,0.45020851249196714,0.4738942415830045,0.4956234369309891,0.5156289090034654,0.5341079408624259,0.5512288160742113,0.5671359582897474
2015Q3,0.24386475092955442,0.2873144707028417,0.3260420453084748,0.3607776079913855,0.3921081463998582,0.42051094385772697,0.4463780641663651,0.4700345589322545,0.49175219814787735,0.5117599576519174,0.5302521233045884,0.5473946206901682,0.5633300076777686
2015Q4,0.24551289949931035,0.28914398013990794,0.32800466150168156,0.36283674765291746,0.3942358197944079,0.42268557309086563,0.4485829117528482,0.4722565797636511,0.49398118999187907,0.5139879252450357,0.5324727973145665,0.5496030903422314,0.5655224377358794
2016Q1,0.23982658235142254,0.28282593367110537,0.32122118414138157,0.35571422411713843,0.3868711733806735,0.41515369539443664,0.440942026891728,0.46455217195118964,0.48624891577125706,0.5062557976913348,0.5247628412968595,0.5419326088459618,0.557904989023063
2016Q2,0.2383193691170642,0.2811484321516707,0.3194173794927296,0.3538176895396943,0.3849077629900735,0.41314346738566055,0.43890063804626583,0.4624919027309097,0.48417943322155504,0.5041847296050884,0.5226962127522419,0.5398751772001544,0.5558605031703218
2016Q3,0.23852791977833432,0.2813806164462033,0.3196671138262426,0.35408032677672174,0.38517972177974785,0.4134219672135952,0.4391835069685817,0.46277743593926635,0.4844662877131185,0.5044718448612359,0.522982750394995,0.5401604746594886,0.5561440378073825
2016Q4,0.24207328241920636,0.28532425809621415,0.32390549093650717,0.358534522662479,0.38978905004335385,0.4181394108320347,0.4439724159860304,0.4676091032537697,0.4893181471849357,0.5093261168014964,0.5278254128718304,0.544980474921082,0.5609326825984052
2017Q1,0.23658705670204278,0.27921892496906836,0.31734117747811075,0.3516334134787945,0.38264520952211245,0.4108257953929725,0.43654595709771865,0.4601144428257073,0.48179041679335,0.5017930288179462,0.5203088499769634,0.5374977096073843,0.5534973207687418
2017Q2,0.23444458928126322,0.27683038983993036,0.31476894581217857,0.3489252955401459,0.3798381738912478,0.40794863744174203,0.4336212421677012,0.45715994026765405,0.47882017112555825,0.49881816864669254,0.5173382050047877,0.5345382855650883,0.550554668044986
2017Q3,0.23601962865046677,0.27858656160861456,0.3166604071265439,0.3509168938993432,0.38190271930901615,0.4100649445457288,0.43577270397417506,0.4593334753151968,0.48100543680449526,0.5010069669562942,0.5195240291746474,0.5367159709892151,0.5527201212831776
2017Q4,0.2399473367534427,0.2829602795693827,0.3213655957213976,0.35586601280780095,0.38702827070333073,0.41531449804423676,0.44110528451333886,0.4647169047173234,0.48641435309347303,0.5064213321295516,0.5249279935424509,0.5420970008689462,0.5580683233040051
2018Q1,0.23595465487974612,0.27851414156184423,0.3165824329641017,0.350834815229159,0.3818176564134607,0.4099777695702757,0.4356841000156774,0.459243980005609,0.4809154748500791,0.5009168746995402,0.5194340733210115,0.5366263630158851,0.5526310286184607
2018Q2,0.23350342949677283,0.27578037125214855,0.3136374358055718,0.3477333111002245,0.3786019947946707,0.4066809660214132,0.43233204941298253,0.45585709130207414,0.47750989315135883,0.4975054048544494,0.5160268848980987,0.5332315333146903,0.5492549644120598
2018Q3,0.23390152416926754,0.2762245683255013,0.3141161617537054,0.34823767506761094,0.3791251077783429,0.4072174512393435,0.4328776849797334,0.45640854599804664,0.47806452868597743,0.49806112627726334,0.5165820263109732,0.5337847697633094,0.5498052433967826
2018Q4,0.2376421915697658,0.2803943570820158,0.3186061549050255,0.35296440855138256,0.38402406315568777,0.4122383884356714,0.43798124465500926,0.461563742861883,0.4832468796233907,0.5032512370927017,0.5217645140115713,0.5389474331870668,0.554938419611118
2019Q1,0.2312497331882192,0.27326410371667426,0.31092404818951547,0.3448731629009219,0.3756341657665454,0.4036360023598886,0.4292339710497026,0.452724878418995,0.4743586001323645,0.4943470040740456,0.5128709121639734,0.5300855860305114,0.5461250892343613
2019Q2,0.22905945508403466,0.27081607330994956,0.3082817569916266,0.3420855919362909,0.37273942141126626,0.4006639432875069,0.4262081334942292,0.44966390545910695,0.47127731521765714,0.49125722594218635,0.5097820794614861,0.5270052403299837,0.5430592515920694
2019Q3,0.22790412152018685,0.2695237580721693,0.30688590139778393,0.34061204584474647,0.3712083338201257,0.399091131310616,0.42460608768984925,0.4480425375596507,0.46964452071837814,0.48961931185727053,0.5081440926933042,0.5253712219634137,0.5414324354140347
2019Q4,0.23525965177481747,0.2777393490812661,0.3157480853573576,0.349956421255273,0.38090720673470896,0.4090446029348212,0.4347355339427704,0.45828577617659655,0.47995218670084605,0.4999521098934929,0.5184706939352336,0.5356666396190887,0.5516767598532585
2020Q1,0.23068320490857405,0.2726311493152312,0.31024110156156676,0.34415288987825676,0.3748864110414365,0.4028684729293381,0.428452736618818,0.45193474255847005,0.4735633788190835,0.4935497369662563,0.5120740244205814,0.5292910133577824,0.5453343753066422
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.24121411297089768,0.28436917654450994,0.32287961008484406,0.3574569515745659,0.38867446067551015,0.41699915314128233,0.4428153240325837,0.4664420860865568,0.48814662743820786,0.5081543599715476,0.526656777085915,0.5438176021856459,0.559777646499587
2021Q1,0.2321219677064311,0.27423827748545243,0.31197484420388955,0.3459810856870843,0.3767840746131995,0.40481605366858864,0.43043484461419085,0.4539392040017325,0.47558052745012325,0.4955718768555975,0.5140950186688114,0.5313059663804958,0.5473393853993482
2021Q2,0.22656734906943068,0.2680276100643638,0.3052690265544251,0.3389043634588097,0.3694331978448999,0.39726689992104236,0.42274727764131104,0.44616068395230013,0.46774882471586243,0.4877171337661104,0.5062413309092719,0.5234726067502352,0.5395417584826819
2021Q3,0.22212280876887425,0.2630463617822179,0.29987920725039124,0.33320550786701886,0.363503253805783,0.39116733562139155,0.4165268508608775,0.4398582584262228,0.4613954982551337,0.48133786285465446,0.499856182562748,0.5170977314559839,0.5331901523391015
2021Q4,0.21964303839094226,0.26026258192055235,0.2968626503343059,0.3300117324664556,0.3601759391513671,0.3877410566423263,0.41302913480765313,0.43631112753706003,0.45781663965382996,0.47774152467098513,0.4962538666549377,0.5134987334173771,0.5296019857197091
2022Q1,0.21808824780939082,0.2585155110524917,0.29496785985604124,0.32800406053852466,0.358082837104127,0.3855843016571186,0.4108261023120743,0.4340757477861629,0.45556012469503626,0.4754729262872451,0.49398050847150926,0.5112265483413462,0.5273357814721755
2022Q2,0.21348203991377965,0.25333208720423084,0.2893387469122115,0.3220324599910998,0.3518503494768624,0.37915587717518334,0.4042537325751085,0.42740125074069957,0.44881726792922017,0.46868906157945517,0.48717784129637454,0.504423131923926,0.5205463010207025
2022Q3,0.21314224260499393,0.25294926011471147,0.2889225624568713,0.3215905295561459,0.3513887079676843,0.3786793409211046,0.40376616702188434,0.4269057729612643,0.4483164014231289,0.46818485573152596,0.486671964370313,0.503916944037188,0.5200409118352454
2022Q4,0.21355001897576903,0.2534086672924781,0.2894219924715061,0.32212084826326287,0.35194267337411334,0.3792511735580895,0.40435122862182366,0.42750032338433763,0.44891741285838477,0.468789869320775,0.48727897859927194,0.504524327155311,0.5206473326206233
2023Q1,0.2119436058264943,0.2515983423107886,0.2874534485439127,0.32003006563386655,0.3497581980012308,0.3769958012394425,0.4020432654876645,0.4251545400736205,0.44654577432530473,0.466402098339902,0.48488299466147533,0.5021265910537728,0.5182531189944465
2023Q2,0.20266009768537102,0.24110931288136614,0.27602093200625877,0.30786170807530444,0.33701974161345977,0.3638203780880251,0.38853839928346917,0.41140747888200974,0.43262759267166145,0.4523708816024318,0.47078633187963675,0.4880035414963717,0.5041357746995693
2023Q3,0.20184438741823285,0.2401854623919729,0.2750117881694242,0.30678548219071367,0.33589105133956504,0.3626510283589047,0.3873379743199407,0.41018379569942676,0.4313870518236816,0.4511187408395561,0.4695269213986279,0.48674043451716736,0.5028719235790228
2023Q4,0.20106223903692302,0.23929928622411425,0.27404346247596073,0.3057524623163343,0.3348073605213759,0.3615280011107409,0.3861848205419518,0.4090080332057684,0.430194841145196,0.44991514665367116,0.468316118315329,0.48552587027300087,0.5016564493480169
2024Q1,0.20161538870148046,0.23992604040298673,0.2747283513771138,0.3064831418905545,0.33557391258005626,0.36232240813826505,0.38700056710641983,0.40983980030305545,0.43103826957377933,0.45076665222520124,0.46917274638087736,0.48638518034650247,0.5025164229687534
2024Q2,0.19975165682321203,0.2378136532176628,0.27241937452842047,0.3040191523932203,0.33298834085735496,0.3596422969923241,0.3842479077516599,0.40703255766005747,0.42819117655982497,0.4478918304520764,0.4662801950957004,0.483483164442415,0.49961178301557035
2024Q3,0.20026351637603665,0.2383939907523027,0.27305390679642194,0.3046964645886604,0.333699247946307,0.36037936361296824,0.38500508324896265,0.4078048957886159,0.42897461818180005,0.44868303361127915,0.46707640107651227,0.48428209141318623,0.5004115409979466
2024Q4,0.20202656079297152,0.24039181793611358,0.27523722609442974,0.30702593595176625,0.3361432557025953,0.3629123454966799,0.3876062619247219,0.4104573059146665,0.4316643530512005,0.45139865671230883,0.4698084827646397,0.487022841377867,0.5031545147093353
2025Q1,0.20460538461450026,0.24331104336591564,0.2784245008776631,0.31042365897227786,0.3397052465940593,0.3666013520795781,0.39139207306840823,0.414315307658409,0.43557441317265005,0.45534425536840184,0.47377602937317675,0.49100113378674565,0.5071343080243867
2025Q2,0.19744281197223323,0.23519416561087308,0.2695535158819798,0.300958370702801,0.3297740986010639,0.35630820863533713,0.3808213674561137,0.40353599139562124,0.42464301427217355,0.4443072673554504,0.4626717925497,0.479861327685014,0.49598514356384243
2025Q3,0.1955026903547529,0.23299078177712007,0.2671406751815411,0.298379248718016,0.32706357239018763,0.35349461739089016,0.37792785675381696,0.40058154977311117,0.42164327988803346,0.4412751610263472,0.4596180184066057,0.4767947719865706,0.4929131945067411
2025Q4,0.1997580915734704,0.2378209497045454,0.27242735326944734,0.30402766990870433,0.33299728166282205,0.3596515675770582,0.3842574319998554,0.4070422733332011,0.4282010325689038,0.44790178472395803,0.46629021289094186,0.4834932170192083,0.4996218465613538
2026Q1,0.19715298556616925,0.23486514101841174,0.2691933427412651,0.30057350223065604,0.3293697429538293,0.35588859398301,0.3803899441597565,0.4030955877636849,0.42419595766212936,0.44385547913117107,0.46221686312251115,0.4794045762456311,0.4955276659478908
2026Q2,0.19307307905508633,0.23022861206439496,0.26411305792637924,0.29514017202248,0.3236567523726211,0.349955657472694,0.37428590069622586,0.3968605595670137,0.4178630325354347,0.4374520325057508,0.45576560498712904,0.47292438613202203,0.48903426328989685


==> anc/results/desde_1993_s_observada/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.1586749710565167,0.1557279401912301,0.08732079907860078,0.23988995458726017,0.46323349774747125,1.0020413022000665,2192.7831661979894,3476.8464285380587
rho_mu,beta,0.4,0.2,0.1035538035192023,0.09993273993440696,0.031163949681730904,0.18766824608755714,0.24031203020199213,1.0024751235845377,1509.102860480988,1533.538925770172
rho_g,beta,0.7,0.15,0.57390713634134,0.5758248955379156,0.4375643133303367,0.704079681118734,0.541845022486067,1.001704632469313,2061.491986563952,4165.1468578995555
rho_v,beta,0.7,0.15,0.9505507802268395,0.9668373575176141,0.8534025716249973,0.9939504709208693,0.30557878732776544,1.000844216716791,2132.5709692754313,2822.104751399479
rho_psi,beta,0.7,0.15,0.994463095324939,0.9952293998733246,0.9876676347211203,0.9987463250432095,0.023991897949639775,1.0024239277234444,1565.8940194887032,2356.3262534234505
rho_om,beta,0.85,0.1,0.9930541370277822,0.9942040067460997,0.983559789796984,0.998730218049174,0.04988966916537423,1.0017191123748583,1831.0590626113287,2631.099566362646
rho_x,beta,0.7,0.15,0.8855940269056155,0.8963393016774,0.7801443878051777,0.956367180429103,0.3717051107718663,1.0010153728133002,1910.8817097149986,2784.0210382314003
sig_mu,invgamma,0.01,0.02,0.015637689172270104,0.0155878112672028,0.013095799378783454,0.0183316625883422,0.07957549699328734,1.0015723398498073,2202.933679525304,4018.1328621776834
sig_g,invgamma,0.03,0.06,0.047137662548556516,0.04698816622381784,0.042360032606322644,0.0523866507340714,0.05098896348834525,1.002556014027977,2144.649761096775,4490.90498662212
sig_v,invgamma,0.05,0.1,0.009977173611285963,0.009701893461337239,0.006802640398124971,0.014154685495459505,0.02286935638794013,1.000962291170501,3076.9274435049897,5866.226134185607
sig_psi,invgamma,0.02,0.04,0.020918383293191227,0.020843363068179292,0.017892463188125884,0.024203320539123576,0.04795930810496397,1.0024220414310097,2398.5185749067336,4222.932413804671
sig_om,invgamma,0.02,0.04,0.02227150842355524,0.02213187974073143,0.017574487988089412,0.027309540852391515,0.07409905476595058,1.0015347826317949,2091.345245070036,3434.6939316344656
sig_x,invgamma,0.02,0.04,0.0073241672209943655,0.007200061258370495,0.005611721829164667,0.009456755644866827,0.029599038979183135,1.0035465437326818,1928.3845851500182,2476.7512363589526
me_i,invgamma,0.03,0.03,0.04382180713049957,0.043994279737380404,0.0353344636608113,0.051782467268986596,0.16868489437981013,1.002292096257689,1531.4826630098978,1546.392802421891
me_n,invgamma,0.01,0.01,0.00894629842575625,0.008919197750108373,0.007369021216429983,0.010635245016024773,0.09927261700017238,1.0014879900290794,2083.1779857614156,3624.016761610503
me_s,invgamma,0.01,0.01,0.012844688017402538,0.01287839992505436,0.0091957981807694,0.016399678154264147,0.21945980056405065,1.0033685387230007,1556.1117423465325,1463.8615828051745


==> anc/results/desde_1993_s_observada/profile_theta.csv <==
theta,loglik,logpost_without_theta_prior
0.05,1835.3322124414203,1802.9682916729657
0.1,1834.4139689632448,1802.0944535531462
0.2,1832.0141145145212,1799.9171024684697
0.3,1828.9006456282227,1797.2069057556205
0.4,1825.3150018917086,1794.0673649894734
0.5,1821.5399089464693,1790.63215141767
0.6,1817.6833319067496,1787.0299881849123


==> anc/results/desde_1993_s_observada/profile_theta_desde_2001.csv <==
theta,loglik,logpost_without_theta_prior
0.05,1389.5481165438528,1361.3273829600369
0.2,1389.3714469618883,1362.1172260939838
0.4,1388.4266102467075,1361.5181101641829
0.6,1385.7759210873157,1359.3161944456208


==> anc/results/desde_1993_s_observada/profile_theta_s_excluida.csv <==
theta,loglik,logpost_without_theta_prior,variante
0.05,1756.6712703244702,1723.845860207484,s_excluida
0.2,1752.7396839728895,1719.704395799939,s_excluida
0.4,1742.8488815616026,1711.2813059793655,s_excluida
0.6,1737.9067192049667,1707.574483984519,s_excluida


==> anc/results/desde_1993_s_observada/profile_theta_s_y_n_excluidas.csv <==
theta,loglik,logpost_without_theta_prior,variante
0.05,1677.6809573101632,1646.163512785555,s_y_n_excluidas
0.2,1677.792075314329,1646.5025778293366,s_y_n_excluidas
0.4,1676.3104127686718,1645.492044684086,s_y_n_excluidas
0.6,1673.383906952642,1643.1416443833612,s_y_n_excluidas


==> anc/results/desde_1993_s_observada/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.025,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.2532,
    0.28436666666666666,
    0.28813333333333335,
    0.28003333333333336
  ],
  "rhat_max": 1.0035465437326818,
  "ess_bulk_min": 1509.102860480988,
  "ess_tail_min": 1463.8615828051745,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "earnings": null,
  "rho_tilde_median": 0.09993053675006441,
  "minutes": 14.507979087034862,
  "mode_logpost": 1718.6270067559888,
  "mode_attempts": [
    1717.7014157928286,
    1718.6270067559888,
    1714.60715222872
  ],
  "mode": {
    "theta": 0.14556609484993466,
    "rho_mu": 0.11376373803025945,
    "rho_g": 0.5728186473226525,
    "rho_v": 0.9642486529815089,
    "rho_psi": 0.9947414946839666,
    "rho_om": 0.9926305279645159,
    "rho_x": 0.8951642367474563,
    "sig_mu": 0.015446119846624586,
    "sig_g": 0.04684376265565948,
    "sig_v": 0.009581076920638133,
    "sig_psi": 0.020676948930827655,
    "sig_om": 0.02190334840118051,
    "sig_x": 0.007166995604514381,
    "me_i": 0.0439718515881364,
    "me_n": 0.0088702125990916,
    "me_s": 0.013080235651234198
  }
}

==> anc/results/identificacion_simulada.csv <==
replication,observables,theta_true,theta_mode,theta_sd_laplace,prior_sd,sd_ratio_post_prior
0,six_aggregates,0.45,0.5613297035946273,0.08314258982720937,0.1,0.8314258982720937
0,plus_relative_earnings,0.45,0.4498541108506391,0.00446516697220808,0.1,0.044651669722080796
1,six_aggregates,0.45,0.5078222909466371,0.07574587605996137,0.1,0.7574587605996137
1,plus_relative_earnings,0.45,0.4477680767137773,0.0044291850400759595,0.1,0.04429185040075959
2,six_aggregates,0.45,0.5535247183261589,0.07873920000543246,0.1,0.7873920000543245
2,plus_relative_earnings,0.45,0.4587295295720781,0.004699286974114098,0.1,0.046992869741140975


==> anc/results/identificacion_solo_trabajo/perfil_theta.csv <==
observables,theta,loglik,logpost_without_theta_prior,loglik_rel
with_earnings,0.1,1916.6086198466144,1861.3172471325752,0.0
with_earnings,0.15,1914.2615570752084,1862.3624574077594,-2.3470627714059447
with_earnings,0.2,1911.9285178324733,1863.4061986224426,-4.6801020141410845
with_earnings,0.25,1908.6620868935502,1865.8980509580422,-7.946532953064207
with_earnings,0.277,1906.3877594836042,1868.6333961973955,-10.22086036301016
with_earnings,0.3,1904.6873957213832,1865.781609034041,-11.92122412523122
with_earnings,0.35,1898.7440766872783,1852.9768881909183,-17.864543159336108
with_earnings,0.4,1891.4618186226478,1842.1681449815824,-25.146801223966577
with_earnings,0.45,1883.5526221328214,1831.7798093582637,-33.055997713792976
aggregates_only,0.1,1800.386863303606,1764.6132684374597,0.0
aggregates_only,0.15,1798.4517066391522,1763.0698152088232,-1.9351566644538707
aggregates_only,0.2,1796.2744256837575,1761.0403352587084,-4.112437619848606
aggregates_only,0.25,1793.6334373555833,1758.5081510041957,-6.753425948022823
aggregates_only,0.277,1792.0307425355395,1756.9267339934113,-8.356120768066603
aggregates_only,0.3,1790.5572093181852,1755.456928454628,-9.829653985420919
aggregates_only,0.35,1786.875551367944,1751.855581287393,-13.511311935662206
aggregates_only,0.4,1782.5489364379246,1747.646567312145,-17.83792686568154
aggregates_only,0.45,1777.4136491558045,1742.7534027713534,-22.973214147801627


==> anc/results/identificacion_solo_trabajo/simulacion.csv <==
theta_true,replication,observables,theta_mode,theta_sd_laplace,sd_ratio_post_prior
0.2,0,aggregates_only,0.18410158191133558,0.048635277608166,0.48635277608166
0.2,0,with_earnings,0.2001529730687975,0.0034771191265098715,0.034771191265098714
0.2,1,aggregates_only,0.1962654955911899,0.04604314434387998,0.46043144343879977
0.2,1,with_earnings,0.20328317022504552,0.003280169210495905,0.03280169210495905
0.2,2,aggregates_only,0.17161021347358765,0.04405938919688537,0.4405938919688536
0.2,2,with_earnings,0.20667933675052644,0.002758171522946772,0.02758171522946772
0.4,0,aggregates_only,0.3620231854898307,0.038831012689215794,0.38831012689215794
0.4,0,with_earnings,0.40503462182506556,0.004508695912212699,0.045086959122126985
0.4,1,aggregates_only,0.41886432828788633,0.03930311658512486,0.39303116585124853
0.4,1,with_earnings,0.39548891391725943,0.006787473925444941,0.06787473925444941
0.4,2,aggregates_only,0.4398608006346476,0.0453115421378192,0.45311542137819194
0.4,2,with_earnings,0.40477904251168245,0.003747458574493952,0.03747458574493952


==> anc/results/identificacion_solo_trabajo/trayectorias_theta_fijo.csv <==
quarter,theta_fixed,loglik,informal_output_share
1993Q2,0.1,1914.333602849054,0.30060454446598783
1993Q3,0.1,1914.333602849054,0.3004043628048023
1993Q4,0.1,1914.333602849054,0.30137917714800005
1994Q1,0.1,1914.333602849054,0.3040341085728265
1994Q2,0.1,1914.333602849054,0.3011798047079028
1994Q3,0.1,1914.333602849054,0.3013572048520782
1994Q4,0.1,1914.333602849054,0.30300447380207973
1995Q1,0.1,1914.333602849054,0.30504474132223125
1995Q2,0.1,1914.333602849054,0.3029021544744315
1995Q3,0.1,1914.333602849054,0.30249950203073456
1995Q4,0.1,1914.333602849054,0.30312748992344446
1996Q1,0.1,1914.333602849054,0.304095650324876
1996Q2,0.1,1914.333602849054,0.3009902001532164
1996Q3,0.1,1914.333602849054,0.30070327515683176
1996Q4,0.1,1914.333602849054,0.3013818004439236
1997Q1,0.1,1914.333602849054,0.3027447835950641
1997Q2,0.1,1914.333602849054,0.3010984388582757
1997Q3,0.1,1914.333602849054,0.30129911577939983
1997Q4,0.1,1914.333602849054,0.3030453538469071
1998Q1,0.1,1914.333602849054,0.3017724994902497
1998Q2,0.1,1914.333602849054,0.2999006698065401
1998Q3,0.1,1914.333602849054,0.30144689605289393
1998Q4,0.1,1914.333602849054,0.3026015007183553
1999Q1,0.1,1914.333602849054,0.2997975223796345
1999Q2,0.1,1914.333602849054,0.29794514207574074
1999Q3,0.1,1914.333602849054,0.2985206323675757
1999Q4,0.1,1914.333602849054,0.3004154935210209
2000Q1,0.1,1914.333602849054,0.30090987574162886
2000Q2,0.1,1914.333602849054,0.298738843542007
2000Q3,0.1,1914.333602849054,0.298798200671571
2000Q4,0.1,1914.333602849054,0.2992359531392826
2001Q1,0.1,1914.333602849054,0.3014808908535119
2001Q2,0.1,1914.333602849054,0.2979189764953409
2001Q3,0.1,1914.333602849054,0.29911704843460374
2001Q4,0.1,1914.333602849054,0.3010625432600273
2002Q1,0.1,1914.333602849054,0.3005179673888595
2002Q2,0.1,1914.333602849054,0.29835610433353693
2002Q3,0.1,1914.333602849054,0.297753864093135
2002Q4,0.1,1914.333602849054,0.2985969877108707
2003Q1,0.1,1914.333602849054,0.2985578177253145
2003Q2,0.1,1914.333602849054,0.29522391579377877
2003Q3,0.1,1914.333602849054,0.29257003962080336
2003Q4,0.1,1914.333602849054,0.2897678233809986
2004Q1,0.1,1914.333602849054,0.2858286397157183
2004Q2,0.1,1914.333602849054,0.28023567945407546
2004Q3,0.1,1914.333602849054,0.2796791613310952
2004Q4,0.1,1914.333602849054,0.28119487960461254
2005Q1,0.1,1914.333602849054,0.28239225673306345
2005Q2,0.1,1914.333602849054,0.28097972098757246
2005Q3,0.1,1914.333602849054,0.28009367161675486
2005Q4,0.1,1914.333602849054,0.280287433142528
2006Q1,0.1,1914.333602849054,0.28012055124595164
2006Q2,0.1,1914.333602849054,0.27679314873383193
2006Q3,0.1,1914.333602849054,0.27524949789457565
2006Q4,0.1,1914.333602849054,0.27349952459566457
2007Q1,0.1,1914.333602849054,0.2726993436991339
2007Q2,0.1,1914.333602849054,0.2673947596090182
2007Q3,0.1,1914.333602849054,0.2660327775181391
2007Q4,0.1,1914.333602849054,0.27300448173255765
2008Q1,0.1,1914.333602849054,0.279735282382852
2008Q2,0.1,1914.333602849054,0.2689980474263746
2008Q3,0.1,1914.333602849054,0.26944835658632654
2008Q4,0.1,1914.333602849054,0.27542399291283154
2009Q1,0.1,1914.333602849054,0.2821385236515677
2009Q2,0.1,1914.333602849054,0.2841342829514253
2009Q3,0.1,1914.333602849054,0.2809104633636113
2009Q4,0.1,1914.333602849054,0.28699395477976064
2010Q1,0.1,1914.333602849054,0.2800131930571361
2010Q2,0.1,1914.333602849054,0.27589673138320486
2010Q3,0.1,1914.333602849054,0.2782175889662641
2010Q4,0.1,1914.333602849054,0.2820263501297385
2011Q1,0.1,1914.333602849054,0.2763829607279992
2011Q2,0.1,1914.333602849054,0.2741134940318384
2011Q3,0.1,1914.333602849054,0.2747166843439009
2011Q4,0.1,1914.333602849054,0.2826381675348162
2012Q1,0.1,1914.333602849054,0.2736298882884055
2012Q2,0.1,1914.333602849054,0.27246083551319944
2012Q3,0.1,1914.333602849054,0.27190080900079466
2012Q4,0.1,1914.333602849054,0.27469202235790907
2013Q1,0.1,1914.333602849054,0.26463900940677537
2013Q2,0.1,1914.333602849054,0.2576053856470182
2013Q3,0.1,1914.333602849054,0.2571689687978186
2013Q4,0.1,1914.333602849054,0.26135205378535303
2014Q1,0.1,1914.333602849054,0.2558255412726764
2014Q2,0.1,1914.333602849054,0.2527621524440647
2014Q3,0.1,1914.333602849054,0.25563172476477275
2014Q4,0.1,1914.333602849054,0.25938076779716757
2015Q1,0.1,1914.333602849054,0.26113730256905954
2015Q2,0.1,1914.333602849054,0.2585556227711879
2015Q3,0.1,1914.333602849054,0.2566865327508549
2015Q4,0.1,1914.333602849054,0.25663389357629196
2016Q1,0.1,1914.333602849054,0.2530759696380025
2016Q2,0.1,1914.333602849054,0.2508036268906913
2016Q3,0.1,1914.333602849054,0.2513146365142181
2016Q4,0.1,1914.333602849054,0.2548238865841148
2017Q1,0.1,1914.333602849054,0.24886145163253445
2017Q2,0.1,1914.333602849054,0.2460991738126464
2017Q3,0.1,1914.333602849054,0.24811843909259523
2017Q4,0.1,1914.333602849054,0.25120808778589254
2018Q1,0.1,1914.333602849054,0.24712743400893608
2018Q2,0.1,1914.333602849054,0.243039338178473
2018Q3,0.1,1914.333602849054,0.24192121881822795
2018Q4,0.1,1914.333602849054,0.24240538044315652
2019Q1,0.1,1914.333602849054,0.23458055831395017
2019Q2,0.1,1914.333602849054,0.2315222901863221
2019Q3,0.1,1914.333602849054,0.2298430847900039
2019Q4,0.1,1914.333602849054,0.23725965709031507
2020Q1,0.1,1914.333602849054,0.23068040240216445
2020Q2,0.1,1914.333602849054,0.2275701876092725
2020Q3,0.1,1914.333602849054,0.22719328422391435
2020Q4,0.1,1914.333602849054,0.22999414405325466
2021Q1,0.1,1914.333602849054,0.22891887224595356
2021Q2,0.1,1914.333602849054,0.21881742514769453
2021Q3,0.1,1914.333602849054,0.22062253759613523
2021Q4,0.1,1914.333602849054,0.22200123132486382
2022Q1,0.1,1914.333602849054,0.22060548742686414
2022Q2,0.1,1914.333602849054,0.2170529512854312
2022Q3,0.1,1914.333602849054,0.21682204900067906
2022Q4,0.1,1914.333602849054,0.2145423627123127
2023Q1,0.1,1914.333602849054,0.21315457653335093
2023Q2,0.1,1914.333602849054,0.20002770882766707
2023Q3,0.1,1914.333602849054,0.19923768484633508
2023Q4,0.1,1914.333602849054,0.19640564104676186
2024Q1,0.1,1914.333602849054,0.19959780307234462
2024Q2,0.1,1914.333602849054,0.19866232565608014
2024Q3,0.1,1914.333602849054,0.1999301333279026
2024Q4,0.1,1914.333602849054,0.20243165734766952
2025Q1,0.1,1914.333602849054,0.2096153145654327
2025Q2,0.1,1914.333602849054,0.20004816703972841
2025Q3,0.1,1914.333602849054,0.20071688067269144
2025Q4,0.1,1914.333602849054,0.20415229130981363
2026Q1,0.1,1914.333602849054,0.20273487659412257
2026Q2,0.1,1914.333602849054,0.19861561874796135
1993Q2,0.2,1910.5318854284221,0.3027723434139204
1993Q3,0.2,1910.5318854284221,0.30233846625569727
1993Q4,0.2,1910.5318854284221,0.30339339463436793
1994Q1,0.2,1910.5318854284221,0.3057941723817074
1994Q2,0.2,1910.5318854284221,0.3033876576346317
1994Q3,0.2,1910.5318854284221,0.3033125830345437
1994Q4,0.2,1910.5318854284221,0.3046366879231367
1995Q1,0.2,1910.5318854284221,0.3065551190323443
1995Q2,0.2,1910.5318854284221,0.3045311215184416
1995Q3,0.2,1910.5318854284221,0.3041697112404395
1995Q4,0.2,1910.5318854284221,0.3050625165229373
1996Q1,0.2,1910.5318854284221,0.3057982814657487
1996Q2,0.2,1910.5318854284221,0.30342073419991833
1996Q3,0.2,1910.5318854284221,0.3030779961407182
1996Q4,0.2,1910.5318854284221,0.3038817944726067
1997Q1,0.2,1910.5318854284221,0.30446252670123286
1997Q2,0.2,1910.5318854284221,0.30266900796037516
1997Q3,0.2,1910.5318854284221,0.30290270964597765
1997Q4,0.2,1910.5318854284221,0.30469240283214866
1998Q1,0.2,1910.5318854284221,0.30223992538846345
1998Q2,0.2,1910.5318854284221,0.30111397595620715
1998Q3,0.2,1910.5318854284221,0.3024818091322543
1998Q4,0.2,1910.5318854284221,0.30459270581144954
1999Q1,0.2,1910.5318854284221,0.29900767908453707
1999Q2,0.2,1910.5318854284221,0.29823032417622175
1999Q3,0.2,1910.5318854284221,0.2994047972329163
1999Q4,0.2,1910.5318854284221,0.30144436059221347
2000Q1,0.2,1910.5318854284221,0.29994642178142567
2000Q2,0.2,1910.5318854284221,0.29798562993435745
2000Q3,0.2,1910.5318854284221,0.2977067708096223
2000Q4,0.2,1910.5318854284221,0.2979846834392818
2001Q1,0.2,1910.5318854284221,0.29835894116097816
2001Q2,0.2,1910.5318854284221,0.295910901353868
2001Q3,0.2,1910.5318854284221,0.29654860895842977
2001Q4,0.2,1910.5318854284221,0.29856614779598356
2002Q1,0.2,1910.5318854284221,0.2973277377760137
2002Q2,0.2,1910.5318854284221,0.2961804742916224
2002Q3,0.2,1910.5318854284221,0.2957077386070213
2002Q4,0.2,1910.5318854284221,0.29671702123205657
2003Q1,0.2,1910.5318854284221,0.2956223185175562
2003Q2,0.2,1910.5318854284221,0.29264331181072045
2003Q3,0.2,1910.5318854284221,0.28970835692055114
2003Q4,0.2,1910.5318854284221,0.2869877004155667
2004Q1,0.2,1910.5318854284221,0.2831477634767297
2004Q2,0.2,1910.5318854284221,0.2783983916881523
2004Q3,0.2,1910.5318854284221,0.27757755669156114
2004Q4,0.2,1910.5318854284221,0.27939916717707763
2005Q1,0.2,1910.5318854284221,0.2802536998729879
2005Q2,0.2,1910.5318854284221,0.27931446400910853
2005Q3,0.2,1910.5318854284221,0.27782313453475843
2005Q4,0.2,1910.5318854284221,0.2781780578632088
2006Q1,0.2,1910.5318854284221,0.2782553773816818
2006Q2,0.2,1910.5318854284221,0.27542168095348507
2006Q3,0.2,1910.5318854284221,0.2750506673835981
2006Q4,0.2,1910.5318854284221,0.2743088669849085
2007Q1,0.2,1910.5318854284221,0.27320960708719644
2007Q2,0.2,1910.5318854284221,0.2673275985297694
2007Q3,0.2,1910.5318854284221,0.2661898309060051
2007Q4,0.2,1910.5318854284221,0.27333270857156045
2008Q1,0.2,1910.5318854284221,0.27983311545202527
2008Q2,0.2,1910.5318854284221,0.2692570399546543
2008Q3,0.2,1910.5318854284221,0.270178288445612
2008Q4,0.2,1910.5318854284221,0.2759396424140739
2009Q1,0.2,1910.5318854284221,0.281678360850976
2009Q2,0.2,1910.5318854284221,0.28339665134307224
2009Q3,0.2,1910.5318854284221,0.2805854997246002
2009Q4,0.2,1910.5318854284221,0.28657459010657266
2010Q1,0.2,1910.5318854284221,0.2796381902677195
2010Q2,0.2,1910.5318854284221,0.2757867395077553
2010Q3,0.2,1910.5318854284221,0.2778748986778903
2010Q4,0.2,1910.5318854284221,0.28205253242768547
2011Q1,0.2,1910.5318854284221,0.27664616036650946
2011Q2,0.2,1910.5318854284221,0.27461707604051444
2011Q3,0.2,1910.5318854284221,0.27494060598284176
2011Q4,0.2,1910.5318854284221,0.2823301988170769
2012Q1,0.2,1910.5318854284221,0.27358596059494283
2012Q2,0.2,1910.5318854284221,0.2723687718173345
2012Q3,0.2,1910.5318854284221,0.27150502172385566
2012Q4,0.2,1910.5318854284221,0.2744240075809577
2013Q1,0.2,1910.5318854284221,0.26472044776230963
2013Q2,0.2,1910.5318854284221,0.2581976847085709
2013Q3,0.2,1910.5318854284221,0.25715439035692034
2013Q4,0.2,1910.5318854284221,0.2613980832856952
2014Q1,0.2,1910.5318854284221,0.2561437688286014
2014Q2,0.2,1910.5318854284221,0.25264584398678264
2014Q3,0.2,1910.5318854284221,0.2554845808164715
2014Q4,0.2,1910.5318854284221,0.25927788213510816
2015Q1,0.2,1910.5318854284221,0.26094543155062566
2015Q2,0.2,1910.5318854284221,0.25829151027558744
2015Q3,0.2,1910.5318854284221,0.25643490479171005
2015Q4,0.2,1910.5318854284221,0.25612680254922504
2016Q1,0.2,1910.5318854284221,0.25305230338900025
2016Q2,0.2,1910.5318854284221,0.2506198765204859
2016Q3,0.2,1910.5318854284221,0.2513015986613565
2016Q4,0.2,1910.5318854284221,0.2546240799203479
2017Q1,0.2,1910.5318854284221,0.24862893534753253
2017Q2,0.2,1910.5318854284221,0.24568849691088449
2017Q3,0.2,1910.5318854284221,0.24797514389462286
2017Q4,0.2,1910.5318854284221,0.2507990951353849
2018Q1,0.2,1910.5318854284221,0.24677924967063417
2018Q2,0.2,1910.5318854284221,0.24275050998884753
2018Q3,0.2,1910.5318854284221,0.24169568906574887
2018Q4,0.2,1910.5318854284221,0.24224943555515724
2019Q1,0.2,1910.5318854284221,0.23456358170234876
2019Q2,0.2,1910.5318854284221,0.23163565806958722
2019Q3,0.2,1910.5318854284221,0.22998862517200563
2019Q4,0.2,1910.5318854284221,0.23707680895298977
2020Q1,0.2,1910.5318854284221,0.23046513081463238
2020Q2,0.2,1910.5318854284221,0.2274381572403983
2020Q3,0.2,1910.5318854284221,0.2271421407586649
2020Q4,0.2,1910.5318854284221,0.23011151053185835
2021Q1,0.2,1910.5318854284221,0.22992642146737916
2021Q2,0.2,1910.5318854284221,0.21905698933052312
2021Q3,0.2,1910.5318854284221,0.2212747923592938
2021Q4,0.2,1910.5318854284221,0.2228700584566918
2022Q1,0.2,1910.5318854284221,0.22027932108622642
2022Q2,0.2,1910.5318854284221,0.21680713811107424
2022Q3,0.2,1910.5318854284221,0.21672275919852416
2022Q4,0.2,1910.5318854284221,0.21450835879782001
2023Q1,0.2,1910.5318854284221,0.21304439702768865
2023Q2,0.2,1910.5318854284221,0.1997462389488722
2023Q3,0.2,1910.5318854284221,0.19871190559769544
2023Q4,0.2,1910.5318854284221,0.19657841329460896
2024Q1,0.2,1910.5318854284221,0.19980482272054026
2024Q2,0.2,1910.5318854284221,0.19879964494677513
2024Q3,0.2,1910.5318854284221,0.1998448959731542
2024Q4,0.2,1910.5318854284221,0.2026964229583345
2025Q1,0.2,1910.5318854284221,0.2094363714809932
2025Q2,0.2,1910.5318854284221,0.19982365266615865
2025Q3,0.2,1910.5318854284221,0.20065288489220817
2025Q4,0.2,1910.5318854284221,0.20398365859963855
2026Q1,0.2,1910.5318854284221,0.20246010794397207
2026Q2,0.2,1910.5318854284221,0.19851771579957983
1993Q2,0.3,1903.4494775800135,0.3137600625129518
1993Q3,0.3,1903.4494775800135,0.31299944825168663
1993Q4,0.3,1903.4494775800135,0.3144076113055125
1994Q1,0.3,1903.4494775800135,0.31640781937865337
1994Q2,0.3,1903.4494775800135,0.3139194872400999
1994Q3,0.3,1903.4494775800135,0.3134394054060946
1994Q4,0.3,1903.4494775800135,0.3147638319642774
1995Q1,0.3,1903.4494775800135,0.31644054071473093
1995Q2,0.3,1903.4494775800135,0.31402706422304333
1995Q3,0.3,1903.4494775800135,0.31353523418320456
1995Q4,0.3,1903.4494775800135,0.3149820899150549
1996Q1,0.3,1903.4494775800135,0.3153619800291952
1996Q2,0.3,1903.4494775800135,0.31314798089249574
1996Q3,0.3,1903.4494775800135,0.3126160365942108
1996Q4,0.3,1903.4494775800135,0.3138236999895197
1997Q1,0.3,1903.4494775800135,0.31374388404038167
1997Q2,0.3,1903.4494775800135,0.31135510993115045
1997Q3,0.3,1903.4494775800135,0.31145406850654445
1997Q4,0.3,1903.4494775800135,0.3136909307196233
1998Q1,0.3,1903.4494775800135,0.3097523066552631
1998Q2,0.3,1903.4494775800135,0.30885398078572235
1998Q3,0.3,1903.4494775800135,0.30997132534686594
1998Q4,0.3,1903.4494775800135,0.3132999204301791
1999Q1,0.3,1903.4494775800135,0.3049323246469676
1999Q2,0.3,1903.4494775800135,0.30465426092027925
1999Q3,0.3,1903.4494775800135,0.30621064113635416
1999Q4,0.3,1903.4494775800135,0.30876430531474364
2000Q1,0.3,1903.4494775800135,0.3052534623730998
2000Q2,0.3,1903.4494775800135,0.3030250298831633
2000Q3,0.3,1903.4494775800135,0.3023223415174849
2000Q4,0.3,1903.4494775800135,0.3028899975159118
2001Q1,0.3,1903.4494775800135,0.3014787464828755
2001Q2,0.3,1903.4494775800135,0.2995282320995481
2001Q3,0.3,1903.4494775800135,0.2995865636986635
2001Q4,0.3,1903.4494775800135,0.3020130307620389
2002Q1,0.3,1903.4494775800135,0.29967859066427194
2002Q2,0.3,1903.4494775800135,0.29886688474932066
2002Q3,0.3,1903.4494775800135,0.2984298650276801
2002Q4,0.3,1903.4494775800135,0.2998210157904886
2003Q1,0.3,1903.4494775800135,0.29771847370386506
2003Q2,0.3,1903.4494775800135,0.294464463374407
2003Q3,0.3,1903.4494775800135,0.29123493799304845
2003Q4,0.3,1903.4494775800135,0.2890778577077024
2004Q1,0.3,1903.4494775800135,0.28504736141118897
2004Q2,0.3,1903.4494775800135,0.28067750863108887
2004Q3,0.3,1903.4494775800135,0.27945231277478505
2004Q4,0.3,1903.4494775800135,0.2816222025463167
2005Q1,0.3,1903.4494775800135,0.28165726604246155
2005Q2,0.3,1903.4494775800135,0.28066245163507636
2005Q3,0.3,1903.4494775800135,0.2784788383795057
2005Q4,0.3,1903.4494775800135,0.2792187775327095
2006Q1,0.3,1903.4494775800135,0.2790335033807691
2006Q2,0.3,1903.4494775800135,0.2763405540347553
2006Q3,0.3,1903.4494775800135,0.27645659244683113
2006Q4,0.3,1903.4494775800135,0.27666573087707597
2007Q1,0.3,1903.4494775800135,0.27489101920297565
2007Q2,0.3,1903.4494775800135,0.2684787784452361
2007Q3,0.3,1903.4494775800135,0.26766663267942686
2007Q4,0.3,1903.4494775800135,0.2744880980665155
2008Q1,0.3,1903.4494775800135,0.27990700907312904
2008Q2,0.3,1903.4494775800135,0.2703375270826253
2008Q3,0.3,1903.4494775800135,0.2715788263619688
2008Q4,0.3,1903.4494775800135,0.2771424561845726
2009Q1,0.3,1903.4494775800135,0.2813008116764658
2009Q2,0.3,1903.4494775800135,0.2821796702174928
2009Q3,0.3,1903.4494775800135,0.2802205997875695
2009Q4,0.3,1903.4494775800135,0.2856884503459102
2010Q1,0.3,1903.4494775800135,0.27987666455502946
2010Q2,0.3,1903.4494775800135,0.27602782049874663
2010Q3,0.3,1903.4494775800135,0.2777138539123365
2010Q4,0.3,1903.4494775800135,0.282104287430784
2011Q1,0.3,1903.4494775800135,0.2774333276929861
2011Q2,0.3,1903.4494775800135,0.2754812398674786
2011Q3,0.3,1903.4494775800135,0.2753625485982928
2011Q4,0.3,1903.4494775800135,0.2816952108579056
2012Q1,0.3,1903.4494775800135,0.2744280250562439
2012Q2,0.3,1903.4494775800135,0.2723811841123335
2012Q3,0.3,1903.4494775800135,0.2711888927901316
2012Q4,0.3,1903.4494775800135,0.27390136012489696
2013Q1,0.3,1903.4494775800135,0.26555086084023477
2013Q2,0.3,1903.4494775800135,0.2594765753449491
2013Q3,0.3,1903.4494775800135,0.2576111741611814
2013Q4,0.3,1903.4494775800135,0.26147228568992675
2014Q1,0.3,1903.4494775800135,0.25704973718660995
2014Q2,0.3,1903.4494775800135,0.2531046661643776
2014Q3,0.3,1903.4494775800135,0.2552963017615653
2014Q4,0.3,1903.4494775800135,0.25936320953393116
2015Q1,0.3,1903.4494775800135,0.2606027348057374
2015Q2,0.3,1903.4494775800135,0.2576957171661994
2015Q3,0.3,1903.4494775800135,0.25602325224530853
2015Q4,0.3,1903.4494775800135,0.25564519056093826
2016Q1,0.3,1903.4494775800135,0.2533049092913259
2016Q2,0.3,1903.4494775800135,0.2503484773121299
2016Q3,0.3,1903.4494775800135,0.25102560603589397
2016Q4,0.3,1903.4494775800135,0.25406734259153846
2017Q1,0.3,1903.4494775800135,0.24861251669227966
2017Q2,0.3,1903.4494775800135,0.245459173181526
2017Q3,0.3,1903.4494775800135,0.24751402096355277
2017Q4,0.3,1903.4494775800135,0.2499811237974995
2018Q1,0.3,1903.4494775800135,0.2465197318686857
2018Q2,0.3,1903.4494775800135,0.24253944388343718
2018Q3,0.3,1903.4494775800135,0.24144378730810523
2018Q4,0.3,1903.4494775800135,0.24194133802186393
2019Q1,0.3,1903.4494775800135,0.23523298762580222
2019Q2,0.3,1903.4494775800135,0.23229635465536116
2019Q3,0.3,1903.4494775800135,0.23093728583521472
2019Q4,0.3,1903.4494775800135,0.23709642780070703
2020Q1,0.3,1903.4494775800135,0.23148841172291865
2020Q2,0.3,1903.4494775800135,0.22819394082880762
2020Q3,0.3,1903.4494775800135,0.2276231826001976
2020Q4,0.3,1903.4494775800135,0.23037230882218732
2021Q1,0.3,1903.4494775800135,0.23088243790563784
2021Q2,0.3,1903.4494775800135,0.22003085391840052
2021Q3,0.3,1903.4494775800135,0.22257654123049453
2021Q4,0.3,1903.4494775800135,0.22494685096467146
2022Q1,0.3,1903.4494775800135,0.22126941871373995
2022Q2,0.3,1903.4494775800135,0.21819353241710956
2022Q3,0.3,1903.4494775800135,0.2180000047434188
2022Q4,0.3,1903.4494775800135,0.2162431079629649
2023Q1,0.3,1903.4494775800135,0.2140451240241062
2023Q2,0.3,1903.4494775800135,0.20197549934324996
2023Q3,0.3,1903.4494775800135,0.20034950776002944
2023Q4,0.3,1903.4494775800135,0.19921498890338946
2024Q1,0.3,1903.4494775800135,0.20185299338974894
2024Q2,0.3,1903.4494775800135,0.20095606089431362
2024Q3,0.3,1903.4494775800135,0.20173822419096138
2024Q4,0.3,1903.4494775800135,0.20497140046586934
2025Q1,0.3,1903.4494775800135,0.21035687089577093
2025Q2,0.3,1903.4494775800135,0.20190755273089675
2025Q3,0.3,1903.4494775800135,0.20265788560909684
2025Q4,0.3,1903.4494775800135,0.2054935620378192
2026Q1,0.3,1903.4494775800135,0.20417794246405926
2026Q2,0.3,1903.4494775800135,0.20083048765971673
1993Q2,0.4,1890.8833230570708,0.3149248832549946
1993Q3,0.4,1890.8833230570708,0.31385094495085425
1993Q4,0.4,1890.8833230570708,0.3156808792856814
1994Q1,0.4,1890.8833230570708,0.3171934741195652
1994Q2,0.4,1890.8833230570708,0.31474491936117227
1994Q3,0.4,1890.8833230570708,0.3139415756500744
1994Q4,0.4,1890.8833230570708,0.3153041609269167
1995Q1,0.4,1890.8833230570708,0.31668019447382245
1995Q2,0.4,1890.8833230570708,0.31396974657381493
1995Q3,0.4,1890.8833230570708,0.3134551596840688
1995Q4,0.4,1890.8833230570708,0.3155197992883743
1996Q1,0.4,1890.8833230570708,0.3157168708323389
1996Q2,0.4,1890.8833230570708,0.31376063863889203
1996Q3,0.4,1890.8833230570708,0.3131473950945585
1996Q4,0.4,1890.8833230570708,0.31479054692353814
1997Q1,0.4,1890.8833230570708,0.31413449347860745
1997Q2,0.4,1890.8833230570708,0.3111353606844865
1997Q3,0.4,1890.8833230570708,0.31107360846870397
1997Q4,0.4,1890.8833230570708,0.3135367822839658
1998Q1,0.4,1890.8833230570708,0.3089235784044384
1998Q2,0.4,1890.8833230570708,0.30801810570089716
1998Q3,0.4,1890.8833230570708,0.3087897378848855
1998Q4,0.4,1890.8833230570708,0.3129484629692647
1999Q1,0.4,1890.8833230570708,0.3033380544894987
1999Q2,0.4,1890.8833230570708,0.3032005190533711
1999Q3,0.4,1890.8833230570708,0.3050910386055034
1999Q4,0.4,1890.8833230570708,0.30797339871288454
2000Q1,0.4,1890.8833230570708,0.30304777937083255
2000Q2,0.4,1890.8833230570708,0.3003874928827877
2000Q3,0.4,1890.8833230570708,0.2992828807105625
2000Q4,0.4,1890.8833230570708,0.30008914552104377
2001Q1,0.4,1890.8833230570708,0.2972027484833722
2001Q2,0.4,1890.8833230570708,0.29575851695135413
2001Q3,0.4,1890.8833230570708,0.2952953869054205
2001Q4,0.4,1890.8833230570708,0.2980466501412689
2002Q1,0.4,1890.8833230570708,0.2953305790562443
2002Q2,0.4,1890.8833230570708,0.2948428298779301
2002Q3,0.4,1890.8833230570708,0.2946334231566693
2002Q4,0.4,1890.8833230570708,0.29653827582254066
2003Q1,0.4,1890.8833230570708,0.293748749421095
2003Q2,0.4,1890.8833230570708,0.2904051005917133
2003Q3,0.4,1890.8833230570708,0.2872294358777457
2003Q4,0.4,1890.8833230570708,0.28600749424911776
2004Q1,0.4,1890.8833230570708,0.2824709399865766
2004Q2,0.4,1890.8833230570708,0.2788043343929582
2004Q3,0.4,1890.8833230570708,0.2774712030154387
2004Q4,0.4,1890.8833230570708,0.28017699770269067
2005Q1,0.4,1890.8833230570708,0.27975534032984845
2005Q2,0.4,1890.8833230570708,0.27873550730139024
2005Q3,0.4,1890.8833230570708,0.27629746376664666
2005Q4,0.4,1890.8833230570708,0.27765093278686204
2006Q1,0.4,1890.8833230570708,0.27755115769478006
2006Q2,0.4,1890.8833230570708,0.2754058868375583
2006Q3,0.4,1890.8833230570708,0.2764175516887943
2006Q4,0.4,1890.8833230570708,0.2780909783397976
2007Q1,0.4,1890.8833230570708,0.2760535777875223
2007Q2,0.4,1890.8833230570708,0.2695025326190549
2007Q3,0.4,1890.8833230570708,0.26899970495762054
2007Q4,0.4,1890.8833230570708,0.275324958338139
2008Q1,0.4,1890.8833230570708,0.27957582909742085
2008Q2,0.4,1890.8833230570708,0.2713360535276855
2008Q3,0.4,1890.8833230570708,0.2727867086861041
2008Q4,0.4,1890.8833230570708,0.27814902507317435
2009Q1,0.4,1890.8833230570708,0.28058992344260647
2009Q2,0.4,1890.8833230570708,0.2803710158557775
2009Q3,0.4,1890.8833230570708,0.27922962113487604
2009Q4,0.4,1890.8833230570708,0.284119514872634
2010Q1,0.4,1890.8833230570708,0.27958198484395597
2010Q2,0.4,1890.8833230570708,0.2757880669066788
2010Q3,0.4,1890.8833230570708,0.2769779168664476
2010Q4,0.4,1890.8833230570708,0.2814798252648912
2011Q1,0.4,1890.8833230570708,0.2776910575421359
2011Q2,0.4,1890.8833230570708,0.2756800951930106
2011Q3,0.4,1890.8833230570708,0.2750738247827466
2011Q4,0.4,1890.8833230570708,0.2802515350208063
2012Q1,0.4,1890.8833230570708,0.2745794827276257
2012Q2,0.4,1890.8833230570708,0.27179926013415934
2012Q3,0.4,1890.8833230570708,0.27037586791971174
2012Q4,0.4,1890.8833230570708,0.2729591557640721
2013Q1,0.4,1890.8833230570708,0.26622713182105223
2013Q2,0.4,1890.8833230570708,0.26058433518055707
2013Q3,0.4,1890.8833230570708,0.2580767925410138
2013Q4,0.4,1890.8833230570708,0.26151627002186645
2014Q1,0.4,1890.8833230570708,0.25792430294552415
2014Q2,0.4,1890.8833230570708,0.2535607694250695
2014Q3,0.4,1890.8833230570708,0.25495361250844534
2014Q4,0.4,1890.8833230570708,0.2590887536218251
2015Q1,0.4,1890.8833230570708,0.2598568613302846
2015Q2,0.4,1890.8833230570708,0.2566342094460451
2015Q3,0.4,1890.8833230570708,0.25506793374650677
2015Q4,0.4,1890.8833230570708,0.254855880068234
2016Q1,0.4,1890.8833230570708,0.2532152942508935
2016Q2,0.4,1890.8833230570708,0.2497985285544806
2016Q3,0.4,1890.8833230570708,0.2503333024837174
2016Q4,0.4,1890.8833230570708,0.25307774659502724
2017Q1,0.4,1890.8833230570708,0.24836266796072662
2017Q2,0.4,1890.8833230570708,0.244929593709906
2017Q3,0.4,1890.8833230570708,0.24660458676110436
2017Q4,0.4,1890.8833230570708,0.24883305329962035
2018Q1,0.4,1890.8833230570708,0.2460034608660536
2018Q2,0.4,1890.8833230570708,0.24201673828160053
2018Q3,0.4,1890.8833230570708,0.24088122166957457
2018Q4,0.4,1890.8833230570708,0.24157837528204848
2019Q1,0.4,1890.8833230570708,0.23603343818483835
2019Q2,0.4,1890.8833230570708,0.23308452464526358
2019Q3,0.4,1890.8833230570708,0.23197878484994866
2019Q4,0.4,1890.8833230570708,0.237133034507348
2020Q1,0.4,1890.8833230570708,0.23274248829883112
2020Q2,0.4,1890.8833230570708,0.22927220531867215
2020Q3,0.4,1890.8833230570708,0.22849884708712015
2020Q4,0.4,1890.8833230570708,0.231030419276734
2021Q1,0.4,1890.8833230570708,0.23172331843881414
2021Q2,0.4,1890.8833230570708,0.22137945623622257
2021Q3,0.4,1890.8833230570708,0.22352716917737017
2021Q4,0.4,1890.8833230570708,0.2260819237002951
2022Q1,0.4,1890.8833230570708,0.22117652915720334
2022Q2,0.4,1890.8833230570708,0.2179192378510978
2022Q3,0.4,1890.8833230570708,0.21730600246192766
2022Q4,0.4,1890.8833230570708,0.21602341819894516
2023Q1,0.4,1890.8833230570708,0.21308368748875733
2023Q2,0.4,1890.8833230570708,0.20239409701258343
2023Q3,0.4,1890.8833230570708,0.20024860534256306
2023Q4,0.4,1890.8833230570708,0.20022371756164722
2024Q1,0.4,1890.8833230570708,0.2021461115516228
2024Q2,0.4,1890.8833230570708,0.2011115672192407
2024Q3,0.4,1890.8833230570708,0.20153479092964752
2024Q4,0.4,1890.8833230570708,0.20497100705986634
2025Q1,0.4,1890.8833230570708,0.20870501500679414
2025Q2,0.4,1890.8833230570708,0.2015439943483867
2025Q3,0.4,1890.8833230570708,0.20201849986670609
2025Q4,0.4,1890.8833230570708,0.2043526198251208
2026Q1,0.4,1890.8833230570708,0.20301453473549352
2026Q2,0.4,1890.8833230570708,0.19988652823949737


==> anc/results/largo_plazo_1993/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.011450313705106527,1.0033904410337882,0.992083543544249,-0.1255796266465479
obs_c,0.011150835441867506,1.0107367013911586,0.9983386788416726,0.05761842004657458
obs_i,0.09065899644715589,0.8320363466490511,0.8924262957768224,-0.45119320319133766
obs_g,0.05985480676909586,0.9044698363017922,0.9911109482093325,-0.13303792068278059
obs_n,0.014775677552581577,0.9849298521200837,0.9815460804619259,-0.1912257616793061
obs_s,0.027160726862999956,0.9223781912284083,0.9160949538656036,-0.40096138904136075


==> anc/results/largo_plazo_1993/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6881852810178938,0.2101158883740715,0.3297730461404518,0.4622877749301226
1993Q3,0.6878832812958006,0.6878832812958006,0.20988247022074272,0.3294621451082663,0.4619380559871199
1993Q4,0.686731000362914,0.686731000362914,0.20899473868656257,0.32827877560951896,0.4606057418869027
1994Q1,0.6897329302773032,0.6897329302773033,0.21131702592858934,0.3313712466281905,0.4640834648426842
1994Q2,0.6877084928505579,0.6877084928505579,0.20974751809385345,0.32928234803186696,0.4617357506184896
1994Q3,0.6877615387347085,0.6877615387347085,0.2097884631065345,0.32933690287895234,0.4617971396445888
1994Q4,0.6867026295084494,0.6867026295084494,0.2089729387306902,0.3282496966229904,0.46057297905781697
1995Q1,0.6895505837646291,0.6895505837646291,0.21117507420358395,0.3311825137039478,0.4638715892627013
1995Q2,0.687945723145582,0.687945723145582,0.20993070631370114,0.3295264016939546,0.46201034609381664
1995Q3,0.6879021187719571,0.6879021187719571,0.20989702068713176,0.3294815286433621,0.4619598634876386
1995Q4,0.6868539968888351,0.6868539968888351,0.20908928008916933,0.3284048739108908,0.46074780159745804
1996Q1,0.6894532289294323,0.6894532289294323,0.21109933351273677,0.33108179633657175,0.46375850220531617
1996Q2,0.6879045655029963,0.6879045655029963,0.209898910683676,0.32948404638946477,0.46196269604775064
1996Q3,0.6878740911685711,0.6878740911685711,0.2098753720143646,0.329452689020975,0.46192741720560637
1996Q4,0.6868986045638089,0.6868986045638089,0.20912358058955877,0.32845061929494823,0.46079933207698043
1997Q1,0.6890423601756422,0.6890423601756422,0.21078004602541625,0.33065709794699494,0.46328149397928675
1997Q2,0.6876383434644483,0.6876383434644483,0.20969338608757684,0.3292102179816934,0.4616545785465126
1997Q3,0.6882978143260302,0.6882978143260302,0.21020294667121228,0.32988897654527743,0.46241814659113056
1997Q4,0.6877848938432328,0.6877848938432328,0.20980649349387925,0.3293609254186134,0.4618241702550521
1998Q1,0.6906398007582816,0.6906398007582816,0.21202472211177237,0.33231159352576944,0.46513840465910633
1998Q2,0.6898194688975227,0.6898194688975227,0.2113844343583774,0.33146085646920304,0.4641840459779678
1998Q3,0.69122944943315,0.6912294494331501,0.21248641195064275,0.33292454469758126,0.46582541233301006
1998Q4,0.6915925349161247,0.6915925349161247,0.21277131280467526,0.3333025831101071,0.46624887396771697
1999Q1,0.6949500526592731,0.6949500526592731,0.21542801478562598,0.33682034555176166,0.47018014814360715
1999Q2,0.6943090509728116,0.6943090509728116,0.21491769750881912,0.3361456720087481,0.469427447301708
1999Q3,0.6958798974692184,0.6958798974692184,0.21617092307595517,0.33780163638336513,0.4712738454194382
1999Q4,0.6955600790403083,0.6955600790403083,0.21591504805283102,0.33746377501000246,0.4708974267712423
2000Q1,0.6977130123776162,0.6977130123776162,0.2176447183030268,0.33974524493253677,0.4734363172555591
2000Q2,0.6958690656988309,0.6958690656988309,0.21616225090331564,0.3377901875432694,0.471261092503906
2000Q3,0.6956834458536953,0.6956834458536953,0.2160137053941122,0.33759405840627466,0.4710425962954152
2000Q4,0.6933925763591584,0.6933925763591584,0.21419063084275794,0.3351835862702334,0.46835304458228305
2001Q1,0.6960275982454878,0.6969494576026826,0.2173601704080147,0.339212853471733,0.4720123958046637
2001Q2,0.6941863560450118,0.6930260851167767,0.21347289024723765,0.3345257977195723,0.4686778130505978
2001Q3,0.6944382200087719,0.6935353632930408,0.2141907617515958,0.3352507942950178,0.4687674075059314
2001Q4,0.6939155566818936,0.6962723411220006,0.21648690501483833,0.33751967415205086,0.4706582899558453
2002Q1,0.6962676694070964,0.6966104072504902,0.21702190167453858,0.3387994753497695,0.4718247416904531
2002Q2,0.6956924875008857,0.6938977789633484,0.21414303944768218,0.33569399876412137,0.46994916613176824
2002Q3,0.6947471430805583,0.6934995888879276,0.21384765740695938,0.3352147463940765,0.46916487874363555
2002Q4,0.6939945183959939,0.6953661573016143,0.2156513595598943,0.33690084773479234,0.47044337920107426
2003Q1,0.6931464219207758,0.6930774329484664,0.21394681022246775,0.33488653657729367,0.4679174303564338
2003Q2,0.691119722289951,0.6889606568078361,0.21030015970000782,0.33047975640292204,0.46429089283035613
2003Q3,0.6877787737459474,0.6864181980175714,0.2086799089605396,0.3279244120999607,0.46067142840941905
2003Q4,0.6822912238574138,0.685475030552419,0.20813603916946283,0.32661265575828186,0.4577075338824667
2004Q1,0.6804194388972926,0.6807481777678839,0.20475487925719946,0.3222885651684798,0.45325638592250256
2004Q2,0.6755093018137532,0.6752094239316029,0.20041545477790587,0.31650856498732705,0.4476109473440674
2004Q3,0.674213807442741,0.6742858831117116,0.19990937040936893,0.3158042374346801,0.44610394122622077
2004Q4,0.6740152156102986,0.6767546377482487,0.20152464940962123,0.3176922010073774,0.4480685364465195
2005Q1,0.6758511428758965,0.6754809207775678,0.20054396818104442,0.3170547402952356,0.44785023413635916
2005Q2,0.6748142692034166,0.6725029704456886,0.19803280922297678,0.31390144670986314,0.4455383899158471
2005Q3,0.6729343552014383,0.6722221348866442,0.19827976459831048,0.3137639398865387,0.4441917588033367
2005Q4,0.669608837602627,0.6730903886630791,0.1989955133473041,0.314343615769185,0.44353805778799665
2006Q1,0.6700939417198142,0.6696765222099277,0.19649017214152512,0.3115089584344328,0.4412116071769849
2006Q2,0.6671538254023369,0.6665820323873022,0.19415425301069483,0.30820249567554514,0.4380243132913371
2006Q3,0.6666450318754007,0.6645438663225038,0.1922075425539643,0.3062010791645211,0.4365363156780703
2006Q4,0.6635791027916434,0.6649688146498312,0.19262564417914801,0.3062377033099305,0.43617456319610204
2007Q1,0.6634180478152959,0.6609457233405096,0.18974360168494095,0.3028434671983451,0.4325589628565417
2007Q2,0.6543537917650138,0.6552640655447548,0.18660763004794947,0.2977061241098039,0.4248927383253379
2007Q3,0.6491781188716552,0.6527456490349905,0.18467400760938243,0.29457065722728004,0.42123481285401027
2007Q4,0.6592791335641515,0.6604205301111179,0.189870443794977,0.30232325115410585,0.4308226189058542
2008Q1,0.6688773194069423,0.6618760825323627,0.19004065160752817,0.30389946414729285,0.43516647620111804
2008Q2,0.6519423619271301,0.6547513047301383,0.1861323912188422,0.2971520523737354,0.4242274999793005
2008Q3,0.6529028558493083,0.6537543704252733,0.1853757685842016,0.29573010134927424,0.4233599355518797
2008Q4,0.6588704426065614,0.6612801580560561,0.19038829043953706,0.302535570971888,0.43111909039786855
2009Q1,0.6653498669279724,0.6641523686295865,0.19229101347026864,0.3059792795164666,0.43558170302199184
2009Q2,0.6677060681361964,0.6647689230761717,0.19248218029299569,0.3066198896098832,0.43690273909238697
2009Q3,0.6620411297167922,0.6639295880324132,0.19230335971381302,0.3058872271204924,0.43464964801294975
2009Q4,0.6729356653883785,0.6704733821775966,0.19660030835731923,0.3121082769072421,0.44294270654045104
2010Q1,0.6632334190506023,0.6649718490797869,0.19324727803691716,0.3066732888937283,0.4353187192739102
2010Q2,0.6606557075568378,0.6615150353388176,0.19071196034617413,0.3034863179267404,0.4319962535959359
2010Q3,0.6651753755962151,0.6641235611796017,0.19239074844227586,0.30589771280724437,0.4353967973541661
2010Q4,0.6690733509154044,0.6678119406740842,0.19481432637822238,0.30942226107814474,0.4396762906592782
2011Q1,0.6601511074725902,0.6615240215117169,0.19058695240174076,0.3035280778351992,0.43196940598596684
2011Q2,0.6586112454120924,0.6580596286511218,0.18807292690827443,0.2999785813922692,0.42863444551534446
2011Q3,0.6575030472331641,0.658349282027233,0.18826887873292575,0.30056214376083845,0.4288630892143746
2011Q4,0.6688939501275534,0.6648791909633067,0.1925091970015282,0.3066439927993261,0.43720460049800003
2012Q1,0.6520213693054817,0.6558445571677882,0.1868299962021849,0.2976202107168573,0.42489365218268477
2012Q2,0.6553888206069916,0.6538686467800092,0.18515479374089883,0.29635207146800824,0.4244886840168103
2012Q3,0.6553235823098964,0.6547025906165529,0.18576059488866836,0.2970483558782609,0.42528720992144986
2012Q4,0.6601492819350223,0.6572289504782891,0.18718093669695243,0.2994531577099638,0.42879318447535014
2013Q1,0.6454972268761117,0.6466204534440656,0.18075644595726634,0.28970155010882664,0.4158856063173282
2013Q2,0.6367763295132508,0.6373666872240131,0.17482142082197782,0.2810635070854009,0.40624511354508686
2013Q3,0.6355382763330529,0.6361839587210368,0.17423607921210912,0.2805269369005946,0.40485015054354184
2013Q4,0.6397269879458936,0.6382618404393265,0.17529678465683377,0.2823462599695761,0.40773526857234765
2014Q1,0.6272180554139118,0.628501455301834,0.16943205166719336,0.2734968279683664,0.3967559302741251
2014Q2,0.6207757172815885,0.6233558090530013,0.16638442681671942,0.26920843860654264,0.39091605617595554
2014Q3,0.6260749389278271,0.6246484354769938,0.167111562472284,0.270655530685478,0.3935335923312934
2014Q4,0.6266700007770081,0.6282795471282407,0.1694002281359749,0.2735324701593693,0.3964933192585616
2015Q1,0.6260662970811808,0.6246642647627629,0.16686135459120613,0.2705677888874762,0.39392166544794455
2015Q2,0.6219210522899435,0.6203426753454984,0.16426622593479787,0.2669683263950339,0.3896415811101082
2015Q3,0.617430188521269,0.6172442639433675,0.16271291064090562,0.2644194757876983,0.38586342213151587
2015Q4,0.6178200521818203,0.6194994732253202,0.16428215258184783,0.26639457079818185,0.3872581276027721
2016Q1,0.6114460285901164,0.6126874554466976,0.16020335313877268,0.2603195139784582,0.3806850239361288
2016Q2,0.6099478449770017,0.6099963735020297,0.15863392815949337,0.2585945324108987,0.37854216467493845
2016Q3,0.6109400992150219,0.6102144342829379,0.1586284972334582,0.2586921824345293,0.37917368665805906
2016Q4,0.6159135407766331,0.6147171102162804,0.1612696332440706,0.26235088221572433,0.38358580468535713
2017Q1,0.6061659953493229,0.6081981919048993,0.1577634841985079,0.25700491343296,0.37607820187026136
2017Q2,0.6034588312351443,0.60513763949069,0.1560796879686216,0.2546219735349663,0.3730523107519485
2017Q3,0.6085056724165488,0.606819042724836,0.1567561925462549,0.2559543572510504,0.37595975593113345
2017Q4,0.6120165590837455,0.61198523983486,0.15973513409165668,0.2602241692985955,0.38066195377202716
2018Q1,0.6062939017277578,0.6070337765648266,0.1571498377770617,0.2561342140489584,0.37542749117558316
2018Q2,0.6036553911625394,0.6036171977146985,0.1551178790106636,0.2534234934260121,0.3722921262294814
2018Q3,0.6044771672391585,0.6039989504794885,0.15525238101721411,0.253717090777403,0.37286511924195503
2018Q4,0.6100722409998883,0.6087015038269861,0.15782482834437625,0.25753827582966465,0.3777007567840182
2019Q1,0.5983327161139304,0.6010946793463525,0.15386755129362442,0.25140658463164206,0.36897425723746546
2019Q2,0.5986135941062368,0.5977327106213774,0.15194905349137708,0.2487741318567091,0.3665763375917686
2019Q3,0.5940508050479613,0.596848963627892,0.15146595219467188,0.2477741205231455,0.36505266995319563
2019Q4,0.609215457494104,0.6054221902100463,0.15568475940555793,0.25482761474854065,0.3752595245702259
2020Q1,0.5991396012681862,0.6000585980267978,0.15330205103990643,0.2507441649813764,0.3687821219355275
2020Q2,0.5865879191765383,0.5865879191765383,0.14604070041078354,0.24030965848562186,0.3559702811243804
2020Q3,0.5999141464419078,0.5999141464419078,0.15306406637100498,0.2505365168992223,0.3687299822758267
2020Q4,0.615420879749711,0.6124023122258908,0.15917125663361137,0.2605402365784519,0.3825615914494404
2021Q1,0.604243543861884,0.6017970669335861,0.1534500644217073,0.2520368097505959,0.37166986748062153
2021Q2,0.5899142176492493,0.5939084838455306,0.15014221888305804,0.2463231145952926,0.3619891624038694
2021Q3,0.5900410308291606,0.5882621203785454,0.1466931530410038,0.24154898352270943,0.3579074006897879
2021Q4,0.5847411209432527,0.586054423214553,0.14563854473691537,0.2392423388401157,0.3551834591676841
2022Q1,0.5821580920667051,0.5820943548609723,0.1438152063423423,0.23702856740047598,0.3515837903041066
2022Q2,0.575060395287157,0.5758510471140288,0.14061316196799178,0.23219742960646855,0.3457406877701584
2022Q3,0.5780172591155304,0.5749633963183067,0.13985758661915443,0.23151040638126474,0.3459813685057479
2022Q4,0.5733915752901744,0.5762683489621188,0.14089722016839462,0.23239788992898996,0.3459483448069186
2023Q1,0.5792942841362436,0.57214329344682,0.1381798254162186,0.2297327733536984,0.3446675620385671
2023Q2,0.5549788752026328,0.5603732843738558,0.13319839869786632,0.22088650638023233,0.33018471291190776
2023Q3,0.558716689594733,0.5583995219673877,0.13244708063951274,0.219988136917879,0.32920546418792496
2023Q4,0.5527909558653819,0.558628799169649,0.1323342549420965,0.2193869533768715,0.32901167870046966
2024Q1,0.560304624894086,0.5578960738222761,0.13193327735697621,0.21958296952457843,0.33010883172784494
2024Q2,0.5555597978758177,0.5550801686088733,0.13057063597134658,0.21756033746166634,0.3273132303852878
2024Q3,0.5561801763166703,0.5558350631804854,0.1311480702991669,0.21810738871283492,0.3275911422973189
2024Q4,0.5554196383139185,0.5595193291933964,0.13279363946640999,0.220383416640767,0.33038244219423696
2025Q1,0.5696796469130659,0.5608311876544736,0.13269045148383496,0.221651551223316,0.33478821995572716
2025Q2,0.5482774488540658,0.5518232045979458,0.12932985599168703,0.2152565677239785,0.3233130385373525
2025Q3,0.5480178157876563,0.5492557462726884,0.12811193978405533,0.2132309716961095,0.3212701662557096
2025Q4,0.5550447852238422,0.555129027644621,0.13081964201260804,0.21771474204914956,0.32706106023615766
2026Q1,0.5515994129886721,0.5507713464111368,0.12891417859782175,0.2146532769322557,0.32323535236807016
2026Q2,0.5433097680795567,0.545080370448885,0.1262650484770182,0.21063666066089348,0.3174255462904968


==> anc/results/largo_plazo_1993/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.3062332018751419,0.3555696910954488,0.39835503403491607,0.43581283367546175,0.46887983161893887,0.49828531853943614,0.5246055491372185,0.548301883008097,0.5697480601696313,0.5892500586925249,0.6070607859937391,0.6233911067610169,0.6384182307168842
1993Q3,0.3059343630987886,0.35524736015555664,0.3980178724874859,0.4354669153697102,0.46852946326161715,0.49793357721052145,0.5242546425101039,0.547953395608425,0.5694031246958163,0.5889094770540069,0.6067251159983077,0.6230607249537885,0.6380933784208986
1993Q4,0.3047970866519259,0.354020271474611,0.3967339533928656,0.434149316508161,0.46719461557662884,0.4965932320079677,0.5229172397678526,0.5466250001195748,0.5680880778034247,0.587610857413346,0.6054450697856474,0.6218007053802158,0.636854321323984
1994Q1,0.3077697082119629,0.357226278397911,0.4000872016607148,0.43758941454708505,0.4706787537276092,0.5000908317629611,0.5264063687590634,0.5500899218117802,0.5715175471729919,0.5909969170682696,0.6087821879030019,0.6250851509105724,0.6400837062949584
1994Q2,0.3057615507732466,0.35506094237654273,0.3978228590081765,0.4352668203584717,0.46832677925334926,0.4977300856653732,0.5240516219939557,0.5477517641481618,0.5692035388381775,0.5887124018663388,0.6065308752135155,0.6228695373274074,0.6379053843743087
1994Q3,0.305813985576037,0.3551175069342027,0.39788203318530757,0.4353275377461908,0.468388283406434,0.4977918358937377,0.5241132302063091,0.5478129516624728,0.5692641063261497,0.5887722081132246,0.6065898219019189,0.6229275580043655,0.637962436365735
1994Q4,0.30476914392002735,0.3539901139071272,0.39670239172197436,0.43411692025057325,0.46716178925627233,0.49656026516953533,0.5228843405446134,0.5465923182134935,0.5680557204930188,0.5875789008770845,0.6054135672211762,0.6217696928965109,0.6368238222630976
1995Q1,0.3075882335628305,0.3570306826987761,0.399882737859075,0.4373797582969345,0.4704665056899974,0.49987784596818513,0.5261939722523241,0.5498790645539529,0.5713089061597256,0.5907909697801892,0.6085792648355639,0.6248854736002428,0.6398874151427707
1995Q2,0.3059961250520704,0.35531398097620226,0.3980875618927949,0.43553841773699936,0.46860188814093195,0.4980062882840528,0.5243271831672209,0.5480254380597575,0.5694744345680979,0.5889798883734834,0.6067945132720134,0.6231290301790735,0.6381605415666786
1995Q3,0.3059529940181697,0.35526745698710555,0.39803889517067786,0.4354884851196918,0.46855131144775786,0.49795551186297315,0.5242765258702521,0.5479751287793055,0.5694246369620264,0.5889307183352109,0.606746051443778,0.6230813310235568,0.6381136400141727
1995Q4,0.3049182596938588,0.35415104457238034,0.3968708110295741,0.4342897893790488,0.4673369499257284,0.49673617268395687,0.523059884629363,0.5467667003707872,0.568228368573408,0.5877494086537499,0.6055816510651827,0.6219351603375047,0.6369865489305417
1996Q1,0.3074913925615301,0.35692629948434396,0.3997736159095952,0.4372678596646626,0.47035321886000053,0.4997641609932455,0.5260805979219095,0.5497665083700262,0.571197529894598,0.5906810286746034,0.6084709356357333,0.6247788748562005,0.6397826220623047
1996Q2,0.3059554140119346,0.3552700673773008,0.3980416258087519,0.43549128680591515,0.46855414929064126,0.4979583609285893,0.5242793682661557,0.5479779516607247,0.5694274311446044,0.5889334773147865,0.6067487706942738,0.623084007487966,0.6381162717315776
1996Q3,0.30592527419637755,0.35523755605985624,0.3980076166644127,0.4354563926110784,0.46851880462246753,0.4979228763477004,0.5242439666336499,0.5479427929695473,0.569392629797028,0.5888991143306257,0.6067149024555017,0.623050672078403,0.6380834935823871
1996Q4,0.3049622191185132,0.3541984849067472,0.3969204569892775,0.4343407453017826,0.46738857976212,0.49678802126939303,0.5231116248533362,0.5468180970157575,0.5682792531290479,0.5877996615040496,0.6056311887178497,0.6219839261575401,0.6370345063444461
1997Q1,0.3070830626316941,0.35648611620234416,0.39931340263241827,0.4367958939590454,0.4698753605044962,0.49928458974260254,0.5256023072324139,0.5492916424919311,0.5707276181035948,0.5902171505698428,0.6080138393985359,0.6243290628860432,0.6393404136568747
1997Q2,0.30569222468894297,0.3549861540684404,0.3977446184043711,0.4351865375840828,0.46824545464650913,0.4976484343053913,0.5239701571895324,0.5476708545346226,0.5691234481137564,0.5886333168753417,0.6064529260658379,0.6227928119874985,0.6378299393533524
1997Q3,0.3063446395086402,0.3556898775565656,0.398480739947746,0.4359417950919709,0.46901044371241374,0.4984164350093061,0.5247363478108209,0.548431773981649,0.5698766219156299,0.589376992928206,0.6071858853638968,0.6235142314156673,0.6385392911532374
1997Q4,0.3058370747741221,0.3551424141961594,0.39790808915336956,0.43535427287486583,0.468415364645738,0.4978190251994094,0.5241403567267461,0.5478398927195063,0.5692907741800952,0.5887985406101003,0.606615775773456,0.6229531040101596,0.637987555733245
1998Q1,0.3086740000873001,0.35820069014393513,0.4011055697889281,0.43863344509955954,0.4717355125366727,0.5011511049356165,0.5274635666780214,0.5511393315882174,0.57255581369126,0.592021677078646,0.6097918084605689,0.6260785401207123,0.6410601749000305
1998Q2,0.30785587439994844,0.35731914364803397,0.4001842720962705,0.4376889454397505,0.47077951084051134,0.5001919353634768,0.5265071892932651,0.5501900087159637,0.5716165794337041,0.5910946683495567,0.6088785016092242,0.6251799221365493,0.6401768686204683
1998Q3,0.3092635468762295,0.3588357308761187,0.40176905831459675,0.43931347453864533,0.47242367300930527,0.5018414117590454,0.5281517445007968,0.5518223265107618,0.573231454827031,0.5926884380936516,0.6104486372288872,0.6267247355499437,0.641695296902931
1998Q4,0.30962718899730524,0.35922734777128634,0.4021781400119287,0.43973268448888486,0.4728478327246188,0.5022668385575247,0.5285758094263016,0.5522431531987172,0.5736477107088651,0.5930991873475052,0.6108532357796587,0.6271227551760388,0.6420864697881224
1999Q1,0.31301239464520936,0.3628698065345555,0.40598017810434867,0.4436262941374573,0.4767851330600559,0.5062138688410355,0.5325083948513682,0.5561440944332341,0.5775048388686711,0.596903996577434,0.6145999084929616,0.63080745864531,0.6457068430423678
1999Q2,0.31236294751079385,0.36217144905567117,0.40525162520059255,0.44288055214619443,0.4760313419443362,0.5054584987549426,0.531756041879673,0.5553980207494853,0.5767673460512739,0.596176687725777,0.6138838748466563,0.6301034140930224,0.6450152221256671
1999Q3,0.31395716122325756,0.3638853487527823,0.4070392915882068,0.4447100932966427,0.4778803609258801,0.5073111515179735,0.5336010817706058,0.5572274717745467,0.5785755863700976,0.5979598064316125,0.6156392142064592,0.6318292397448365,0.6467104828789956
1999Q4,0.31363185295006746,0.3635357207588038,0.4066747082732651,0.44433705276728613,0.4775034226609743,0.5069335380580515,0.533225078337511,0.5568546972166654,0.5782071802122188,0.5975965600712918,0.6152816642292129,0.6314777351179381,0.6463652338632064
2000Q1,0.3158290110098813,0.365896111968508,0.40913514276102186,0.44685373853630117,0.4800456721462415,0.5094796910713697,0.5357597971945088,0.5593671346521109,0.5806897157633488,0.6000439145609666,0.6176902704600362,0.6338452850943429,0.6486903494675518
2000Q2,0.31394613737654437,0.36387350163748866,0.40702693849107924,0.44469745434043195,0.4778675905290556,0.507298358795565,0.5335883440812014,0.5572148439037166,0.5785631068692717,0.5979475020634963,0.6156271031064506,0.6318173336971666,0.6466987889733555
2000Q3,0.31375729294478133,0.3636705447684045,0.40681530500390634,0.4444809159401245,0.477648793471579,0.5070791732437228,0.5333700961182931,0.5569984728309632,0.5783492737915256,0.5977366660469191,0.6154195753439069,0.6316133165093474,0.6464984041971081
2000Q4,0.31143699621520826,0.3611753998592615,0.4042121806371896,0.4418162897561596,0.4749553308531203,0.5043800009324398,0.5306816445501515,0.5543324057348837,0.5757138219008615,0.595137563617039,0.6128607269805222,0.6290972778337961,0.6440267320887666
2001Q1,0.31504781397627973,0.3650571529657812,0.40826087315470155,0.44595970242953625,0.47914275150753166,0.5085755588677985,0.5348598806616155,0.5584752672484786,0.5798085865158491,0.5991753827467146,0.6168355890972951,0.6330052616423281,0.6478654626393469
2001Q2,0.31106756824602744,0.36077788543289563,0.4037972396654467,0.4413913451459928,0.47452560917539877,0.5039492096117633,0.53025242296339,0.5539066318940006,0.5752928247126057,0.5947222721181281,0.6124517767258912,0.6286950876731505,0.6436315601744869
2001Q3,0.3115810590396352,0.36133039686958474,0.40437395585307834,0.44198195022397047,0.4751228403188146,0.5045479155212427,0.5308489367466906,0.5544983447476508,0.575877890881911,0.5952994014750124,0.6130200869093004,0.6292539973907846,0.6441807113719797
2001Q4,0.3143568548358389,0.36431485087225146,0.4074871005899435,0.4451682319995588,0.47834323483648067,0.5077748086252558,0.5340627211370351,0.5576851104863442,0.5790278296961253,0.5984056866683528,0.6160780760916902,0.6322606579730603,0.6471342020777605
2002Q1,0.3147016208731851,0.3646852650838664,0.40787324556475946,0.44556323284476573,0.47874227258375135,0.5081744809234267,0.5344606180113695,0.5580795269264464,0.5794175673835519,0.5987899150050138,0.6164562334197293,0.6326323804913491,0.6474992721311238
2002Q2,0.3119470453066285,0.36172411445331826,0.40478484912519563,0.4424026740357071,0.47554822646629025,0.5049743006395523,0.5312737148648309,0.5549196632563403,0.5762944402159065,0.5957102673144926,0.6134246448641224,0.6296518370316195,0.6445715808356257
2002Q3,0.31154495802711335,0.361291556808526,0.40433341814776724,0.44194043973634145,0.47508086721747417,0.5045058415308157,0.5308070192627278,0.5544567668185026,0.5758367819531904,0.5952588519703118,0.6129801586217392,0.6292147309801938,0.6441421318326027
2002Q4,0.31343478515417605,0.3633238947218404,0.40645379826423883,0.44411099766621936,0.4772749872273009,0.5067046770946672,0.5329971786285893,0.5566287416093136,0.5779838609215031,0.5973763581716869,0.6150649062072551,0.6312646336035364,0.6461559172853781
2003Q1,0.31111929824363443,0.360833552402952,0.4038553507126269,0.44145086048419235,0.4745857965181468,0.5040095494010113,0.5303125452275838,0.5539662733132437,0.5753517988981148,0.5947804487132419,0.6125090665052657,0.6287514317879089,0.6436869223055837
2003Q2,0.30700193541144294,0.3563986504014832,0.3992219478004346,0.43670209556703954,0.46978038378313347,0.49918926612825604,0.5255072323995487,0.5491972433025644,0.5706341991390403,0.5901249269758879,0.6079229603889196,0.6242396287658827,0.6392524882852834
2003Q3,0.3044891600487539,0.3536879159492473,0.3963861041233696,0.43379225138940586,0.46683279458968285,0.49622984807163156,0.5225545885164093,0.5462647330861636,0.5677313788111847,0.5872585673647286,0.6050977761513813,0.6214588071496278,0.6365180766499975
2003Q4,0.30356275968766905,0.3526877341387954,0.3953390352544524,0.4327172072545269,0.46574322169252835,0.4951353809659637,0.5214621604643118,0.5451793370185248,0.5666565978100926,0.5861969501748716,0.6040511066154218,0.6204282998658457,0.6355045205731514
2004Q1,0.2989661829709104,0.34771869589853593,0.3901312492355525,0.42736504746683657,0.4603140357159022,0.4896776058139026,0.5160107920988791,0.5397596888501082,0.5612869280509876,0.5808903264814603,0.5988167472999103,0.6152725501647212,0.6304315708233791
2004Q2,0.293676276214407,0.34198697959750674,0.3841121076149914,0.4211681605806621,0.4540181830863762,0.4833398224707411,0.5096725747668231,0.533451283334528,0.555030341114301,0.5747014733096634,0.5927070029609738,0.6092498836994832,0.6245013829505943
2004Q3,0.2928041293985457,0.341040635179842,0.383117064790905,0.420142608433296,0.45297523846055116,0.4822890202725141,0.5086208817738118,0.5324038008846262,0.5539908002636398,0.5736725889010588,0.5916907301257556,0.6082476058488833,0.6235140509902772
2004Q4,0.2951417849635561,0.3435763005505304,0.3857824212392733,0.42288896967316936,0.45576752814265986,0.48510176511261505,0.5114354881218879,0.5352066685561655,0.5567719944005018,0.5764248909221427,0.5944089506439915,0.610928081418908,0.6261542716564787
2005Q1,0.29393319787211414,0.34226568547663316,0.38440508835841974,0.42147006357969286,0.4543251511832143,0.4836490538900871,0.5099820239464677,0.5337594536916896,0.5553361390981799,0.5750041040952082,0.5930058949230396,0.6095446330861983,0.6247917129310224
2005Q2,0.2911283244888285,0.3392211820226893,0.38120299248683315,0.41816894879376276,0.45096729576293565,0.48026521933191424,0.5065947082920947,0.5303851481788898,0.5519869194613942,0.5716887691997403,0.5897307921590589,0.6063142636696187,0.6216091804134175
2005Q3,0.29086530285941253,0.3389354854201334,0.3809023199614053,0.4178588083677112,0.45065167096073155,0.47994701433309506,0.5062760515511794,0.5300676033770065,0.5516716344890362,0.5713765829127687,0.589422311871469,0.6060099220568732,0.6213092777293336
2005Q4,0.29167930965098265,0.3398195538458152,0.381832626086856,0.41881831430087,0.45162805887135504,0.4809313071433241,0.5072616724698455,0.5310497226682934,0.5526467082603904,0.572342022711219,0.5903762449066566,0.6069510151728444,0.6222366068378385
2006Q1,0.28849277508128757,0.33635683935111593,0.37818704724253316,0.41505670985962023,0.44779882458104947,0.4770697675118126,0.5033937485057329,0.5271944826738342,0.548818170943062,0.5685504503348483,0.5866290827323742,0.6032535818301139,0.6185926068984472
2006Q2,0.28563657163101497,0.33324870979704685,0.37491074719790646,0.4116724664010221,0.44435041431443395,0.473589267689643,0.4999047924790799,0.5237145313173406,0.5453601231381477,0.565123801246646,0.5832407675281185,0.5999085972990269,0.6152944741257217
2006Q3,0.28377184390751203,0.3312172709560846,0.3727673296234108,0.4094565472733291,0.442090773768296,0.47130705775847037,0.4976156457438435,0.5214300359150191,0.5430888710407634,0.5628721438648394,0.5810133672661923,0.5977088347342285,0.6131247516591182
2006Q4,0.28415955905488005,0.3316397943842782,0.373213278286641,0.40991770303799135,0.4425611397761455,0.4717822224845528,0.4980923456671274,0.5219058493612655,0.5435620004378335,0.5633412586827559,0.5814774892956228,0.5981672533416007,0.6135769605506238
2007Q1,0.2805113847439974,0.3276610660863525,0.3690111612078008,0.40556972865545393,0.43812399965515,0.4672977070563905,0.4935914360315226,0.5174115868189438,0.5390915306815223,0.5589073085328122,0.5770894469154734,0.593831967297408,0.6092993368585858
2007Q2,0.2754432797746411,0.32212248151864115,0.3631511480285119,0.39949672372424877,0.4319177248294559,0.4610172502061181,0.4872808473064293,0.5111038217067884,0.5328112712280328,0.5526730097552747,0.5709148395305054,0.5877271734321328,0.6032717066630321
2007Q3,0.27322766589323355,0.3196970618649693,0.3605811287527232,0.3968297629062738,0.4291890181345542,0.45825300095902155,0.48450067989570256,0.5083224887449523,0.5300398794789641,0.5499199124267322,0.5681862936262488,0.5850278293134235,0.6006049762329579
2007Q4,0.28003880894783667,0.32714517490167183,0.3684658452069051,0.4050050638788561,0.43754737276758404,0.4667145772263184,0.49300586113483785,0.5168265932805551,0.5385093774864289,0.5583296783183471,0.5765175860088956,0.5932667894857062,0.6087415010542747
2008Q1,0.28135060608582707,0.32857692813792755,0.3699790010381802,0.4065716710910925,0.43914695127085573,0.4683319989874711,0.4946298873313205,0.5184488466060713,0.5401236088404383,0.5599312362420144,0.5781030280180612,0.5948335941654984,0.6102878526519642
2008Q2,0.2749906509384706,0.32162719569702813,0.36262652441015414,0.3989524862307393,0.4313610468218896,0.4604534665088715,0.48671394890206,0.5105368053338767,0.5322463902089765,0.5521119564104991,0.5703588794579506,0.5871772454370416,0.6027284978582567
2008Q3,0.27411285634561583,0.320666376343632,0.3616085132900149,0.3978961590833605,0.4302803397366551,0.4593587522085732,0.48561299369401967,0.5094354458672761,0.5311490193554546,0.5510218768411126,0.5692785640734175,0.58610853128707,0.6016727319567
2008Q4,0.28081275291848456,0.3279899976085591,0.3693587988218173,0.40592965060014835,0.43849150046112395,0.4676693107926295,0.4939645602741024,0.5177843065703284,0.5394624099098205,0.5592752782834891,0.5774537160189621,0.5941919562238838,0.6096546282276409
2009Q1,0.2834151463051932,0.33082848220964833,0.37235692348426713,0.4090320890193786,0.4416577864475315,0.47086960625307855,0.49717673859873435,0.5209919067549325,0.5426531787938852,0.5624401172351379,0.5805859102954086,0.597286604805217,0.6127082177190536
2009Q2,0.2839771114729678,0.3314409765547596,0.3730034465491999,0.4097007239589985,0.4423398344651045,0.471558665991343,0.49786807284900786,0.5216819989863724,0.5433394176637761,0.5631205689676431,0.5812591523800831,0.5979516031218793,0.6133642348290926
2009Q3,0.2832123813431536,0.33060744615043136,0.3721235707077068,0.40879072197035937,0.4414115472400786,0.47062080825328123,0.49692709462420176,0.5207426889404259,0.5424053323648902,0.5621943426232777,0.5803427231528293,0.5970463803617679,0.6124712238989133
2009Q4,0.2892332127456585,0.3371619102992446,0.37903505567100987,0.41593209106733375,0.4486902910757059,0.4779690674597091,0.504294816809119,0.5280928497954508,0.5497105445032785,0.5694344146983249,0.5875028805284057,0.604115953230706,0.6194426701687037
2010Q1,0.2841623296391068,0.33164281343074636,0.37321646445855344,0.40992099762797324,0.44256449995533836,0.471785616754141,0.4980957507311233,0.5219092479377296,0.5435653797024772,0.5633446091465114,0.5814808039849285,0.5981705271929763,0.6135801899589794
2010Q2,0.2810246119540547,0.32822120570078,0.3696031298583576,0.406182591954679,0.4387497466194412,0.46793042075419256,0.4942267211094675,0.5180461673529946,0.5397229632449533,0.5595337746097009,0.5777096008421787,0.5944448236321056,0.609904186117634
2010Q3,0.28338891836849844,0.3307998920588777,0.37232674130386295,0.4090008712569186,0.44162593943658973,0.47083742912145454,0.4971444527953754,0.5209596767331187,0.542621126729792,0.5624083336499927,0.5805544618181303,0.5972555399094244,0.6126775710059492
2010Q4,0.28676813702058224,0.334480578205349,0.37620972460401364,0.41301465697815387,0.44571843018210405,0.4749703538900055,0.5012895409166148,0.5250959826026711,0.5467331292289234,0.5664845666812082,0.5845865149925891,0.601237321049502,0.6166047563299873
2011Q1,0.2810327208304596,0.3282300547050517,0.3696124806944595,0.4061922719322373,0.43875962925954537,0.4679404126696754,0.4942367529515643,0.5180561874533783,0.5397329330805283,0.5595436655223228,0.5777193916363824,0.5944544987961236,0.6099137344927479
2011Q2,0.2779247963572644,0.3248360006163768,0.36602366785994017,0.40247504701485065,0.4349626787890671,0.4640997545781195,0.4903791872582684,0.5142017236510166,0.535896524301611,0.5557364646729217,0.573949672575656,0.5907283394037772,0.6062355282384381
2011Q3,0.2781832515487356,0.3251184383558501,0.36632248704263365,0.4027847182604187,0.4352791373407051,0.4644199880386384,0.49070095011166404,0.5145233361333068,0.5362167285053301,0.556054320177696,0.5742644798125668,0.591039582760425,0.6065428333992136
2011Q4,0.28407774116678686,0.331550637418425,0.3731191842292592,0.4098204056920802,0.4424619040723461,0.4716819787756772,0.4979917820642954,0.5218054763641746,0.5434621968939913,0.5632423049332682,0.5813795913826337,0.5980705608880313,0.613481580100232
2012Q1,0.2759566394113625,0.32268409467471965,0.36374590969720844,0.4001136129587566,0.4325486162894527,0.4616561046662629,0.48792314956214183,0.5117461835528069,0.5334511467432679,0.5533084883379834,0.5715444936118093,0.5883499451918518,0.6038868229265797
2012Q2,0.27421332699922246,0.3207763698492538,0.3617250726795818,0.39801712268753436,0.430404110817136,0.4594841417369212,0.4857391109834369,0.5095616211947396,0.531274748386302,0.5511467801718505,0.5694023574223328,0.5862310032905221,0.6017937274680543
2012Q3,0.2749476901363606,0.3215801807011005,0.3625767194495978,0.3989008145691547,0.43130818976103075,0.4603999308865612,0.4866601140015609,0.510482956043327,0.5321927408183781,0.5520586679220768,0.5703060723315277,0.5871250090770411,0.6026768977449104
2012Q4,0.2771849903131181,0.3240273578777643,0.3651679483558398,0.40158808993424183,0.43405613503986246,0.4631822640033091,0.4894571942941361,0.5132800522951945,0.5349787896729267,0.5548253716614,0.5730472352302639,0.5898360438765256,0.6053544550092482
2013Q1,0.2679161305412773,0.31387230014205886,0.35439952156961085,0.39040614971821763,0.42260860018699037,0.4515795025306616,0.47778204945506847,0.5015949481674024,0.5233308428208805,0.5432501178846922,0.5615713794093015,0.5784795110128581,0.5941319349980618
2013Q2,0.2600930580872078,0.3052668739165879,0.3452420560602932,0.3808671711922929,0.4128156351912978,0.441628686260542,0.46774629773695725,0.4915298029547089,0.5132787136783056,0.5332433993118132,0.5516347685540787,0.5686317489353381,0.5843871272494826
2013Q3,0.2591101877182402,0.3041834753012752,0.3440870513446909,0.3796620916326027,0.4115766677860017,0.4403680970132547,0.46647343884035447,0.49025183670770567,0.5120011401053961,0.5319704455616827,0.5503696795544121,0.5673770065730039,0.5831446171911332
2013Q4,0.2608394745628184,0.30608930014851327,0.34611852477486127,0.38178134618278076,0.41375524771424455,0.44258444889276294,0.4687111365412891,0.4924983061150343,0.5142467299939278,0.5342077421166768,0.5525929948865861,0.5695819931342339,0.5853279743904793
2014Q1,0.25281694569657803,0.2972346904707517,0.3366677610174042,0.3719106659843952,0.4035975831345567,0.432240860212172,0.4582589297899343,0.4819968850962967,0.5037418733899135,0.5237347683900533,0.5421791304720791,0.5592481624737886,0.5750901654208186
2014Q2,0.24868809846899403,0.2926645739876837,0.33177757996537427,0.36679163638125145,0.39831900179701946,0.4268557809492718,0.45280822245303076,0.4765121813183367,0.4982477328894519,0.5182502912402598,0.53671917008854,0.5538242472134836,0.5697112050757065
2014Q3,0.24971890649759998,0.2938063810712195,0.3330001438531268,0.36807215443290026,0.3996401193888468,0.42820418772433316,0.45417364664403587,0.47788665866365876,0.49962506814225455,0.5196256568049717,0.538088803635471,0.5551852216306248,0.5710612518928792
2014Q4,0.25263747727221486,0.29703622589793977,0.3364555723961509,0.3716887114356322,0.4033688626694559,0.4320076654200179,0.45802302197427247,0.48175962427417496,0.5035043129685408,0.5234977254978054,0.5419432387784494,0.559013912253422,0.5748579342172049
2015Q1,0.24973155601197994,0.29382038926516607,0.33301513953247425,0.3680878578950326,0.3996563178878169,0.4282207181894357,0.45419038330667105,0.477903504067726,0.4996419465262367,0.519642509171728,0.5381055840395805,0.5552018943551328,0.5710777892831969
2015Q2,0.24630169897804563,0.2900190759376834,0.3289429453177645,0.3638207260073099,0.3952521274423528,0.42372392073290965,0.44963532919367977,0.4733168637294563,0.49504449604359907,0.5150504626537773,0.5335315985003735,0.5506558349748508,0.5665673173591821
2015Q3,0.2438714612806463,0.2873219223362796,0.326050041843477,0.3607860003964241,0.39211682054279917,0.42051981166974917,0.4463870572713267,0.4700436239883294,0.49176129339764846,0.5117690503378662,0.5302611877125719,0.5474036366541547,0.5633389594271395
2015Q4,0.245637968137142,0.28928275324064023,0.328153475701486,0.36299282859219334,0.3943970470079598,0.42285031351201385,0.44874989991686726,0.4724248303737096,0.4941499332796104,0.5141565586246092,0.5326408488401527,0.5497701908211639,0.5656882992605885
2016Q1,0.24034026188678556,0.28339737738386533,0.32183539167087155,0.35635975980397516,0.38753924108080445,0.41583747860687215,0.44163621085396826,0.46525259272524877,0.4869522993540886,0.5069595638585568,0.5254649546009493,0.5426314643730299,0.5585993240507363
2016Q2,0.2382784832172995,0.2811029102509812,0.31936841416819356,0.35376619191328157,0.38485443532573305,0.41308885498821907,0.4388451669287213,0.4624359073271133,0.48412317702715646,0.5041284207235552,0.5226400157228078,0.539819222080465,0.5558048925701149
2016Q3,0.23844490520781703,0.2812881971343282,0.3195677114764813,0.3539757911404244,0.38507147827913235,0.41331112245013857,0.4390709252819853,0.4626637957219717,0.48435212334638417,0.5043575782941966,0.5228687151670242,0.5400469343439328,0.5560312002923639
2016Q4,0.24190684185810488,0.28513926740567114,0.3237068160124054,0.35832586456240806,0.3895732493045467,0.4179186639834825,0.44374843199879155,0.467383218177777,0.4890914092103183,0.5090993500972513,0.527599265994754,0.5447554578715462,0.5607091954303527
2017Q1,0.23691043879654275,0.27957923847905913,0.31772899981279606,0.35204153244868147,0.3830680562887735,0.41125903827210925,0.43698620620224227,0.4605590323927195,0.48223724279868535,0.5022404264908281,0.5207555004780057,0.5379425682715301,0.5539395614655017
2017Q2,0.23459953493515828,0.2770032124640454,0.3149551379575925,0.349121397941743,0.38004150867832553,0.40815711647284914,0.43383322729400653,0.4573741400955595,0.4790355638243072,0.4990339435980848,0.5175537182560032,0.5347530255099104,0.5507682287647908
2017Q3,0.23586637471965308,0.2784157405523252,0.3164764818504337,0.35072328367223576,0.38170206673542284,0.40985930700789314,0.43556369296898484,0.459122359234598,0.4807932176738861,0.5007944383622617,0.5193118204325583,0.5365045811280266,0.552509945414323
2017Q4,0.23980058066229426,0.2827970043638648,0.32119008638445856,0.3556815368571192,0.3868373420735038,0.4151190653473176,0.4409068674183613,0.46451669411367796,0.48621328557410043,0.5062201460042323,0.5247272713939837,0.5418972021878355,0.5578698097285602
2018Q1,0.2360286413342327,0.27859660700959066,0.3166712227711828,0.35092827871224763,0.38191451790219244,0.410077035953833,0.4357849934565029,0.4593458883090501,0.48101791441099245,0.5010194625329969,0.5195365057377654,0.5367283992148689,0.5527324779566765
2018Q2,0.2334596448035884,0.2757315108579708,0.31358477241363225,0.3476778226668618,0.37854443927229364,0.40662193512773726,0.432272007881239,0.45579640591247894,0.4774488544617327,0.4974442436430474,0.5159657847286633,0.5331706402251359,0.5491943944471167
2018Q3,0.23374534411662384,0.2760503113885267,0.31392836887017145,0.3480398341111408,0.3789199209241811,0.40700702721854887,0.4326636793625232,0.4561922649152788,0.47784700643934497,0.4978431840449479,0.5163643169945766,0.533567812558334,0.549589450662546
2018Q4,0.2372925819487523,0.2800049528791569,0.3181871479796303,0.3525235931907526,0.38356745269580994,0.4117706565541181,0.4375060459716701,0.4610839490287787,0.4827647553191699,0.5027685726813763,0.5212827265498718,0.5384676440430315,0.5544615146134704
2019Q1,0.23158027073227924,0.2736333188974388,0.31132234914806034,0.34529316100144863,0.3760701210235936,0.4040834234084379,0.4296893224092444,0.4531853634744562,0.4748219983443738,0.4948115475552342,0.513335191185257,0.530548476028825,0.5465856939671836
2019Q2,0.22909807081955733,0.2708592553106251,0.3083283869183823,0.34213480593438234,0.37279054659453775,0.40071645178266935,0.4262616087167282,0.44971801704687137,0.47133180018300225,0.49131187434922685,0.5098367234373169,0.5270597455591549,0.5431135106798543
2019Q3,0.22844982645325698,0.2701342523021922,0.30754539376394907,0.3413083254979123,0.37193187956699925,0.3998344664357352,0.4253633059852659,0.44880895068200494,0.47041639277797825,0.49039365755704445,0.5089185223258998,0.5261438213428425,0.5422016721185692
2019Q4,0.23481346278711215,0.27724180161712647,0.31521216427737325,0.3493920857359022,0.38032216178970374,0.4084448533153215,0.43412578771867366,0.45766974273265915,0.47933279943553836,0.4993316944751929,0.5178510966964184,0.5350493264264059,0.5510628928779701
2020Q1,0.23081257641267286,0.27277570471861934,0.31039708873773453,0.3443174162592614,0.37505722777939005,0.4030438190700595,0.42863122497914685,0.452115275059028,0.47374508293013773,0.4937319174912213,0.5122561265588146,0.5294725941557807,0.5455150814123979
2020Q2,0.2210496070739452,0.26184199150786336,0.29857452040230703,0.3318245479268623,0.3620649084088501,0.38968654409783826,0.41501549840637336,0.43832584629073623,0.4598496516161531,0.4797847195720042,0.4983006935010851,0.5155438944556276,0.5316411959130648
2020Q3,0.23070573800307242,0.27265632767922954,0.3102682717034657,0.3441815479800447,0.374916165382332,0.4028990167553453,0.428483828271904,0.4519661907335944,0.47359503149700677,0.49358147301678057,0.5121057471697332,0.5293226456156525,0.5453658554928352
2020Q4,0.24012097438896898,0.2831534475541374,0.3215732236797605,0.3560842350645143,0.387254113667872,0.4155456572290117,0.4413399630322715,0.46495369469275677,0.48665214748279906,0.5066592584267473,0.5251653634150153,0.5423332715417122,0.5583030676967753
2021Q1,0.23210210731641623,0.274216100451783,0.31195092718513445,0.34595587251654386,0.3767579098163332,0.40478920661816586,0.43040752719190667,0.45391158368148626,0.475552737104951,0.4955440221880692,0.5140671838961668,0.5312782186235239,0.5473117780984381
2021Q2,0.2263055035853038,0.267734435422761,0.3049520875111549,0.3385695216949271,0.3690850329280311,0.3969090149380544,0.4223825241971558,0.44579132989811415,0.467376680614794,0.487343649240949,0.5058676687427078,0.5230997003709953,0.5391703569188501
2021Q3,0.22224136568812533,0.26317937138099307,0.3000232591107053,0.33335794605802627,0.36366199332977545,0.39133072840320937,0.41669358658583483,0.4400272902667294,0.4615659866207923,0.4815091323604521,0.5000276888041568,0.5172690351380236,0.5333608989743703
2021Q4,0.22067110758233716,0.2614170850530223,0.2981140793369221,0.3313370525003505,0.3615570258222932,0.3891635519977372,0.414481598752143,0.43778440079243747,0.45930336028586805,0.47923575749417224,0.4977508165615533,0.5149945217636235,0.5310934745519541
2022Q1,0.21788045927497982,0.2582819278292583,0.2947144311098775,0.32773544222647066,0.35780270159632405,0.38529556503551576,0.41053109341693683,0.4337763354303684,0.45525781443130636,0.4751689347409312,0.4936758209555562,0.5109219638834952,0.527031948272996
2022Q2,0.2135474084209662,0.25340572648379606,0.2894187957419447,0.3221174540905444,0.35193912811173667,0.3792475141903661,0.4043474848238968,0.4274965190801822,0.44891356741144783,0.4687859984525781,0.48727509510434824,0.50452044146212,0.5206434532348991
2022Q3,0.21293785891847172,0.25271896482842526,0.2886721713313822,0.32132462056642225,0.351110911994024,0.37839255654092274,0.4034727212149105,0.42660754272115065,0.44801490674411415,0.4678813313854596,0.48636741579624476,0.5036121912100953,0.5197366239546394
2022Q4,0.21383452450036278,0.25372914296595134,0.28977033576882555,0.32249068600274094,0.3523289545391389,0.3796498686906921,0.4047591050898018,0.42791477544250095,0.44933633179909493,0.46921154330674897,0.4877020147150928,0.5049475902593827,0.5210698970195596
2023Q1,0.21101188787970399,0.2505477228490455,0.28631038444853174,0.31881542090218284,0.3484885491077274,0.37568440365229466,0.40070077818100075,0.4237895747599693,0.44516531610102644,0.46501183088553877,0.4834875538293081,0.5007297641873676,0.5168580027443563
2023Q2,0.20314369777027377,0.24165685541281812,0.2766188578292036,0.30849921727987706,0.337688171656885,0.3645127381044774,0.38924901732608497,0.4121317318938362,0.4333616977890701,0.45311173343084754,0.47153137457917427,0.4887506674733857,0.5048832438110269
2023Q3,0.20185046847995983,0.24019235095838645,0.2750193140308569,0.3067935096090338,0.3358994713131828,0.36265975282237983,0.38734693174453527,0.4101929277213708,0.43139631063534006,0.45112808715313185,0.4695363228438748,0.4867498643711803,0.5028813597523102
2023Q4,0.2020003141939975,0.2403620883983013,0.2752047484624489,0.30699129613406756,0.3361069241141572,0.3628747021318785,0.3875676153705804,0.41041790791985056,0.4316244097965777,0.4513583376066078,0.4697679273643414,0.48698216487212453,0.5031138122976155
2024Q1,0.2015217847785389,0.23981999273289623,0.27461247874793693,0.30635953339689587,0.3354442463407899,0.36218804035458957,0.38686259963314285,0.4096991324516868,0.43089563820635296,0.4506226630578364,0.46902789862186933,0.4862398862330027,0.5023710233653416
2024Q2,0.1996921599926444,0.23774618755984503,0.2723455994769452,0.30394039456269656,0.3329056680571602,0.3595565738851095,0.3841598381790209,0.4069427171597027,0.428100037582407,0.44779978208591,0.4661875586186273,0.48339020567400637,0.4995187221949512
2024Q3,0.20018119386985275,0.23830066445944806,0.27295187472867843,0.30458756280246296,0.33358495349254796,0.3602608719041981,0.38488336685739044,0.4076807495925182,0.42884869435752454,0.44855586899040656,0.4669484387052719,0.48415369766852684,0.5002830192691012
2024Q4,0.20258327019486977,0.24102231552627412,0.2759259179022275,0.30776039274236744,0.33691350148591814,0.3637103243104081,0.38842543362979737,0.4112923365745201,0.4325108754838716,0.45225308367739503,0.47066786003052946,0.48788473128862536,0.5040169032797622
2025Q1,0.20344477927901772,0.24199768280756734,0.2769909841066036,0.308895917431717,0.33810405393241433,0.3649434530571275,0.38969103752355705,0.41258218336595154,0.4338182298137202,0.4535724170436786,0.4719946228235242,0.48921517226017,0.5053479255799213
2025Q2,0.19759436586551515,0.23536619864026875,0.2697418171451672,0.3011595652715299,0.3299854633546334,0.35652753336206683,0.38104684894135754,0.40376615184839254,0.42487663791627045,0.4445433507207701,0.4629095051976704,0.48009998095263295,0.49622416552179194
2025Q3,0.195954423939674,0.23350399473081984,0.2677028564028027,0.29898035017810504,0.3276954706922147,0.3541507067122357,0.3786027377751233,0.40127078959948076,0.4223432250715734,0.4419827907225467,0.460330828156271,0.4775106810764762,0.49363047163423035
2025Q4,0.19972377956835655,0.23778204240480302,0.27238480770646695,0.3039822511531243,0.3329496055170537,0.3596021326793503,0.38420664423735273,0.40699046459714117,0.42814847529884187,0.4478487032841075,0.46623679253963746,0.4834396110328566,0.49956818193123204
2026Q1,0.1969210442050129,0.23460179752120403,0.2689050360609636,0.30026539588634465,0.32904600542938334,0.35555261033904945,0.3800444774861504,0.4027429035988187,0.42383792075681265,0.4434936293424313,0.4618524754043223,0.47903870841215646,0.4951611969565739
2026Q2,0.19331294930600323,0.23050145749078504,0.2644122664307941,0.2954604177208978,0.3239937175213401,0.35030582153783146,0.37464637865739575,0.39722897675907826,0.4182374269069404,0.437830777660084,0.4561473491265769,0.47330800327737754,0.48941881405282117


==> anc/results/largo_plazo_1993/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.29707191646184666,0.2932173866196039,0.17030524365847585,0.4356557866788633,0.8034849166463512,1.000841211989649,2130.976659785852,3900.0621490780127
rho_mu,beta,0.4,0.2,0.11993631746820539,0.11675136942573427,0.040706126637690104,0.20945130910569806,0.25830686129028,1.0018210993206313,1563.00690408457,1665.1145321170707
rho_g,beta,0.7,0.15,0.5389703390409292,0.5404830470577505,0.4063689433155284,0.6663640621641269,0.5254987475207947,1.0020114229366837,2285.818826386081,4430.763305710293
rho_v,beta,0.7,0.15,0.9461817586571395,0.9597422043226473,0.8521696273324929,0.991616635956358,0.2969453212123914,1.0020929548482802,1997.977132443325,3078.3732661371023
rho_psi,beta,0.7,0.15,0.9927828032716398,0.9937929222881372,0.9837162953200828,0.998351289729675,0.03150242438035183,1.0026682136276939,1802.4431964617013,2574.392309517169
rho_om,beta,0.85,0.1,0.9889988576625488,0.9913080922373516,0.9719856260866394,0.9983971938535194,0.09002379708032134,1.0039341111048437,1973.4707163395683,2256.8568791285256
rho_x,beta,0.7,0.15,0.8795583047919294,0.8896448353714274,0.7675677001347082,0.9560160165578199,0.3965001570878323,1.0013609979055251,1912.7736825310417,3062.642440003942
sig_mu,invgamma,0.01,0.02,0.015558174868980696,0.015511278497961129,0.013039950724066747,0.018225592098918907,0.07885586197482204,1.000653789513944,2147.8489809214866,3161.9782413614166
sig_g,invgamma,0.03,0.06,0.046382799232193864,0.046222535194594586,0.04169497324873899,0.05161338194004294,0.05036152397320772,1.0019009770287024,2441.2334676804603,4390.623511331949
sig_v,invgamma,0.05,0.1,0.00971368662493406,0.009417843051817676,0.0068999589322659,0.013567542119318961,0.020550565110330876,1.0013835375820652,2637.022779329515,4891.420782878202
sig_psi,invgamma,0.02,0.04,0.02319056382076934,0.023060736528022454,0.019247976760292558,0.027627580843861976,0.06389683765118082,1.001360423107299,2521.7229736113086,4757.288142910655
sig_om,invgamma,0.02,0.04,0.017193456783547303,0.017021273735456807,0.013140429766013194,0.021821770941966353,0.06591159733411642,1.0024050998799372,2380.221868183541,4082.156098298242
sig_x,invgamma,0.02,0.04,0.007425997624810103,0.007309754584163697,0.005635942373703566,0.009611320757701445,0.030511959477634673,1.0025756262393224,1925.2287875053614,2780.8058214653515
me_i,invgamma,0.03,0.03,0.043500152997783356,0.04375387337751356,0.03432503145396261,0.051716487569164596,0.1752684317226214,1.0013334306636577,1659.4023769006794,1669.2136973644497
me_n,invgamma,0.01,0.01,0.008455236048620075,0.008417822436079676,0.0066344886745924436,0.010396781449217003,0.11469442591740434,1.0012905865420527,2381.8287166607283,3913.6470977157537
me_s,invgamma,0.01,0.01,0.014387776588657763,0.014410352274938849,0.010968821276415868,0.017788004567384563,0.2068127788885722,1.001497404597245,1892.066870419444,2707.8080052518694


==> anc/results/largo_plazo_1993/profile_theta.csv <==
theta,loglik,logpost_without_theta_prior,variante
0.05,1677.6809573101632,1646.163512785555,s_y_n_excluidas
0.2,1677.792075314329,1646.5025778293366,s_y_n_excluidas
0.4,1676.3104127686718,1645.492044684086,s_y_n_excluidas
0.6,1673.383906952642,1643.1416443833612,s_y_n_excluidas


==> anc/results/largo_plazo_1993/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.025,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 4,
  "draws_per_chain": 30000,
  "burn_in": 10000,
  "acceptance": [
    0.2723333333333333,
    0.20746666666666666,
    0.2803,
    0.26
  ],
  "rhat_max": 1.0039341111048437,
  "ess_bulk_min": 1563.00690408457,
  "ess_tail_min": 1665.1145321170707,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "earnings": null,
  "rho_tilde_median": 0.2229385292723715,
  "minutes": 14.597712004184723,
  "mode_logpost": 1645.8673491086756,
  "mode_attempts": [
    1645.8526036985404,
    1645.8673491086756,
    1645.7557840909228
  ],
  "mode": {
    "theta": 0.2696000309014552,
    "rho_mu": 0.1320024886781945,
    "rho_g": 0.5425128324735466,
    "rho_v": 0.9588534503745753,
    "rho_psi": 0.9930039817052015,
    "rho_om": 0.9891205854540376,
    "rho_x": 0.8916072425237817,
    "sig_mu": 0.015464976851568267,
    "sig_g": 0.0461122131864922,
    "sig_v": 0.009381035434173655,
    "sig_psi": 0.022846295311378932,
    "sig_om": 0.016772719612167735,
    "sig_x": 0.007211977172467567,
    "me_i": 0.043780775774275534,
    "me_n": 0.008353178880623298,
    "me_s": 0.014447679226994501
  }
}

==> anc/results/largo_plazo_1993/variance_decomposition.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x,share_zr
detrended_output,1,0.09185900688517092,0.0013998996319031815,0.06373600227379632,0.6467195673298042,0.1797507303122368,0.01653479356708853,0.0
detrended_output,4,0.08365885606450967,0.00041284413310267465,0.06741608841332931,0.6568375893208517,0.18141632286551612,0.010258299202690505,0.0
detrended_output,20,0.047723176691159094,0.00024832636605726034,0.071719285335007,0.6927083297704525,0.18502448948297281,0.002576392354351481,0.0
detrended_output,80,0.01821212862892822,9.724743644463987e-05,0.04443752437104501,0.7556430420114539,0.1805971681651588,0.0010128893869694514,0.0
logit_informality,1,1.255149946390821e-21,6.28788956994373e-23,2.8629183445756805e-21,2.9049580905411793e-20,1.0,7.427039662481837e-22,0.0
logit_informality,4,1.7892219209710132e-21,3.442110652846932e-23,2.2870922571494505e-21,2.855830346855182e-20,1.0,6.244397458948751e-22,0.0
logit_informality,20,1.2623378239674483e-21,1.3291901608011417e-23,9.087311545116459e-22,2.6773723481966613e-20,1.0,3.2595699328582575e-22,0.0
logit_informality,80,5.989132300373711e-22,5.834565699080334e-24,4.102083629042857e-22,2.551515715499541e-20,1.0,1.4276483979308492e-22,0.0


==> anc/results/solo_trabajo/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0173721463925358,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9959223004709523,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.9041250724409674,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9789625232096619,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.0124677273457057,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.1534198441199308,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.687700557188792,0.31555458664734004,0.3270865932008426,0.3373583269517045
1993Q3,0.6878832812958006,0.6869666907704243,0.3153004129174831,0.32665162282276783,0.3366862163021867
1993Q4,0.686731000362914,0.6880227442480378,0.31709683428544955,0.3281778446352253,0.3386628881365316
1994Q1,0.6897329302773032,0.6900673180899689,0.3201874534388123,0.3308029653808684,0.34124735146921553
1994Q2,0.6877084928505579,0.6870934572460823,0.31754690891356613,0.32811916001992336,0.338515292391668
1994Q3,0.6877615387347085,0.6867229873926215,0.31771215890568466,0.32786349319387587,0.3379484678161588
1994Q4,0.6867026295084494,0.6879388261126663,0.3194894296369508,0.32937166216716574,0.3393107046345161
1995Q1,0.6895505837646291,0.6900317038279329,0.3222018256266556,0.33176298430466866,0.3418549891419255
1995Q2,0.687945723145582,0.6873034336355004,0.3201277679955642,0.3294020701256421,0.33885900171861716
1995Q3,0.6879021187719571,0.6868946772186139,0.3200973984132936,0.3289922375935277,0.3383093698253733
1995Q4,0.6868539968888351,0.6881414770746879,0.3211210170816354,0.3304404999851654,0.33977178724981455
1996Q1,0.6894532289294323,0.6898460988313326,0.3223408060548377,0.33111718772186893,0.3408859061454774
1996Q2,0.6879045655029963,0.6871285875815811,0.32013966646955444,0.32875883311265697,0.3382457525873957
1996Q3,0.6878740911685711,0.6867768434239085,0.3198230434706246,0.3283569087280128,0.3376527406655929
1996Q4,0.6868986045638089,0.6878526531521286,0.3208127335705509,0.3296255858232153,0.33879091666963296
1997Q1,0.6890423601756422,0.689731453590208,0.32192646661211116,0.33040993423022846,0.3403503448563677
1997Q2,0.6876383434644483,0.6871847964684263,0.32039063796124856,0.328256456312684,0.33735527072438615
1997Q3,0.6882978143260302,0.6873989254680467,0.3208605436021219,0.32859299183904717,0.33788709453539284
1997Q4,0.6877848938432328,0.6896715254354624,0.3236428423841371,0.33126997390477675,0.34120005744007575
1998Q1,0.6906398007582816,0.6906889344058829,0.319437206356661,0.32705083763500675,0.33557756131048394
1998Q2,0.6898194688975227,0.689103435205185,0.3186683904651194,0.32613470835504677,0.3352439321664363
1998Q3,0.69122944943315,0.6903597888686621,0.32036821082430533,0.327809518567737,0.3370422525899927
1998Q4,0.6915925349161247,0.6932253477166164,0.32362599418048893,0.33156326402988195,0.3411176019026039
1999Q1,0.6949500526592731,0.6947821266347547,0.31508599248040253,0.32267902126900366,0.3312526446176653
1999Q2,0.6943090509728116,0.6934391932050158,0.3147763216199579,0.32264483728110127,0.331624632687678
1999Q3,0.6958798974692184,0.6945403085577485,0.3166969220573631,0.3243075522310667,0.333633745191325
1999Q4,0.6955600790403083,0.6967816724426427,0.3193922177673022,0.32746492051010356,0.33708441565791336
2000Q1,0.6977130123776162,0.6977144939237506,0.31684766043193585,0.32417819367839196,0.3335826434532655
2000Q2,0.6958690656988309,0.6949765845930249,0.31509946513228987,0.32221315579954135,0.3319930781392281
2000Q3,0.6956834458536953,0.6943945686645652,0.3151405580094881,0.32183593658563303,0.3319451532923075
2000Q4,0.6933925763591584,0.6949601927580072,0.31615199467639954,0.32292438828257464,0.33296958192362425
2001Q1,0.6960275982454878,0.6964284491220396,0.31551881595131387,0.322424253272123,0.33218172041398475
2001Q2,0.6941863560450118,0.6935567592888614,0.31352145751211774,0.320329610927429,0.3298715841999406
2001Q3,0.6944382200087719,0.6936600264181785,0.3141063304243689,0.3209488716469855,0.33040886724985885
2001Q4,0.6939155566818936,0.6957319354387639,0.3166509476514162,0.32363788874224686,0.33328985767441105
2002Q1,0.6962676694070964,0.6963114676524872,0.31465068340779145,0.32103482946506634,0.32985249740310524
2002Q2,0.6956924875008857,0.6943716950161158,0.31358103135866816,0.32010740524682946,0.3286866599203656
2002Q3,0.6947471430805583,0.6936618519528419,0.31342729316241147,0.3197774729722455,0.3280218279700621
2002Q4,0.6939945183959939,0.694630042198596,0.3154470216319999,0.3213329173822068,0.3297069592472702
2003Q1,0.6931464219207758,0.6937111215197767,0.31383477563432766,0.3197999032196569,0.32774273006085214
2003Q2,0.691119722289951,0.689736178001004,0.31069186791747105,0.3165796116256341,0.32453061927545923
2003Q3,0.6877787737459474,0.6864562803504735,0.308090656855883,0.3135154107327378,0.3210613107657172
2003Q4,0.6822912238574138,0.6840648475327546,0.305872302925708,0.31128387551504866,0.31816338597591337
2004Q1,0.6804194388972926,0.6808775086932157,0.3019127930882256,0.30691493771039224,0.3129713745721778
2004Q2,0.6755093018137532,0.6753630676970178,0.29780805646554415,0.3022240551867361,0.307600137101601
2004Q3,0.674213807442741,0.6738430576829326,0.2971405365026593,0.3012531850879622,0.3063291033842664
2004Q4,0.6740152156102986,0.6754458068282878,0.299638266441788,0.30374747166791755,0.30862630032192934
2005Q1,0.6758511428758965,0.6758112735879018,0.3004607010882798,0.303871004644781,0.3082423510512975
2005Q2,0.6748142692034166,0.673641412966764,0.30001674596872113,0.30336784044729725,0.3078549095745755
2005Q3,0.6729343552014383,0.6717821581470718,0.2983130916179033,0.30156722712787537,0.30566539909359136
2005Q4,0.669608837602627,0.6712966588384307,0.2993506817561077,0.30267559871481386,0.3063840812469368
2006Q1,0.6700939417198142,0.6702291542653238,0.2999485418357799,0.30260758897118123,0.30586210847741674
2006Q2,0.6671538254023369,0.6670920744819169,0.2979942301116739,0.3001873894813174,0.30287815196428763
2006Q3,0.6666450318754007,0.6651693587247338,0.29852037108667984,0.30010866328165364,0.3019043941585915
2006Q4,0.6635791027916434,0.6643568398495463,0.2978781188269959,0.2999337818450851,0.3021402236317455
2007Q1,0.6634180478152959,0.6624169391318547,0.2974545599482432,0.2987385255262902,0.30043144395444166
2007Q2,0.6543537917650138,0.6548740915873165,0.2913890180667027,0.2926467795055797,0.29426505646955486
2007Q3,0.6491781188716552,0.6521230494435897,0.29034507128286163,0.292107881691851,0.2939673166724594
2007Q4,0.6592791335641515,0.6594988631955097,0.29832507084760695,0.2993734494480784,0.30060552282685005
2008Q1,0.6688773194069423,0.6647532318686283,0.3042220767577445,0.305776634909831,0.30757328595159045
2008Q2,0.6519423619271301,0.6539828306418288,0.29345237179302386,0.29495575322624934,0.29634535967871933
2008Q3,0.6529028558493083,0.653661373702449,0.2950705349850245,0.2965549079538807,0.2979183506467928
2008Q4,0.6588704426065614,0.6605589456226745,0.3006242191384579,0.3027894457548579,0.3046663341581508
2009Q1,0.6653498669279724,0.6651594515027455,0.30618371926271665,0.30765553515128147,0.30906590808383294
2009Q2,0.6677060681361964,0.6654279075167294,0.3065113844616109,0.30891052613482695,0.3116247280861581
2009Q3,0.6620411297167922,0.6634534134861025,0.30508000160596693,0.3066078601181591,0.3079571903724999
2009Q4,0.6729356653883785,0.669961328112588,0.31051033750458973,0.31256809541062747,0.3149664667362157
2010Q1,0.6632334190506023,0.6655348636598474,0.30512747587369493,0.30634062367269926,0.30740095603310047
2010Q2,0.6606557075568378,0.6612252568132762,0.30133787640309767,0.3019790673638738,0.30256715997032657
2010Q3,0.6651753755962151,0.6640715240317745,0.3031185827360768,0.3039809207209177,0.3046030090776061
2010Q4,0.6690733509154044,0.6674843134314756,0.3073171711823248,0.30829097555117835,0.3092026715503349
2011Q1,0.6601511074725902,0.6617495144139902,0.30166306740956567,0.30255308518720914,0.3033637183751594
2011Q2,0.6586112454120924,0.6587559815299233,0.29985083685472497,0.3006343236919414,0.3011864826410759
2011Q3,0.6575030472331641,0.6580290986968413,0.2995084687518124,0.30029587987595957,0.30093912905968334
2011Q4,0.6688939501275534,0.664860829924436,0.3052831173301237,0.30743985529386786,0.3099854170805643
2012Q1,0.6520213693054817,0.6565285242606094,0.2976235779287008,0.2993641621862019,0.30078614397491676
2012Q2,0.6553888206069916,0.6544352716612475,0.2957610428913749,0.2969416419774652,0.2980941890580741
2012Q3,0.6553235823098964,0.6546983231722335,0.29399510677082447,0.29522833763607037,0.29625163496909296
2012Q4,0.6601492819350223,0.6570097101687329,0.2954582936140766,0.29722304421975054,0.2990392931124665
2013Q1,0.6454972268761117,0.6474186229643757,0.2857714701356741,0.286874991153212,0.28780364093695754
2013Q2,0.6367763295132508,0.6378667212556164,0.277413742758925,0.27862356716900466,0.279810089749838
2013Q3,0.6355382763330529,0.6354942438214106,0.2741098166520653,0.2748702591384592,0.27583928589417056
2013Q4,0.6397269879458936,0.6374279936081435,0.2762560158264111,0.2770213749372003,0.27784697770007155
2014Q1,0.6272180554139118,0.6291763142321602,0.2682488929670007,0.2697917073131937,0.2715030390216855
2014Q2,0.6207757172815885,0.6229295599806772,0.26284818670727433,0.26433859280860517,0.26598582243712393
2014Q3,0.6260749389278271,0.6240963045092066,0.26462817779451525,0.26552842166173707,0.26634814362032133
2014Q4,0.6266700007770081,0.6272112948584696,0.26816145084749016,0.268985711340463,0.2698095176970652
2015Q1,0.6260662970811808,0.6259873478339932,0.2694119813859509,0.2696939650054664,0.2699880070300399
2015Q2,0.6219210522899435,0.6209170035625349,0.26560366441031535,0.2663492294260138,0.2671662039465136
2015Q3,0.617430188521269,0.6175504159631129,0.2637832611135075,0.2644560534378606,0.26515437355906096
2015Q4,0.6178200521818203,0.617662489987932,0.2632068078886111,0.2637882222170641,0.2642465167769018
2016Q1,0.6114460285901164,0.6136321069856097,0.26020305877672967,0.261062721389357,0.26192609531769195
2016Q2,0.6099478449770017,0.609844466871188,0.2572195033517605,0.25775987426064473,0.2583281302146672
2016Q3,0.6109400992150219,0.6103105709591516,0.25758793157716364,0.2584223478284915,0.2592198772988786
2016Q4,0.6159135407766331,0.6141491692023696,0.260414567109605,0.2616484542541905,0.2629986199936494
2017Q1,0.6061659953493229,0.6082434131887842,0.254914334149033,0.2557425288676122,0.2565340602354706
2017Q2,0.6034588312351443,0.604801076064762,0.25199530727994485,0.25268224094011993,0.25338243430022256
2017Q3,0.6085056724165488,0.6071219187424896,0.25363769235829875,0.2548085128928534,0.2558738414333623
2017Q4,0.6120165590837455,0.6108512775887305,0.2557358450577026,0.2573205339233948,0.25894083402980717
2018Q1,0.6062939017277578,0.6079212846730155,0.2528155787827691,0.2537526782369678,0.2548447658151952
2018Q2,0.6036553911625394,0.6040593136147332,0.24912998594712518,0.24970603431530525,0.2502569069244333
2018Q3,0.6044771672391585,0.6041751749024606,0.24778120664623893,0.24851081326867147,0.24909681940982123
2018Q4,0.6100722409998883,0.6074614060327868,0.2477707617406757,0.24868267688299467,0.24963036505215488
2019Q1,0.5983327161139304,0.6007975028492318,0.24017836203743304,0.24152772767075567,0.24291073248808798
2019Q2,0.5986135941062368,0.5980025955806201,0.2377025803986875,0.23865605591562505,0.2400460837228048
2019Q3,0.5940508050479613,0.5964989617363943,0.23589688616039706,0.2372878664893748,0.23884837520875507
2019Q4,0.609215457494104,0.605608521678991,0.24291709450667967,0.24394684321894516,0.24527315018405096
2020Q1,0.5991396012681862,0.6016445265590322,0.23567489859817603,0.23805083164906526,0.24028572035304693
2020Q2,0.5865879191765383,0.59739506617509,0.23243510412702753,0.23429251365462622,0.23652100202360704
2020Q3,0.5999141464419078,0.5969255887207493,0.2314624097797854,0.23331490278693456,0.23614058389385714
2020Q4,0.615420879749711,0.600997674792404,0.23345883404801004,0.2357528298749288,0.2391505963495466
2021Q1,0.604243543861884,0.6008697972774573,0.2334149749611739,0.23624323628189703,0.23984035762778919
2021Q2,0.5899142176492493,0.5902840394621873,0.22164100402159306,0.22463074702765007,0.22876540347617041
2021Q3,0.5900410308291606,0.5882732809736788,0.22542397971358324,0.22806144369871828,0.2316504359381063
2021Q4,0.5847411209432527,0.586955090691915,0.22772646755854048,0.23093885056449526,0.23495278668421796
2022Q1,0.5821580920667051,0.5822818096831814,0.22239069373856987,0.2268998361291895,0.2323266798118765
2022Q2,0.575060395287157,0.57688810569178,0.2190644953947695,0.22412116209531727,0.22999522575710904
2022Q3,0.5780172591155304,0.576360055037644,0.21805417322049322,0.2239482964148778,0.23021658462719746
2022Q4,0.5733915752901744,0.5755610875280556,0.21545133065796057,0.2215363684867196,0.22880602148803492
2023Q1,0.5792942841362436,0.5738025483319662,0.21226865553153135,0.219547779425028,0.22665659639319496
2023Q2,0.5549788752026328,0.5595121861462609,0.2002770732047525,0.20684917936958236,0.21440185059904376
2023Q3,0.558716689594733,0.5576622032030052,0.1986130402835937,0.2052896280435986,0.2128749277992911
2023Q4,0.5527909558653819,0.5558243074834943,0.1966416523179741,0.20357471402555086,0.211507053377794
2024Q1,0.560304624894086,0.5584232152782918,0.19900172709984915,0.20620678443643464,0.21406655292452215
2024Q2,0.5555597978758177,0.5559361034720756,0.198462864666576,0.20551472978352445,0.21335385094952358
2024Q3,0.5561801763166703,0.5556765183678085,0.19952080406428088,0.20641276420008414,0.21402148743623958
2024Q4,0.5554196383139185,0.5578702822416279,0.2023360346851994,0.20922643228404936,0.2172444789802547
2025Q1,0.5696796469130659,0.5636147699877454,0.20795640801910795,0.21586974673667841,0.223546237742364
2025Q2,0.5482774488540658,0.5517432279940317,0.1996540626603069,0.20671321330216144,0.2143599403487153
2025Q3,0.5480178157876563,0.5494703488276311,0.20067040817725432,0.2075226794574136,0.21495266633945637
2025Q4,0.5550447852238422,0.5534199165585196,0.20281603847418464,0.21018137994419778,0.21760016288334053
2026Q1,0.5515994129886721,0.551331979558761,0.2017466299628147,0.20886264962554107,0.21615051239761868
2026Q2,0.5433097680795567,0.5455350028879051,0.1985106893200817,0.20552985397989498,0.2129198798759111


==> anc/results/solo_trabajo/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.22149029890074506,0.26233661955639226,0.2991104201675036,0.3323918460722663,0.36265584605963824,0.39029498219451986,0.4156365512846836,0.4389556069492076,0.4604849834534268,0.4804230969215007,0.49894007840428956,0.5161826406339644,0.5322779733537593
1993Q3,0.22090203274016856,0.261676332483795,0.29839501628212434,0.33163450507234876,0.3618669259553617,0.3894826792195282,0.41480738878353496,0.4381148019629229,0.45963672463340227,0.47957075734164634,0.49808638002261857,0.5153297824624786,0.531427732120756
1993Q4,0.22174915600742023,0.26262711001182765,0.29942510216488133,0.3327249203159602,0.36300275701778095,0.39065212676374134,0.4160010630682046,0.4393251945773431,0.4608578080660903,0.48079767838944576,0.49931522288497215,0.5165573841344714,0.5326515374217184
1994Q1,0.22340032608646063,0.26447922152512426,0.3014306377471135,0.3348468920042205,0.3652121408224513,0.3929259906466519,0.41832118238546995,0.4416770154888393,0.46322966281002176,0.48318018518905603,0.5017008227834444,0.5189399804696306,0.5350262129992995
1994Q2,0.22100351480679328,0.26179025204733714,0.29851845798544613,0.33176519523394105,0.3620030771848581,0.3896228767904934,0.41495050642936154,0.43825993872032765,0.4597831569503834,0.4797179023954972,0.498233767365669,0.5154770319200731,0.531574536429223
1994Q3,0.22070709417049694,0.2614574871534326,0.29815786343440015,0.3313834123082297,0.36160532731313944,0.3892132931923512,0.41453237991147807,0.437835902053724,0.4593553246992553,0.47928797802662093,0.4978031260487282,0.5150467850756374,0.5311455824378956
1994Q4,0.2216816981550136,0.26255141197866044,0.2993431034775705,0.33263813225004696,0.3629123666005602,0.3905590727519154,0.4159060921997497,0.43922890372670914,0.4607606761853842,0.48070009095493527,0.49921749078035993,0.5164597583605441,0.5325542206440657
1995Q1,0.22337143842571494,0.26444683078713277,0.3013955759689111,0.3348098062321658,0.36517353832153965,0.3928862718553118,0.41828066526531854,0.44163595373837333,0.46318825964121935,0.4831386038542591,0.5016591946941866,0.5188984115118342,0.5349847884841293
1995Q2,0.22117173279105692,0.2619790745220607,0.298723051701823,0.331981791348611,0.36222871337769413,0.38985520871772894,0.4151876680225906,0.4385004374208834,0.46002579427597245,0.4799617131077655,0.49847797245408976,0.515721001957402,0.531817762788945
1995Q3,0.2208444075985819,0.2616116424488502,0.29832491665282773,0.3315602869341303,0.3617896043493142,0.3894030576241946,0.41472610690410117,0.4380323715782494,0.459553556781349,0.47948718314276734,0.49800266677753807,0.5152461462005947,0.5313443474584069
1995Q4,0.22184464178348612,0.2627342555288457,0.2995411618051885,0.3328477549046551,0.36313068649982677,0.3907838225909934,0.41613546853341676,0.4394614651178391,0.46099526603543184,0.4809357784442299,0.4994535252504744,0.5166955337806565,0.5327892477165989
1996Q1,0.2232209619855635,0.26427809957712384,0.3012129236846584,0.33461660339509064,0.36497242758695947,0.3926793395576304,0.41806956818364516,0.4414220139270845,0.46297253616527356,0.4829219476078882,0.5014422906831365,0.518681811744997,0.534768937761137
1996Q2,0.22103164803672704,0.26182183227592304,0.29855267694916526,0.3318014226176843,0.36204081752036404,0.38966173794036746,0.41499017623380346,0.4383001674824971,0.45982374415582183,0.47975868654076903,0.4982746180966251,0.515517843904008,0.5316152245414644
1996Q3,0.2207501559443987,0.2615058316511577,0.2982102538912427,0.3314388839192832,0.36166312143310214,0.3892728092040201,0.4145931395479613,0.4378975226319327,0.4594174988179152,0.47935045801294734,0.49786571193361107,0.5151093152185188,0.5312079261608621
1996Q4,0.2216124533393423,0.2624737061831012,0.29925892745996213,0.33254903733008195,0.36281957135186843,0.39046354095129193,0.4158085905434828,0.4391300450865574,0.46066095238615795,0.480599897862823,0.49911714768318455,0.5163595230654494,0.532454301330534
1997Q1,0.2231280759408177,0.2641739392323661,0.30110016380373084,0.3344973245678066,0.36484826132241277,0.39255157407751956,0.417939226611139,0.4412899127861394,0.4628393296385003,0.48278816136154357,0.501308347959615,0.5185480536625001,0.5346356392305592
1997Q2,0.22107667040001963,0.26187237008782976,0.2986074366719677,0.3318593955441384,0.3621012107742519,0.3897239240263301,0.4150536556555283,0.43836454070801917,0.4598886903608529,0.47982394732917494,0.4983399849179357,0.5155831482462884,0.5316803302280668
1997Q3,0.22124828467522742,0.2620649980225574,0.29881614703091575,0.33208034341538684,0.36233137430209794,0.3899609119461659,0.4152955647025612,0.4386098486931065,0.46013617510685756,0.4800726245945582,0.4985890604225111,0.5158319802823437,0.5319284002949942
1997Q4,0.2230795403828863,0.26411951071452083,0.30104123986197734,0.3344349923791328,0.36478337347226175,0.3924848038099934,0.41787110866635074,0.44122087395630033,0.46276971188694016,0.4827182394931185,0.5012383432524901,0.5184781444741777,0.5345659693145078
1998Q1,0.2239052594078924,0.2650453142967504,0.30204334262086296,0.3354948995743902,0.365886587522656,0.39361988155747113,0.4190289648937855,0.4423942604788247,0.46395282358709283,0.48390641331843476,0.5024278260910009,0.5196659126140527,0.5357495869203519
1998Q2,0.222620075669446,0.2636041979625081,0.30048330541025126,0.3338447283981492,0.36416885359509626,0.3918524051492718,0.4172258977732985,0.4405668956921915,0.4621102080437097,0.48205581593161567,0.5005750988708746,0.517815771572246,0.5339058323100909
1998Q3,0.223637726730445,0.2647453938995437,0.30171874317756825,0.3351516131261058,0.36552930960702573,0.39325231730229504,0.4186540550794398,0.4420143505608244,0.46356979149129546,0.48352176705433025,0.502042779009024,0.5192814419245533,0.5353664795554164
1998Q4,0.22597986053174302,0.2673697793052291,0.3045578235524928,0.33815294022732323,0.3686518315785856,0.39646367789940895,0.42192860153537975,0.4453316458342868,0.4669134906157542,0.486878759732615,0.5054025292054859,0.5226354748045403,0.538707979740015
1999Q1,0.2272646827656914,0.2688082008352069,0.3061127191450191,0.33979554908838555,0.3703596884309277,0.3982191112390756,0.42371762833541105,0.44714314775944586,0.46873859301423904,0.48871035860829753,0.507234927477684,0.5244641001679929,0.5405291640693144
1999Q2,0.22615582795720016,0.2675668351615388,0.30477088591510976,0.3383780695618593,0.3688859487525011,0.39670435934993215,0.4221739284105521,0.4455800914871414,0.4671638357432487,0.4871300277012984,0.505653936294149,0.5228863915906968,0.5389579008955067
1999Q3,0.22706453008762936,0.2685841775911121,0.30587061176717883,0.3395398374293989,0.37009386958877183,0.3979459344417834,0.4234392677057047,0.44686133099981923,0.4684546983613595,0.4884254886451989,0.5069499658643702,0.5241797556246323,0.5402460047498118
1999Q4,0.22892792000901238,0.2706689784494181,0.3081229114058835,0.3419179382096865,0.3725652518454191,0.4004850563415686,0.4260259485986857,0.4494795483618957,0.47109168216422953,0.49107103244967837,0.5095958977429793,0.5268195282636184,0.5428743753267886
2000Q1,0.2297088968214325,0.27154220588804057,0.3090657670365328,0.34291295243098113,0.3735988206886801,0.40154651043117257,0.4271068701150922,0.45057326349376503,0.47219287956203587,0.4921754733576588,0.5107001936502733,0.5279209688383096,0.5439707941819127
2000Q2,0.22742579037810484,0.2689885070197337,0.30630756547830856,0.34000132979329784,0.37057358931336615,0.3984389203719882,0.4239415968415083,0.4473698861349727,0.4689669930314659,0.48893953386966604,0.5074641677344377,0.5246928359089852,0.5407569388507145
2000Q3,0.2269440042457481,0.2684492673877327,0.30572480109028954,0.3393858240153452,0.36993375974848947,0.3977813843339724,0.4232715872674703,0.44669156137403987,0.46828367024200984,0.4882538667030477,0.5067782828967091,0.5240084390352133,0.5400753972460782
2000Q4,0.22741220447727656,0.2689733026701571,0.3062911355430663,0.33998397833512495,0.3705555536236917,0.39842038694426596,0.4239227131164809,0.4473507692467465,0.4689477363952737,0.48892021219594767,0.5074448408816665,0.5246735518701039,0.5407377360865939
2001Q1,0.2286330358940769,0.2703391781142533,0.30776673262723286,0.341541978280056,0.37217465136398603,0.40008384938913877,0.42561731980203354,0.44906602402621754,0.47067527403598364,0.49065334699293467,0.5091782200031265,0.5264028867959727,0.5424595928718438
2001Q2,0.22625264026771832,0.26767524273393417,0.3048880924500693,0.3385019077033502,0.36901472476066977,0.3968367402939421,0.42230885909967264,0.445716732530002,0.4673015168336907,0.48726821202129883,0.5057921931305485,0.5230243750872922,0.5390953334343145
2001Q3,0.22633771909694284,0.2677705073996136,0.30499108534452396,0.3386107241886779,0.36912787655853013,0.39695305628343114,0.4224274122748775,0.4458367855410594,0.4674224809191012,0.4873896157163317,0.5059136581979908,0.5231455978425129,0.539216070140034
2001Q4,0.22805290860466493,0.2696902256598375,0.3070657447907978,0.34080193556106353,0.37140567317051937,0.399293880745443,0.4248126357272442,0.44825160473243353,0.4698550872663948,0.4898305627224523,0.5083553752754,0.5255820133911115,0.5416423169839683
2002Q1,0.22853547694381826,0.2702300574157565,0.30764887430541854,0.34141756509473936,0.3720453844968929,0.39995106412974296,0.4254820704928541,0.44892914723512045,0.4705374360817339,0.49051508007697453,0.5090399499437392,0.5262649545041537,0.5423222711154209
2002Q2,0.2269250949287227,0.2684281006079069,0.3057019233994297,0.3393616586688214,0.3699086372373951,0.39775556453808525,0.4232452757539194,0.4466649215406058,0.46825683246835786,0.488226935319196,0.5067513415399836,0.5239815548043185,0.5400486239481862
2002Q3,0.22633922345025817,0.2677721918231182,0.3049929063812972,0.33861264816147413,0.36912987715334017,0.396955112794839,0.42242950831418496,0.44583890807313664,0.4674246195361056,0.48739176208433904,0.5059158056313658,0.5231477409736828,0.5392182046612343
2002Q4,0.2271387776739534,0.2686672825524549,0.3059604277258099,0.33963470253698735,0.3701924864675793,0.39804728309351994,0.42354254144856374,0.446965888747334,0.4685600286658106,0.48853118232188775,0.5070556949499597,0.5242852570626759,0.5403510676400699
2003Q1,0.22637982917932212,0.2678176575805783,0.3050420591477904,0.3386645789200566,0.3691838756526396,0.3970106201800533,0.42248608225202394,0.4458961967515619,0.46748234205874845,0.48744969353292816,0.5059737655765392,0.5232055845612126,0.5392758156411435
2003Q2,0.2231319027604331,0.26417823063326984,0.3011048095932228,0.3345022390269727,0.36485337723079,0.39255683835598587,0.4179445971015242,0.4412953558416744,0.46284481830077956,0.4827936739671695,0.5013138670653242,0.5185535652088918,0.5346411318863521
2003Q3,0.22049399068550468,0.2612182260798474,0.2978985643876042,0.33110884994318723,0.36131925657685815,0.388918687279386,0.4142316066772567,0.4375308563839043,0.4590475289232847,0.47897865885406293,0.4974932740584201,0.5147372011014758,0.530836914017397
2003Q4,0.2185941342840327,0.2590841016294304,0.2955846645036439,0.32865774376630336,0.3587644616596887,0.3862867735713279,0.411543758346467,0.4348040450948555,0.45629540485011283,0.4762122340757738,0.49472145149234265,0.5119671873115651,0.52807454387123
2004Q1,0.21609219341746153,0.25627071646445954,0.2925314128076367,0.32542068609869584,0.35538784738054996,0.3828057637596907,0.40798645245140447,0.4311930071650334,0.4526488252570976,0.47254482246437063,0.49104512931144,0.5082916293437552,0.5244076049042047
2004Q2,0.2118431977736689,0.2514851429958821,0.28733031073843707,0.31989923795380076,0.3496214661481873,0.3768545925214569,0.4018987271296908,0.4250075985547019,0.4463971808037658,0.466252463757082,0.484732817104631,0.5019762772554109,0.518103001348971
2004Q3,0.21068935935402092,0.2501839263991011,0.2859144707001066,0.31839461135363434,0.3480485852563154,0.37522987981156575,0.4002353911551314,0.423316313249085,0.444686605858697,0.4645296470094733,0.48300350837558303,0.5002451750732437,0.5163739483323416
2004Q4,0.2119062178390193,0.2515561919939197,0.2874075982019438,0.3199813525671456,0.3497072871147978,0.3769432239726739,0.40198944898055655,0.42509982926578416,0.44649044887314826,0.4663463856895042,0.4848270802384212,0.5020706262691963,0.5181972275816183
2005Q1,0.21218484759465972,0.25187029448129095,0.2877492554368203,0.32034432453172135,0.350086619240784,0.37733495673048895,0.4023904003340102,0.42550742986265816,0.4469026158966207,0.4667614253875611,0.48524361195756416,0.5024875227748974,0.5186135678281945
2005Q2,0.21053684612655738,0.2500118795068124,0.2857272157604702,0.3181955630063582,0.34784045904959837,0.3750148492659143,0.40001520562421167,0.4230923873540846,0.4444600880467026,0.4643014726012154,0.4827744409648319,0.5000158390915358,0.5161448548515466
2005Q3,0.20913668667920518,0.24843180709843304,0.28400689908452165,0.31636634483664844,0.34592728677116225,0.37303770737079334,0.39799019167227184,0.42103252914214473,0.44237597054504063,0.46220172342482346,0.48066610951817856,0.497904695008024,0.5140356246153996
2005Q4,0.20877286596033112,0.24802106529535256,0.28355953096548125,0.3158904927973814,0.345429438134298,0.37252306382254885,0.3974629470483444,0.4204960806109868,0.44183308077996275,0.4616546462926379,0.4801166883208445,0.49735443987280487,0.5134857739002704
2006Q1,0.20797550371618662,0.24712062075042657,0.2825785476779272,0.3148468130934213,0.3443372867684416,0.3713938536293462,0.3963058851544405,0.4193186296032196,0.4406413130634811,0.4604535188881403,0.47891025777015905,0.49614603161845366,0.5122781167457907
2006Q2,0.20565276323924506,0.24449565241906562,0.27971687112329674,0.31180037859140497,0.34114758330037703,0.3680942243307658,0.3929232728837775,0.4158749072071483,0.43715430723011367,0.4569378053537348,0.4753777841201912,0.4926066088323696,0.5087398099183991
2006Q3,0.20424406313554003,0.24290224362380863,0.2779783780091065,0.309948287314876,0.3392070916318098,0.3660856231463255,0.39086299002180946,0.4137763046600309,0.4350282959280642,0.45479332354368057,0.4732221726862304,0.49044590800861076,0.5065789955136655
2006Q4,0.20365212586075007,0.24223237290246719,0.27724719814549204,0.3091690235796036,0.33839033967578513,0.36523992437615754,0.38999526688632813,0.41289219345671757,0.43413240373209355,0.4538894283306215,0.47231338048964255,0.4895347772731095,0.5056676361811722
2007Q1,0.20224687160130872,0.24064134947435933,0.2755098089265305,0.3073166517471524,0.33644815616268564,0.3632282416613734,0.38793056442349816,0.41078790257540576,0.4319995142309406,0.45173696142552017,0.47014876057218674,0.48736412633147924,0.503496008597478
2007Q2,0.19688786442563358,0.2345641232096378,0.2688637881075132,0.30022131288336024,0.328999683725788,0.3555045342741035,0.3799950424605157,0.4026924338563886,0.42378668321604257,0.44344184444596607,0.46180032569623375,0.4789863453677591,0.49510874645726455
2007Q3,0.19497386100147104,0.23238984015376524,0.2664822544800323,0.29767510791666757,0.32632322323447216,0.35272579869525744,0.37713689707920667,0.39977364749220273,0.4208227214197161,0.4404454923120424,0.4587821806870681,0.4759552100797336,0.4920719437282801
2007Q4,0.20015403769467802,0.23826987760255547,0.27291821517787834,0.3045516362101933,0.33354724711695327,0.3602217801178383,0.38484321053480786,0.40763979099737196,0.42880714868196085,0.44851391337716995,0.4669062193581474,0.48411133549761415,0.5002406144035193
2008Q1,0.20394065739357492,0.24255891556758702,0.27760365059206166,0.3095489397393159,0.33878855430480836,0.3656522729754566,0.39041837377471766,0.4133233097101668,0.4345692820514652,0.4543302255610583,0.472756581057499,0.48997913259619913,0.5061121163838017
2008Q2,0.19626544805694077,0.23385728391875263,0.2680897906451775,0.29939400953014755,0.3281302630210194,0.354602086413321,0.3790669909181356,0.4017448681801635,0.42282461797721604,0.4424694224330786,0.4608209786012581,0.4780029217737729,0.4941236144632995
2008Q3,0.19604150737003495,0.2336029172086389,0.2678112049049742,0.2990961873369383,0.32781723069312013,0.35427711662117306,0.3787327574374238,0.40140356526920434,0.4224780533077042,0.4421190900424055,0.46046811660661685,0.4776485583594024,0.49376860476799156
2008Q4,0.20091142930628503,0.23912838045655063,0.27385667587215606,0.3055531597458118,0.33459824663729437,0.36131126307745337,0.38596223640434246,0.408781055025057,0.42996465938314127,0.44968274047033596,0.4680822951787,0.485291297383637,0.5014216787416904
2009Q1,0.2042368335252223,0.2428940633132353,0.27796945013198177,0.30993877341709053,0.3391971210967691,0.36607530024058493,0.3908523992233776,0.4137655147308698,0.43501736305711314,0.45478229379425256,0.4732110839174383,0.49043479139532636,0.5065678767573442
2009Q2,0.20443283916837895,0.24311583391687017,0.2782114776227446,0.3101966778756278,0.3394673949765984,0.3663551171900659,0.3911394695228826,0.41405797481315715,0.4353136902512728,0.455081239945158,0.4735116232756525,0.49073607939849134,0.5068692171973759
2009Q3,0.20299628956146645,0.2414899699835884,0.2764366293170771,0.3083049378975547,0.33748448157801975,0.3643017676270748,0.3890324945384468,0.41191106507488445,0.4331380390814654,0.4528860284796647,0.47130440154571396,0.4885230679295636,0.5046555473747876
2009Q4,0.20777601193406964,0.2468952854723927,0.2823330049936348,0.3145855263298711,0.3440638162722705,0.3711110574695767,0.3960160702329629,0.41902366667513,0.44034272516449224,0.4601525499421245,0.47860792626881793,0.4958431729480744,0.5119754168020436
2010Q1,0.2045109909191608,0.2432042529569557,0.278307967292861,0.31029949171003324,0.3395751345749012,0.36646665589756033,0.39125389472968014,0.4141745438641735,0.4354317964273479,0.4552003859795038,0.47363140056640113,0.490856151568016,0.5069893069979408
2010Q2,0.2013891723163652,0.23966974262150137,0.2744483004399323,0.3061843864335969,0.3352605083464708,0.3619976330789943,0.3866670845973497,0.40949978428385647,0.4306935014079336,0.4504185963292376,0.46882260975359247,0.48603395977522806,0.5021649427221404
2010Q3,0.2034447384078439,0.24199763654428766,0.2769909335981553,0.30889586359106497,0.338103997491403,0.3649433946060307,0.3896909775410163,0.4125821222418794,0.4338181678669914,0.4535723545359167,0.4719945599699328,0.4892151092381078,0.5053478625357373
2010Q4,0.20594152510059535,0.24482214490092055,0.2800729612602093,0.3121796101598242,0.3415447943604338,0.36850526191768623,0.3933447776516006,0.4163041491196691,0.43758905896189293,0.4573762438634078,0.4758184134895993,0.4930481993123765,0.5091813494356875
2011Q1,0.20176598301180623,0.24009664487214175,0.2749147519335496,0.3066819773036538,0.3357824832188216,0.3625385325316751,0.3872224731273207,0.41006604175660055,0.431267661648139,0.4509982211003652,0.46940568957183276,0.4866188352609419,0.5027502418053723
2011Q2,0.199625229365393,0.23767029016010371,0.27226260187466517,0.30385178907417487,0.332812655950885,0.35946012795797816,0.38406075034629605,0.40684163501916815,0.42799749277152244,0.4476962124643133,0.4660833257588743,0.4832856087545287,0.4994140091105938
2011Q3,0.1991093604808598,0.2370852285424389,0.2716227269897878,0.3031686011255203,0.3320954152188657,0.3587163358103816,0.3832965151831583,0.4060619535279031,0.4272064681209007,0.4468972250375328,0.4652791678124837,0.4824785914064516,0.4986060479223282
2011Q4,0.20401905905405862,0.2426476381150906,0.2777004920387867,0.30965214838406413,0.3388967267915955,0.36576427806390155,0.39053329467257597,0.4134403999841768,0.4346879315913368,0.4544499340695714,0.4728769372327355,0.49009979765966755,0.5062328109557714
2012Q1,0.1980492255192387,0.23588244787046642,0.2703068109938995,0.301763172679165,0.33061951262211864,0.3571853940863139,0.38172311335420694,0.40445638946920875,0.4255772048996715,0.445251240442508,0.46362223023732463,0.48081547919727163,0.4969407249569035
2012Q2,0.19658113171087319,0.23421581227804175,0.2684824096040924,0.29981369403688657,0.32857133795817295,0.3550599402500319,0.3795378570717551,0.4022256564096315,0.42331278316723175,0.4429628616153257,0.4613179495066596,0.47850197794980087,0.4946235532419973
2012Q3,0.1967649378039393,0.23442453975859487,0.2687109591260699,0.3000579746214234,0.3288280456561545,0.3553263910219485,0.37981185922379535,0.40250541224878955,0.42359681248622133,0.4432499416583095,0.46160706749835556,0.4787922932878512,0.4949143671840314
2012Q4,0.19838847139629648,0.23626740682516761,0.27072804553549756,0.3022131250130859,0.3310920893041388,0.3576756530590867,0.38222702551371307,0.4049706551704696,0.4260991114293225,0.4457785503647115,0.4641530932351015,0.481348361957175,0.4974743550271196
2013Q1,0.1917495262412541,0.22872254775823414,0.2624609116308496,0.2933713131851713,0.3217950114837082,0.34802048108092165,0.37229323768092526,0.39482354775825856,0.41579253537727684,0.4353570619437182,0.4536536572203522,0.4708017100510728,0.4869060764913842
2013Q2,0.18538563743350503,0.22146780905377242,0.254489140394306,0.2848232593857912,0.3127853612852709,0.33864320191375546,0.36262569903554914,0.3849297277776121,0.4057255375113346,0.4251611057893382,0.4433656649739525,0.46045257932762323,0.47652170797980437
2013Q3,0.18384174080414237,0.21970446325822018,0.25254816414001796,0.28273866951063714,0.3105849953884294,0.33634996333554923,0.3602585214311988,0.3825043291676227,0.403255014649938,0.42265640626249357,0.4408359648477761,0.45790558723975816,0.4739639115071337
2013Q4,0.18509905359487225,0.22114058857923305,0.25412905647048595,0.2844366304614323,0.31237735450618054,0.33821806574163205,0.3621869433338952,0.3844802644904832,0.40526779147544056,0.42469710269383165,0.4428971016798996,0.4599808804582408,0.4760480717433919
2014Q1,0.17979914766914581,0.21508108561796604,0.2474528185701026,0.27726015390495923,0.3047961986145923,0.33031103014772906,0.3540193130544536,0.37610635308446133,0.3967329503551827,0.4160393206235522,0.4341482869520255,0.4511678953836999,0.4671935723574594
2014Q2,0.17589767709875284,0.2106106168063001,0.24251739263762684,0.27194505704790656,0.29917174006625885,0.3244354671680566,0.3479411362869258,0.36986608724849446,0.3903645841492952,0.4095714504182414,0.4276050377192731,0.44456966690037963,0.4605576473684701
2014Q3,0.1766193177926239,0.21143813255880908,0.24343161390077933,0.27293024136141925,0.30021488704429483,0.3255257870029449,0.34906963364642946,0.37102523280228494,0.3915480532734857,0.41077391385418155,0.4288219927425339,0.44579730031830517,0.4617927237039354
2014Q4,0.17856179285069712,0.21366417645923905,0.24588945804063472,0.2755774366241185,0.3030164288947347,0.3284526633672624,0.35209768995997875,0.3741342774726791,0.39472114713505346,0.4139968016901916,0.4320826454150026,0.44908554367820896,0.46509993607949224
2015Q1,0.17779578946222763,0.21278659659561028,0.24492074553895363,0.27453434377007685,0.30191276119845495,0.32729985594233596,0.350905257681639,0.3729101695364729,0.39347202850719953,0.4127282781473882,0.4307994446944495,0.4477916622140101,0.46379875855972713
2015Q2,0.17466039819707377,0.20919114555103094,0.24094851546735002,0.27025372891497845,0.29738024447772493,0.32256231743516905,0.3460017819692222,0.3678734724649371,0.3883295921855503,0.40750326029399214,0.4255114120323394,0.44245718561917297,0.45843189881072793
2015Q3,0.1726116621226406,0.2068388770629468,0.23834677655278586,0.2674470489746401,0.294405501323741,0.31945020188496925,0.3427779482317065,0.3645594490591786,0.38494350866124466,0.4040604310464973,0.4220248083594557,0.4389378197243535,0.4548891379442737
2015Q4,0.17267944649684955,0.20691674104252317,0.23843293603472665,0.2675400327864958,0.2945040897795141,0.31955337887910834,0.34288486356364645,0.36466938856559583,0.38505587036170486,0.4041747059600444,0.4221405649782112,0.4390546913715187,0.4550068124229339
2016Q1,0.17025966075390603,0.20413556301566868,0.23535385718973523,0.26421547807242846,0.2909775778210131,0.3158612088633069,0.3390574438386758,0.3607322913606619,0.38103067525143564,0.40007967900201247,0.4179912090228201,0.4348641946333412,0.45078641615471265
2016Q2,0.1680186278744382,0.20155695412537367,0.23249610365087106,0.26112695435184574,0.287698541555281,0.31242532061399286,0.3354929675757054,0.357063050104168,0.37727681728514445,0.39625829632068144,0.41411683962627144,0.4309492328601889,0.4468414497197442
2016Q3,0.16829270522249598,0.20187246568797862,0.23284592271673055,0.2615051742377541,0.288100241438117,0.31284638184988256,0.3359299284261784,0.35751298995605946,0.37773726371844646,0.3967271500206812,0.4145923133383337,0.4314298014741944,0.44732580923432413
2016Q4,0.17056805609605585,0.20449019630160345,0.23574665942910325,0.2646397787037109,0.2914278331922278,0.31633278990022207,0.3395464685881084,0.36123549188702647,0.38154529106801666,0.40060337116905753,0.4185219904674731,0.43540037329502734,0.451326548339692
2017Q1,0.16708078342060267,0.2004770150909484,0.23129841494447106,0.25983170710108344,0.2863225678875541,0.31098271758987545,0.33399559103721815,0.35552090854343477,0.37569838820088486,0.39465078199288006,0.4124863751825476,0.42930105650558475,0.4451800427598242
2017Q2,0.16508308468175995,0.19817501995206108,0.22874376394570342,0.25706730093607394,0.2833842270173411,0.3079004876820054,0.3307947781451662,0.3522229061499316,0.3723213425900428,0.391210131037326,0.4089952872764235,0.4257707901788045,0.4416202428729273
2017Q3,0.166427153424088,0.1997240648829219,0.23046307349090328,0.2589280275651213,0.285362275621817,0.3099756407940056,0.332950001969682,0.3544437959119478,0.374595676141771,0.3935275072648954,0.4113468314243684,0.42814891234948405,0.4440184390564409
2017Q4,0.16861124570277794,0.20223911005924475,0.23325238126965867,0.2619445786912017,0.28856687169971346,0.31333545177332206,0.3364374164292138,0.3580355040740739,0.3782719333240136,0.39727153836178813,0.41514434645437726,0.431987710088198,0.4478880809950868
2018Q1,0.16689276261864228,0.20026044840395674,0.23105817532514536,0.2595718386454671,0.28604644396648005,0.31069316508271494,0.3336949887339078,0.355211265677459,0.3753814075668985,0.3943279110077238,0.4121588474455073,0.4289699258191572,0.4448462111278707
2018Q2,0.16465592512278895,0.197682507370563,0.22819690170406493,0.2564752426968717,0.2827546257585551,0.3072397706812348,0.3301083653706567,0.3515153849934402,0.37159660863409205,0.39047150218847504,0.40824559685932005,0.42501246329564435,0.44085535936594034
2018Q3,0.1647225695512524,0.19775935467533579,0.2282822360724951,0.25656763645880254,0.2828528850689605,0.3073428927138853,0.3302155043137866,0.3516258248373244,0.3717097412439034,0.39058680952248814,0.40836263646236964,0.42513085639823267,0.44097478106970245
2018Q4,0.16662472753674176,0.1999516856360235,0.23071562705671572,0.25920126772980534,0.2856526586549556,0.31028019563542036,0.3332662273482135,0.35476957819281135,0.3749292232657797,0.3938672952804859,0.41169156094818005,0.4284974729098635,0.44436987973688663
2019Q1,0.16279127636577065,0.19553139415134432,0.22580719389526438,0.2538868146795106,0.28000085599982194,0.304348725057481,0.32710373831737566,0.3484172535365068,0.368422040627309,0.38723505006723574,0.40495970083935084,0.4216877824542833,0.43750104492095887
2019Q2,0.16121112086486047,0.1937069715791716,0.2237788608088616,0.2516882525383381,0.2776603116663088,0.30188999196727573,0.32454693855547134,0.34577946570987,0.3657178073184792,0.3844767905286052,0.40215804858427256,0.4188518629232144,0.43463870503136726
2019Q3,0.1603676335883628,0.19273252716136044,0.22269492158886786,0.2505127554484132,0.27640831913319774,0.30057420758807096,0.3231781187690983,0.3443667507777114,0.3642689891923003,0.38299853097981257,0.40065605785617675,0.4173310468424128,0.43310328676156734
2019Q4,0.16554939648744343,0.1987125595330129,0.22934050373909817,0.25771324030370024,0.28407100889306136,0.30862109671597043,0.33154330110702457,0.35299434033117755,0.37311144152746617,0.3920152794856159,0.409812399273892,0.4265972254724243,0.44245373803423216
2020Q1,0.16327334779224206,0.19608771050167165,0.2264254047583116,0.2545566244312381,0.28071363983730213,0.3050972257247816,0.327881824685628,0.3492197270229409,0.36924447892194906,0.3880736801803194,0.40581129535965443,0.4225495743065574,0.438370656961166
2020Q2,0.16086976331735606,0.1933126635392436,0.22334029479461495,0.2512126911764673,0.27715385205252835,0.3013577750344957,0.32399331616225036,0.3452081349380006,0.36513191913148135,0.38387903823048447,0.40155074025066295,0.4182369810304962,0.43401795579618113
2020Q3,0.16060648935399338,0.19300850701087374,0.2230019535885227,0.2508457633087345,0.27676303868228197,0.30094704131303746,0.3235660196497066,0.34476712885568805,0.3646796359305758,0.3834175576471122,0.40108184504730277,0.41776220289856836,0.4335386133482103
2020Q4,0.16290506673356914,0.19566272125128337,0.22595314409187994,0.25404495858503007,0.2801691580743486,0.30452547218921155,0.3272874829559271,0.34860676808473445,0.3686162806152822,0.38743312422982595,0.40516084666003566,0.4218913460664091,0.43770646450471223
2021Q1,0.16283236348334565,0.19557881421279708,0.22585989496813746,0.25394391962703383,0.28006162985620714,0.3044125492517182,0.3271700901484637,0.3484856897114748,0.36849218396855704,0.38730657871137475,0.4050323394088717,0.42176129480195185,0.4375752281359566
2021Q2,0.1569294920993378,0.18875649971643502,0.21826790260065262,0.24570754141447787,0.27128618151928535,0.2951869370846863,0.317569661678335,0.33857452801471505,0.3583249663472431,0.3769300916749557,0.39448672059170725,0.4110810564999688,0.4267901051124105
2021Q3,0.15583346189891545,0.18748761629599903,0.21685366423664265,0.24417104401039302,0.2696469120091005,0.2934614057775184,0.31577190990977866,0.3367165384561072,0.35641699673506655,0.37498094785730796,0.39250398116218077,0.40907125856200716,0.424758898649088
2021Q4,0.15511919936836893,0.1866603482662411,0.21593125718591138,0.24316851936771217,0.26857695630579026,0.29233477774052896,0.3145977676577117,0.3355027042436647,0.3551701725073695,0.37370689178122285,0.39120765299203375,0.40775693995774454,0.4234302932443459
2022Q1,0.1526137790959104,0.18375628846602832,0.21269088850672635,0.23964434192297937,0.2648133865198417,0.28836954535063586,0.31046304084120063,0.33122600175428973,0.3507751076923287,0.36921378296008,0.3866340269036113,0.40311794911226917,0.41873906355226176
2022Q2,0.1497730667662878,0.18045934603720212,0.20900773539540812,0.23563413191249394,0.26052630922643083,0.2838483524250713,0.3057442793654919,0.32634101738331484,0.3457508654021172,0.36407354232488987,0.3813979006031233,0.3978033671404728,0.41336116084131963
2022Q3,0.14949783646691764,0.18013967274918175,0.20865036558395975,0.23524477512599393,0.26010981791216303,0.2834088665665196,0.3052853436060484,0.3258656764657276,0.34526174239503954,0.3635729030938103,0.380887707218999,0.39728532233910585,0.4128367452023046
2022Q4,0.1490823637746601,0.17965703100556346,0.2081107261698584,0.2346567494436069,0.2594807273604554,0.28274495980214204,0.3045919725539552,0.32514743980329536,0.3445226032048297,0.362816285864309,0.38011657823010975,0.3965022566008579,0.4120439824502271
2023Q1,0.14817197273414404,0.1785991199353301,0.2069275290081466,0.23336710414089404,0.2581006613169661,0.28128816142115753,0.3030701735890145,0.3235707272988377,0.3428996754729751,0.3611546636813978,0.3784227799774937,0.39478194420370843,0.4103020835340617
2023Q2,0.1409755201463282,0.17022018055946705,0.19753918550646438,0.22311666891578513,0.24711401367883568,0.2696732601757057,0.2909199198360893,0.3109653114711977,0.32990851221777917,0.3478379952763901,0.3648330115778143,0.3809647609029966,0.3962973889610609
2023Q3,0.1400693468506467,0.16916304428233495,0.19635253463647034,0.22181884177381297,0.24572074889580608,0.2681981123794906,0.2893746002486282,0.3093599685502747,0.3282519641188122,0.3461379233620791,0.3630961222561942,0.3791969215748291,0.3945037426945171
2023Q4,0.13917469720248235,0.16811889734509816,0.19517998794276434,0.22053595186231945,0.2443430275343357,0.2667389312240578,0.2878455227925838,0.3077710239431108,0.3266118742143987,0.34445429191042704,0.36137559328067487,0.3774453125330348,0.39272615689984
2024Q1,0.14044142373186314,0.16959716290984317,0.19683989784733744,0.2223519257630023,0.246293094602434,0.2688041555147723,0.2900095319792022,0.31001962066770145,0.3289327138932751,0.34683661431568047,0.36380999788454277,0.379923569656787,0.39524104830413304
2024Q2,0.139228958622187,0.16818223878648617,0.1952511320413223,0.22061380485780438,0.24442664939025802,0.2668275112466454,0.28793835961963393,0.30786750902860927,0.32671147812737994,0.34455655291293985,0.36148010776185646,0.377551726962832,0.39283416103315005
2024Q3,0.13910299753687289,0.1680351970217355,0.19508597439727782,0.22043307008565038,0.24423251951344302,0.26662186812638733,0.2877228313841789,0.30764350839340554,0.32648023418677685,0.3443191376445758,0.36123745822485837,0.37730466397027634,0.39258340492330185
2024Q4,0.14017098637279804,0.169281639374515,0.1964856835252623,0.22196449002273058,0.24587713254960303,0.2683637116312702,0.289548101456667,0.30954023292552957,0.328438001775913,0.3463288717087939,0.3632912279121984,0.37939552517693265,0.39470526607456413
2025Q1,0.14300553676885608,0.17258670728254275,0.2001938879511359,0.22601828926369785,0.250227198676773,0.27296760851048507,0.29436920308010417,0.3145468333224642,0.33360257865150283,0.3516274741960841,0.36870296510737416,0.3849021369598118,0.4002907614577747
2025Q2,0.13720782046463254,0.16582176484576894,0.1925987063365742,0.21771004521518297,0.24130650175897153,0.2635211438098095,0.2844718975849729,0.3042636417888902,0.32298996353635007,0.3407346381354671,0.35757288210053517,0.3735724189284649,0.3887943894872578
2025Q3,0.13612402777347743,0.1645550603166445,0.19117433164500577,0.21614967530069096,0.23962881594934124,0.2617422934598041,0.28260589116653995,0.3023226637036137,0.3209846393869065,0.3386742564949276,0.3554655807431734,0.37142534187815374,0.386613819985827
2025Q4,0.1380126349901463,0.1667619787130917,0.19365549959546755,0.21886727430300437,0.2425502683304413,0.2648394421519418,0.28585432462759175,0.30570115730443764,0.32447469083181507,0.34225969760410935,0.3591322515868861,0.37516081608677676,0.3904071722689258
2026Q1,0.13701111057186705,0.16559190549639077,0.19234028764857852,0.21742700675309823,0.2410022370018116,0.2631985856377371,0.2841335886351581,0.3039117926706678,0.32262650124469744,0.34036124650515215,0.35719103576152844,0.3731834119276756,0.3883993595113234
2026Q2,0.1342668346773702,0.16238288437404172,0.18873015196012285,0.21347045860489353,0.23674647018231987,0.2586844501471848,0.2793965509247618,0.29898273161724576,0.3175323712432491,0.3351256324521106,0.351834619608815,0.3677243665364975,0.38285368244862494


==> anc/results/solo_trabajo/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2753567478503494,0.2771193277043852,0.2513167047974499,0.29331408510733153,0.13421366627497994,1.0038736184638986,1468.614052279781,1210.6351393428104
eta,beta,0.7,0.1,0.5288717724443163,0.5274052398299515,0.36703754681479583,0.6968270620756993,0.9976205307681191,1.0014326595182081,4293.249955874245,7595.71078833832
rho_mu,beta,0.4,0.2,0.10318226524305651,0.10073500580954815,0.03472654297580572,0.17973298579379765,0.2209622312882173,1.0033708238887407,2783.58591368776,2801.91706838209
rho_g,beta,0.7,0.15,0.8084553316534357,0.8134590187590044,0.7331572892516972,0.8686301888765485,0.2900728285153276,1.0023477868441946,3611.03212593846,4419.369698386933
rho_v,beta,0.7,0.15,0.9612159203898273,0.9721102676633397,0.8875676452217353,0.9947195807399122,0.23463194976379956,1.0016461889299142,2389.0537100676393,1846.6074483047535
rho_psi,beta,0.7,0.15,0.9933222270864375,0.9943448675294589,0.9843689400560424,0.9988561438425371,0.03132393128252982,1.0047225077304531,2402.3179970184096,1961.5194799552291
rho_om,beta,0.85,0.1,0.9955990511567737,0.996268481680509,0.989860735100001,0.9991109265649091,0.029717306240305084,1.0022227203646512,3406.034862390873,4728.242832894355
rho_x,beta,0.7,0.15,0.8765715441671489,0.892088603836672,0.7383385521324813,0.9609925172103972,0.46340137131371,1.0041104755202153,2102.43087313979,2636.2505703406305
sig_mu,invgamma,0.01,0.02,0.01669309357620565,0.01663774658716868,0.014397870616212838,0.01919188774816461,0.07302497575445642,1.0016300807857248,4777.224395782027,9572.236865503022
sig_g,invgamma,0.03,0.06,0.05207700934229416,0.05189385815181436,0.0466272226256311,0.05808156662888973,0.05789175834272419,1.001715735768653,4353.250681345533,8429.734117309095
sig_v,invgamma,0.05,0.1,0.010752057989001428,0.010509832676218122,0.007702568617127556,0.014651623713613478,0.021304983280582626,1.0017869383075575,2966.292921895884,3262.5221931229485
sig_psi,invgamma,0.02,0.04,0.01992369497681938,0.019796753290566328,0.016445863294019578,0.023769375734101525,0.05576655833443782,1.002392287764884,4775.345705634077,9489.26427191492
sig_om,invgamma,0.02,0.04,0.020836136046843003,0.02073566705757331,0.01693845394006238,0.025074653697318792,0.06174798541168491,1.0013167286158633,4281.400593805752,9508.613900921764
sig_x,invgamma,0.02,0.04,0.007626151907064479,0.007497514694366342,0.005702868823586077,0.009985677395831909,0.032621176665039296,1.0062423136107155,1934.2137059950594,1871.6251708047232
me_i,invgamma,0.03,0.03,0.039558438143856275,0.040935249914601395,0.022389077499286935,0.051075317416012615,0.2829823037247017,1.0088003621608643,1434.05332422313,797.8302309614713
me_n,invgamma,0.01,0.01,0.010349104167933396,0.010310556033115582,0.00876993864651702,0.012073608210524951,0.10079564073809365,1.0023533288012962,4339.193010087354,8345.052607767666
me_s,invgamma,0.01,0.01,0.012101824412281428,0.012170498459649966,0.008467426115359212,0.01546121699157401,0.2126754485762986,1.0027243744690961,2944.4125593802496,3246.390803135881
rho_zr,beta,0.8,0.1,0.9451024151911511,0.9471911261120705,0.9093162204318425,0.9738133925283089,0.1991456956459567,1.0029819365358261,3341.798072988522,4674.966142698537
sig_zr,invgamma,0.02,0.04,0.01677802563186078,0.016655882345546817,0.012251995299526195,0.021773286928490797,0.0725967839164055,1.0017063172785814,3933.3905250576204,6841.356637204909
me_w,invgamma,0.03,0.03,0.03243483011876478,0.0321720455954268,0.02696304777930173,0.03886546847419669,0.12144656917993042,1.0010939239646122,4701.904021806792,9525.287323247914
w_break,normal,0.0,0.2,-0.031686074816264106,-0.031707514178802125,-0.07603859222887971,0.01261330868366293,0.13471915643044752,1.0016854496164775,4293.333866828428,8528.472317971964


==> anc/results/solo_trabajo/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.278075,
    0.282075,
    0.27,
    0.2826,
    0.25075,
    0.303625,
    0.241875,
    0.2867
  ],
  "rhat_max": 1.0088003621608643,
  "ess_bulk_min": 1434.05332422313,
  "ess_tail_min": 797.8302309614713,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.3365915419667662,
  "minutes": 17.504749627908073,
  "mode_logpost": 1868.3104628315891,
  "mode_attempts": [
    1868.3100363418434,
    1868.3104628315891,
    1868.309984605103
  ],
  "mode": {
    "theta": 0.28022124235286217,
    "eta": 0.5488660181019719,
    "rho_mu": 0.11449222292698279,
    "rho_g": 0.819054853236774,
    "rho_v": 0.9637729310906887,
    "rho_psi": 0.9927738755357551,
    "rho_om": 0.9952659752855617,
    "rho_x": 0.9089413151365914,
    "sig_mu": 0.01655485223223921,
    "sig_g": 0.051919429235304466,
    "sig_v": 0.009741938549879686,
    "sig_psi": 0.019586769837301482,
    "sig_om": 0.020217967798247923,
    "sig_x": 0.007244035979808331,
    "me_i": 0.0419666196489752,
    "me_n": 0.010323855481528423,
    "me_s": 0.01252510957940612,
    "rho_zr": 0.9432591838254332,
    "sig_zr": 0.016120615934056032,
    "me_w": 0.03190902233792851,
    "w_break": -0.029545435167158872
  }
}

==> anc/results/solo_trabajo/variance_decomposition.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x,share_zr
detrended_output,1,0.06943107450991357,0.006571676813683858,0.05221516976988351,0.3868028628472784,0.29827561042657674,0.015123812534881664,0.17157979309778243
detrended_output,4,0.06066890018305637,0.0029646515773193273,0.05912092043031579,0.400739693731743,0.3135981997701841,0.009470195001849339,0.15343743930553203
detrended_output,20,0.03361949720055532,0.0009932230208155788,0.07743414306128797,0.43503187060093623,0.3626034547350093,0.002425071054712231,0.08789274032668343
detrended_output,80,0.011834513992445122,0.0004028397669465582,0.058249417254279116,0.45808224189504576,0.43900620026062354,0.0009165223996009675,0.031508264431058836
logit_informality,1,0.04010703105460205,3.8568274431061366e-05,0.00030644370595888737,0.0022700932327951884,0.6066779479494155,8.875959193164687e-05,0.3505111561908656
logit_informality,4,0.04246809554706556,9.916406373255018e-05,0.0014790535887607536,0.003359660952002019,0.6436276016951029,5.499441904081251e-05,0.30891142973429536
logit_informality,20,0.02745994876357458,0.000617593808649309,0.012064873625963585,0.010221457332272837,0.7784832857815572,0.0007494622117213953,0.1704033784762611
logit_informality,80,0.00994320762240069,0.00028334578711859736,0.017291552453930693,0.022765947781316336,0.8918467234908841,0.00046154240193084403,0.05740768046241873
logit_informal_output,1,0.08831345616600643,8.492519977585506e-05,0.0006747720330379102,0.004998619285817306,0.1339266735754409,0.00019544369531730195,0.7718061100446042
logit_informal_output,4,0.10002545786003515,0.00023356194207016834,0.0034836271962475195,0.007913037311133759,0.1606331330283211,0.00012952881154255238,0.7275816538506497
logit_informal_output,20,0.08520027759065997,0.0019162149347385687,0.03743381283365741,0.03171422528947773,0.31269771465385865,0.0023253644430264917,0.5287123902545812
logit_informal_output,80,0.03925109721625088,0.0011185156196364756,0.0682588991707174,0.0898692316554818,0.5730618396738463,0.0018219518662561396,0.22661846479781098


==> anc/results/solo_trabajo_a050/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0174732922769893,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,1.0044474008694053,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8662925114970682,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9644429108990883,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.0070107295665573,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.15552813542149363,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_a050/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.687766953118209,0.2599104935190986,0.27564852779895965,0.2892754109320059
1993Q3,0.6878832812958006,0.6870819844115016,0.2599811851361123,0.27552125182177084,0.2890167285191179
1993Q4,0.686731000362914,0.6877976353526015,0.26151191922391764,0.27719279049791623,0.2914917924802627
1994Q1,0.6897329302773032,0.6899906003870058,0.2648969037091431,0.2797312810721487,0.2934451517734928
1994Q2,0.6877084928505579,0.6872189708051949,0.26337743223959587,0.2777707189870213,0.2912190316976506
1994Q3,0.6877615387347085,0.686884056181953,0.2633513529501602,0.27777557043410983,0.2908743839665188
1994Q4,0.6867026295084494,0.6877267546405732,0.2652912278319147,0.2794130369082006,0.29304964178471465
1995Q1,0.6895505837646291,0.6899152575935881,0.26760767407810726,0.2812798864428823,0.29470129840520537
1995Q2,0.687945723145582,0.6874118359308259,0.26573182091782016,0.2793456818126485,0.2922144420756064
1995Q3,0.6879021187719571,0.687048362559677,0.2657512825811348,0.27908894995565636,0.29166553477070317
1995Q4,0.6868539968888351,0.6879892942300392,0.2671979064925279,0.28069598028280196,0.29383876101543305
1996Q1,0.6894532289294323,0.6896769944965178,0.2675237935888558,0.2805030875041434,0.2932872167883097
1996Q2,0.6879045655029963,0.6872786309186466,0.2657656002390798,0.27853910542188287,0.2909290402666475
1996Q3,0.6878740911685711,0.6869734804120022,0.2656469028835635,0.2782792453590883,0.29029685885762047
1996Q4,0.6868986045638089,0.687764575018835,0.26679337492086797,0.2797942376013153,0.29217344391662525
1997Q1,0.6890423601756422,0.6895050728743293,0.26699722796956765,0.27939051946094673,0.2916034323663764
1997Q2,0.6876383434644483,0.6872313696638483,0.2661005253338392,0.27781098582814,0.2894971835101581
1997Q3,0.6882978143260302,0.6875475307726409,0.2668332698361755,0.27820616966260286,0.2900438540382617
1997Q4,0.6877848938432328,0.6896721410793762,0.26949307277468715,0.281215548482226,0.2935244192265366
1998Q1,0.6906398007582816,0.6903652517595438,0.2629001949172607,0.2741294351601727,0.28548865552346175
1998Q2,0.6898194688975227,0.6892006299770053,0.26286826219411497,0.27369985823711707,0.28521352156042684
1998Q3,0.69122944943315,0.6905597473230869,0.26458060308355597,0.2753396988667355,0.2865001476734163
1998Q4,0.6915925349161247,0.6936003141595026,0.2675884021483793,0.2789694422214565,0.2911182441740528
1999Q1,0.6949500526592731,0.6942631811976552,0.2548922511644862,0.2649284664881877,0.2755584487710748
1999Q2,0.6943090509728116,0.6935264042997491,0.25532024259899866,0.2655085251718269,0.27677791727807544
1999Q3,0.6958798974692184,0.6948257946725154,0.2572521766046233,0.26736582636890305,0.2785260243568569
1999Q4,0.6955600790403083,0.6968966872891791,0.2601521403332932,0.27072249907619494,0.28193787864934994
2000Q1,0.6977130123776162,0.6974915679680512,0.25576322836311743,0.26546160077208275,0.2766587749359766
2000Q2,0.6958690656988309,0.6951229157742305,0.25530746022722667,0.26464790637606017,0.2759888444270842
2000Q3,0.6956834458536953,0.6946255358538216,0.2558873114297552,0.2650988243111893,0.2761716072968217
2000Q4,0.6933925763591584,0.6948379326035945,0.2569903435679615,0.2664204190929335,0.27755062245596074
2001Q1,0.6960275982454878,0.6961320686578727,0.2557821066392253,0.2653122593064512,0.27614239496047865
2001Q2,0.6941863560450118,0.6936499560445479,0.254991910056525,0.26412509181878674,0.27480890553211335
2001Q3,0.6944382200087719,0.6937703134269944,0.25625211932068526,0.2650967108484217,0.2757054644207234
2001Q4,0.6939155566818936,0.695655609270567,0.2588229983338012,0.26818565535451844,0.2790665933026845
2002Q1,0.6962676694070964,0.6961056959794363,0.2552940685781996,0.264008293396791,0.27388067207149347
2002Q2,0.6956924875008857,0.6946286655969406,0.25547688236927235,0.26389388815379444,0.27339573371094333
2002Q3,0.6947471430805583,0.6939083465313234,0.25563257143617585,0.26388240461210594,0.2731892669634575
2002Q4,0.6939945183959939,0.6946724097187654,0.25760158729627664,0.26585727703019657,0.27507880813544616
2003Q1,0.6931464219207758,0.6935568826119616,0.2565232810375169,0.2642984523439659,0.27320971670676814
2003Q2,0.691119722289951,0.690021301049739,0.25506930106051395,0.2624420295371298,0.27082489136341104
2003Q3,0.6877787737459474,0.6866988285355086,0.2531571396954348,0.26025948249891906,0.26810584876285093
2003Q4,0.6822912238574138,0.6838748541428635,0.2517906948017454,0.2590193505031292,0.26661923386476616
2004Q1,0.6804194388972926,0.6806472918060431,0.24834147226459743,0.254884342276688,0.26137995584553547
2004Q2,0.6755093018137532,0.6753652210558548,0.24542458719247065,0.25145134136683733,0.25754481637375176
2004Q3,0.674213807442741,0.6738336279716328,0.24556319253407466,0.2510856471910005,0.25676135562659314
2004Q4,0.6740152156102986,0.6752509691417139,0.24822710084359498,0.25392998141198353,0.25936865936932585
2005Q1,0.6758511428758965,0.6758049205103247,0.24912630890954499,0.2541761634979601,0.2590347232368272
2005Q2,0.6748142692034166,0.6739428822577163,0.2500389255643689,0.2544628865018197,0.2592037637011065
2005Q3,0.6729343552014383,0.6718441882260903,0.24880592996539364,0.25286799493996026,0.2572046802848079
2005Q4,0.669608837602627,0.6710218417916392,0.25076419545124007,0.2549043588721249,0.2589538435893174
2006Q1,0.6700939417198142,0.6702326966919789,0.252291307495148,0.255760855013811,0.2592330522356128
2006Q2,0.6671538254023369,0.66703248803228,0.25059689308194777,0.25322088805136145,0.25612911508466346
2006Q3,0.6666450318754007,0.6654807903577011,0.25246191332432344,0.25443830966568814,0.2564919998020275
2006Q4,0.6635791027916434,0.6643967348299133,0.2526811895024484,0.25503781617054394,0.25697508727887924
2007Q1,0.6634180478152959,0.6627149621032854,0.25330576617003675,0.2546823990669718,0.2559573200586331
2007Q2,0.6543537917650138,0.6545096052978212,0.24776000156643146,0.24884151707644492,0.2500311927306978
2007Q3,0.6491781188716552,0.6515194633482554,0.2474667846898756,0.24911230112325494,0.25079040334800234
2007Q4,0.6592791335641515,0.6597190056333451,0.2554645747808057,0.2563300369792084,0.2573047113237532
2008Q1,0.6688773194069423,0.665489721532851,0.26004883071989693,0.2616977690466203,0.26380802179066604
2008Q2,0.6519423619271301,0.6535890933828535,0.24968190659809886,0.2510260924296585,0.2523027440908219
2008Q3,0.6529028558493083,0.6534966700831426,0.2515614768681727,0.2529428570071936,0.25416435371311474
2008Q4,0.6588704426065614,0.6602532211740595,0.25527663047991656,0.2571996288601142,0.25903256838627614
2009Q1,0.6653498669279724,0.6650901229236531,0.25909687430675327,0.26107224379312755,0.2627246105448152
2009Q2,0.6677060681361964,0.6656890750991895,0.25911951660009475,0.26203373653564344,0.26470892384163
2009Q3,0.6620411297167922,0.6632847868298689,0.25695982381993676,0.258960741106822,0.2605745896729429
2009Q4,0.6729356653883785,0.6704172821109061,0.261671947937108,0.26408584780833777,0.2663224709636919
2010Q1,0.6632334190506023,0.6651507140971649,0.25552181057325213,0.25672403924746473,0.2576627399212946
2010Q2,0.6606557075568378,0.661092762720692,0.2518699653666743,0.2524891520677266,0.2530967577776522
2010Q3,0.6651753755962151,0.6643059790163841,0.2528380155422244,0.2534574520538898,0.25412815032337194
2010Q4,0.6690733509154044,0.667853968559526,0.2571241906514244,0.2577509578335828,0.2584405190056553
2011Q1,0.6601511074725902,0.6614721931982233,0.25152782011207936,0.2525733121265895,0.25345840767181005
2011Q2,0.6586112454120924,0.6587391110728809,0.25035262366187555,0.2508380249806178,0.25133901436723294
2011Q3,0.6575030472331641,0.6580311194943897,0.24996967880073437,0.25044926188719613,0.25103813927465496
2011Q4,0.6688939501275534,0.6655124786653096,0.25517695677220203,0.25687523658903477,0.2590736209743856
2012Q1,0.6520213693054817,0.6558494819349117,0.2475495311054416,0.24936284515641177,0.2509118177078237
2012Q2,0.6553888206069916,0.6545427946596531,0.24600056735694348,0.2470783277385888,0.24791920016993146
2012Q3,0.6553235823098964,0.6548457721302583,0.2433312749313321,0.24433314824676458,0.24513388870887004
2012Q4,0.6601492819350223,0.6575422586503639,0.2449819589766487,0.24639571025124785,0.2480120769803941
2013Q1,0.6454972268761117,0.6471169522798685,0.23583338722687372,0.23709509362318942,0.2380284727560365
2013Q2,0.6367763295132508,0.637852010665707,0.22974766214062398,0.23092064986475214,0.2321784433621902
2013Q3,0.6355382763330529,0.6354610700201269,0.22612219131028857,0.22685268797885727,0.2279278224068641
2013Q4,0.6397269879458936,0.6378010090418346,0.2283632962231197,0.2291669215127084,0.23012127208163208
2014Q1,0.6272180554139118,0.6289422846820278,0.22149682553949518,0.2230245213551812,0.2248377055540605
2014Q2,0.6207757172815885,0.6224743337588114,0.21637602983975715,0.2177794855746722,0.21931797156236407
2014Q3,0.6260749389278271,0.6244068704712029,0.2181195488760132,0.2189856004110765,0.2200063136916978
2014Q4,0.6266700007770081,0.6272676645398365,0.2210063073827529,0.22185648165480776,0.22281893131717034
2015Q1,0.6260662970811808,0.6259943431287631,0.22235751576740695,0.22254971308347807,0.22274329814483915
2015Q2,0.6219210522899435,0.6210966511825999,0.2191802031824949,0.219660666344571,0.2202408292428233
2015Q3,0.617430188521269,0.617657733332031,0.2177949455992053,0.218219608421249,0.2186335920099993
2015Q4,0.6178200521818203,0.6174462338955417,0.21672294075082515,0.21717998397168103,0.21760598035572545
2016Q1,0.6114460285901164,0.61321723871361,0.21429087235768252,0.21504781579073534,0.21577120940841849
2016Q2,0.6099478449770017,0.6098291616687501,0.21167805014602875,0.21213923483528652,0.21255989525205374
2016Q3,0.6109400992150219,0.6104888430563227,0.21200444942089988,0.21273091085846224,0.21336282150156813
2016Q4,0.6159135407766331,0.6144123766267586,0.2144094875095463,0.215547033406323,0.21677307459594197
2017Q1,0.6061659953493229,0.607744659160244,0.20918815289883408,0.20996014362143367,0.21062864955162447
2017Q2,0.6034588312351443,0.6045250584248192,0.2067126395095193,0.2073833808566735,0.20799283539449842
2017Q3,0.6085056724165488,0.6074812449342946,0.20843073766286074,0.20959685046901116,0.21059263615947163
2017Q4,0.6120165590837455,0.610865129794012,0.20980032623298553,0.21138882184017357,0.21290493372367006
2018Q1,0.6062939017277578,0.6074407079136371,0.20693543737766745,0.2079882896752836,0.2089285482357501
2018Q2,0.6036553911625394,0.6040697231108796,0.20431595320918786,0.20495904497035616,0.20545123404532592
2018Q3,0.6044771672391585,0.6043666328837405,0.2034127751074436,0.20401649924168325,0.20447232987465772
2018Q4,0.6100722409998883,0.6077690795938319,0.20302753807514134,0.2038507878794326,0.20495322345436903
2019Q1,0.5983327161139304,0.6004003041340953,0.19632258868269092,0.19749986585823487,0.198617655870448
2019Q2,0.5986135941062368,0.5981904352515374,0.19465243677049734,0.19540774236357844,0.19651357586807278
2019Q3,0.5940508050479613,0.596255999845479,0.19293951538642598,0.19422912782584845,0.1955526097976856
2019Q4,0.609215457494104,0.6061318449691118,0.19926622151680345,0.20016987406442527,0.2013481637688072
2020Q1,0.5991396012681862,0.6011161701266516,0.19177054552550588,0.19357621334408093,0.1953780742838725
2020Q2,0.5865879191765383,0.5967757844812804,0.188546379779265,0.1898997476137189,0.19170093465548607
2020Q3,0.5999141464419078,0.5962947446547573,0.18720432376735097,0.18869992244102407,0.19081944573810597
2020Q4,0.615420879749711,0.6003684228989111,0.1884801623456717,0.19039859009395776,0.19290963362782193
2021Q1,0.604243543861884,0.6017920189910614,0.19061732897388212,0.19274241748447307,0.19515213371409545
2021Q2,0.5899142176492493,0.5900418987916983,0.1788642693576274,0.18118162053307585,0.184440044599789
2021Q3,0.5900410308291606,0.5887171969300422,0.18439958154972255,0.1867302435405066,0.18973233291834285
2021Q4,0.5847411209432527,0.5867379065229527,0.18785763212517204,0.19095918395437472,0.19433828179723678
2022Q1,0.5821580920667051,0.5820503947832485,0.1834725593364798,0.18791805315942584,0.192390273707664
2022Q2,0.575060395287157,0.5766895040840954,0.18102096422186478,0.18603062976105406,0.1913475710974816
2022Q3,0.5780172591155304,0.576704770203931,0.18050979760708696,0.18634894906456018,0.19265667776753595
2022Q4,0.5733915752901744,0.5751863417835674,0.17763564054528796,0.18375826588693522,0.19016533178806927
2023Q1,0.5792942841362436,0.5746792073194231,0.17502518569040873,0.18215198857297688,0.18912410801844448
2023Q2,0.5549788752026328,0.5589088419189758,0.16388816697009223,0.1703877606127064,0.17719609769833536
2023Q3,0.558716689594733,0.5576500819290835,0.1627273106417875,0.1693134817627567,0.17610141912448107
2023Q4,0.5527909558653819,0.5552252006338985,0.160808251427467,0.1675315412306979,0.17442246478763462
2024Q1,0.560304624894086,0.5586546439638755,0.16303588796501467,0.16993986281751097,0.17685328270736536
2024Q2,0.5555597978758177,0.5560419065796989,0.16252565613801961,0.16910202266554097,0.17596336591509873
2024Q3,0.5561801763166703,0.5556507779214552,0.16299177289854477,0.16974733617992205,0.17649018330638236
2024Q4,0.5554196383139185,0.5575871722865267,0.16566290452698262,0.1723890760091108,0.17949175270179293
2025Q1,0.5696796469130659,0.5645112032712918,0.1704047278479305,0.17809159262497448,0.18576371099728023
2025Q2,0.5482774488540658,0.5512254547770539,0.16307925999791778,0.16954231612955745,0.17673190537448819
2025Q3,0.5480178157876563,0.5492868293880881,0.1644356202985622,0.1711406019066803,0.17826880103671316
2025Q4,0.5550447852238422,0.5534244997628596,0.1664073117169711,0.17342363138097283,0.18072853948190765
2026Q1,0.5515994129886721,0.5512692807260273,0.16540405133068378,0.17229463851578408,0.17933448727146925
2026Q2,0.5433097680795567,0.5452581200869033,0.1631524996613596,0.16976959823342413,0.17700231105635583


==> anc/results/solo_trabajo_a050/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.18051164496699854,0.2158965938826173,0.24835223244551466,0.2782278531116342,0.3058193381430723,0.3313789923948668,0.3551232809908833,0.3772389748435633,0.39788807355916544,0.4172117803919023,0.4353337355845197,0.45236266465185265,0.46839456149877473
1993Q3,0.18004056303064186,0.21535743531171334,0.2477576327025131,0.27758814135807086,0.30514300723400944,0.3306730615853325,0.3543935784726223,0.37649035973518485,0.39712461171789565,0.416436884683153,0.43455027856316175,0.45157306965965716,0.4676008767509688
1993Q4,0.18053278211067234,0.21592078273277499,0.24837890573136467,0.2782565472341575,0.3058496720233353,0.3314106511561102,0.3551560032512879,0.3772725427349955,0.3979223048243538,0.4172465220808534,0.4353688589919423,0.4523980612252383,0.4684301395112956
1994Q1,0.1820515038163266,0.21765813219922764,0.2502940514895161,0.28031614928726073,0.3080263478005181,0.33368179326231784,0.3575028597002224,0.37967949514196575,0.40037629738593516,0.4197366064701098,0.4378858291263606,0.45493415827162403,0.47097881219055376
1994Q2,0.1801346525738678,0.21546513156334812,0.24787641308466987,0.2777159432857647,0.3052781344586315,0.3308141118993092,0.35453938738039137,0.3766399561855309,0.3972771830375981,0.4165917485942133,0.4347068606995581,0.45173088538753736,0.46775951638115293
1994Q3,0.17990472271889513,0.21520194197377876,0.2475861272888682,0.27740360128082864,0.3049478813922102,0.33046937460970655,0.3541830119597066,0.37627431609588535,0.3969042647611,0.4162132199859925,0.4343241259108417,0.45134512927888976,0.46737174065047
1994Q4,0.18048395667228678,0.21586490767919855,0.24831729137929043,0.27819026444979517,0.3057796010732076,0.3313375193947206,0.35508041447011435,0.3771950002158557,0.39784322959256574,0.4171662674648389,0.43528772231658935,0.45231629326339534,0.4683479521687891
1995Q1,0.18199906338950422,0.21759816373798305,0.2502279672477787,0.28024510144479536,0.3079512819030552,0.3336034893662293,0.3574219643531072,0.3795965464587246,0.4002917448705366,0.41965082680168064,0.4377991388188563,0.4548468238920301,0.4708910586562358
1995Q2,0.1802672257315129,0.21561686848855408,0.2480437584952879,0.27789599058204556,0.3054684935774368,0.3310128073236184,0.35474477868449267,0.3768506756016028,0.39749208600561164,0.4168098743056227,0.4349274003989507,0.451953156744242,0.4679829426451298
1995Q3,0.18001747904488763,0.21533101230717902,0.24772848948498863,0.27755678392769995,0.305109851746594,0.3306384520780125,0.3543578006758761,0.37645365192809943,0.39708717332765375,0.41639888314779566,0.43451185484590965,0.45153434270799747,0.467561947123874
1995Q4,0.18066488624465074,0.21607195405577684,0.248545598249774,0.27843586325684233,0.3060392298432671,0.3316084829810487,0.35536047572702495,0.37748229452368104,0.3981361971852501,0.4174635994548364,0.43558831734823383,0.45261922247889014,0.46865243072368307
1996Q1,0.18183334985278266,0.21740865147003516,0.2500191179107034,0.2800205555147118,0.3077140273210823,0.3333559914053485,0.357166266573696,0.3793343498781517,0.4000244705514397,0.4193796657029867,0.43752509177809584,0.4545707339001527,0.4706136370678074
1996Q2,0.1801756493263958,0.21551205552263067,0.24792816493762454,0.2777716242486117,0.3053370054351383,0.3308755619570753,0.35460290919116794,0.3767051267258629,0.39734364830209085,0.41665921139764733,0.43477507087693257,0.4517996318703835,0.4678286207527737
1996Q3,0.17996607984683843,0.21527217734435863,0.247663596480569,0.27748695949964064,0.30503602251040696,0.3305613840990685,0.35427813021240473,0.3763719095940982,0.39700380323539575,0.4163142581849659,0.4344262889514352,0.4514481007990863,0.4674752531713729
1996Q4,0.18051000681046586,0.21589471920459127,0.24835016520906456,0.27822562924580985,0.30581698718196,0.3313765387420934,0.3551207449043357,0.3772363732088747,0.3978854205021436,0.41720908776703053,0.43533101336728947,0.45235992125587676,0.46839180403363173
1997Q1,0.18171389357755788,0.21727203032307071,0.2498685470800914,0.2798586588477612,0.3075429586893178,0.3331775281774227,0.35698188229200584,0.3791452712615021,0.39983172256606897,0.41918410746651985,0.43732744535980866,0.45437160757239053,0.47041354419069964
1997Q2,0.18014317177095188,0.2154748825201515,0.24788716737069125,0.2777275141358019,0.30529036828747586,0.33082688175221886,0.354552587830344,0.3766534993233341,0.397290995295659,0.4166057682120572,0.4347210356875572,0.45174517188047325,0.4677738772990609
1997Q3,0.18036057308043885,0.21572370364637478,0.2481615774572872,0.27802274647768355,0.30560250349559526,0.3311526804109373,0.354889360138895,0.37699900266973807,0.39764335313515037,0.4169634053434609,0.4350826262583086,0.45210959735020817,0.46814019225205367
1997Q4,0.1818299762168129,0.2174047931777818,0.250014865776247,0.2800159836446033,0.307709196544284,0.3333509519147014,0.35716105997955183,0.3793290108189963,0.40001902796730376,0.4193741438497945,0.4375195110412774,0.4545651114514637,0.47060798739876997
1998Q1,0.1823125492279883,0.217956629355261,0.25062296776758614,0.2806697481866634,0.30839992241820063,0.334071461133512,0.3579054033650423,0.38009223715602186,0.4007970015374954,0.42016339912196304,0.43831713614547646,0.45536865412954747,0.47141537863776717
1998Q2,0.18150259640239239,0.2170303523888164,0.24960217333921486,0.27957222954576516,0.30724028361013744,0.3328617516874762,0.35665561169090654,0.37881067747114533,0.39949061975816247,0.4188380165053428,0.43697764470085504,0.4540191743608289,0.4700593876462374
1998Q3,0.18244825108295434,0.21811178540668535,0.2507939205327158,0.2808535149370907,0.3085940562994748,0.33427394428898866,0.3581145639008252,0.3803066840598418,0.4010155732543089,0.4203851226144339,0.43854119407383574,0.4555943583696297,0.4716421487839195
1998Q4,0.18458612839708302,0.2205548203972435,0.2534843456126692,0.28374428098369897,0.31164661474949884,0.3374565429391782,0.36140092474578306,0.3836749683828252,0.404447564901615,0.42386557855248563,0.4420573243236158,0.45913540681537135,0.47519905322824746
1999Q1,0.18505634292683582,0.22109181784326462,0.25407538372071015,0.2843789972014823,0.31231653082381927,0.3381546849173939,0.3621215286394512,0.38441325012687594,0.4051995390690074,0.42462791439245334,0.4428272306244687,0.45991053921094577,0.4759774391133511
1999Q2,0.18453379185040142,0.2204950432110151,0.25341854523672913,0.2836736104939462,0.3115720178183094,0.33737879601515397,0.3613206697356378,0.38359273820191725,0.4043638036149637,0.42378065737338144,0.44197155441217045,0.45904904958472614,0.4751123286948184
1999Q3,0.1854566159940733,0.22154884521485607,0.2545783082173655,0.2849189936882356,0.3128863823305036,0.33874845769094675,0.36273432058443517,0.38504099429654737,0.40583884887838795,0.425275960754241,0.4434816437266651,0.4605693294725294,0.47663893318034
1999Q4,0.18693932611009495,0.2232410259020546,0.2564396605038928,0.28691679628261196,0.31499390406541355,0.3409437420275973,0.364999245733162,0.3873605398203562,0.40820051860038886,0.4276693251249639,0.445897974307896,0.46300130504271303,0.4790804019571248
2000Q1,0.1873679916540027,0.22373002805993256,0.2569773248519408,0.2874936539755083,0.3156022277356479,0.34157719090350014,0.36565259155179497,0.3880294531911958,0.40888140107413656,0.42835917615456126,0.44659428508682536,0.46370197321992007,0.47978366269392453
2000Q2,0.1856684405862093,0.22179066882828177,0.2548443814329111,0.28520464479113145,0.3131877921865112,0.339062487235987,0.36305837732577023,0.3853729280654741,0.4061768697436465,0.4256185738851645,0.4438275973356481,0.46091757293356006,0.47698858312570935
2000Q3,0.1853140172914505,0.22138603761370518,0.25439916070432944,0.2847266506619582,0.3126834148387273,0.33853697934954297,0.36251607730221036,0.38481743435446336,0.4056111781221019,0.42504518639810507,0.4432486093679962,0.4603347432659664,0.4764033906486778
2000Q4,0.18546526348523476,0.22155871786019543,0.25458917135493664,0.28493065662032824,0.31289868914416274,0.33876128022286645,0.36274755297608596,0.38505454874185274,0.4058526522749823,0.42528995204591946,0.44349577177925426,0.46058355136481743,0.47665321282045237
2001Q1,0.18639015399764056,0.2226144090030095,0.25575053975180184,0.286177296694705,0.31421392594937403,0.3401314133520391,0.36416127172023466,0.38650247558891043,0.40732698359397196,0.42678417307156236,0.44500442890749276,0.4621020690207737,0.47817774525922674
2001Q2,0.1846212908743428,0.22059498105235673,0.2535285520362926,0.28379175844270593,0.3116967292358521,0.33750877281834807,0.3614548387904512,0.38373020860062007,0.40450383299917425,0.42392262518394075,0.4421149404899708,0.45919341693901305,0.4752573095420244
2001Q3,0.18470657747465866,0.22069238793096382,0.25363576882003663,0.28390690589823975,0.31181826958094966,0.3376354409117793,0.36158558882312797,0.3838641724240359,0.40464028728019935,0.42406096531767734,0.442254659732692,0.4593340896062807,0.47539857739678776
2001Q4,0.18604896879280294,0.22222502672544797,0.25532223401501986,0.2857175971505431,0.3137289836897195,0.33962628066742073,0.3636401184171907,0.38596875778044804,0.4067835765138928,0.4262334763936055,0.4444484508631778,0.4615424940333582,0.47761598866241806
2002Q1,0.18637124844866923,0.22259283444789119,0.2557268102307531,0.2861518295024845,0.3141870619207491,0.34010343238939444,0.36413240479756537,0.386472914116679,0.40729688678664205,0.42675367378894563,0.4449736383194745,0.46207108035737754,0.47814663684414793
2002Q2,0.1853162448391321,0.22138858093177968,0.2544019593641566,0.2847296555480965,0.3126865857883905,0.33854028334313924,0.362519487062644,0.3848209272530343,0.4056147353167565,0.42504879214945235,0.44325225049253497,0.4603384086960949,0.4764070710764415
2002Q3,0.18480444986990047,0.2208041643088553,0.2537587973343405,0.28403902979077716,0.31195772414628126,0.33778077445706706,0.3617356014408111,0.38401786813549127,0.40479683631949903,0.4242196741784631,0.44241494721084734,0.45949546751142983,0.4755606349271334
2002Q4,0.1853473825655911,0.2214241323643419,0.25444107977194064,0.284771658360323,0.31273090959111294,0.3385864665813487,0.3625671484576378,0.3848697505065263,0.40566445706353693,0.4250991923953961,0.4433031449709281,0.4603896427168223,0.4764585145458665
2003Q1,0.1845553717004939,0.22051969123005705,0.25344567698940895,0.2837027505418382,0.3116027770581203,0.3374108542896109,0.36135376235972755,0.38362664542898,0.4043983423328692,0.42381567450844965,0.44200692165236866,0.45908465913039137,0.4751480898157818
2003Q2,0.18207287760964058,0.21768257385522718,0.25032098535007635,0.280345105724581,0.3080569414261902,0.33371370615086,0.3575358283498075,0.3797133002507299,0.4004107557708298,0.4197715646313052,0.43792115808639936,0.45496974941000584,0.471014573861459
2003Q3,0.17977771372271037,0.21505654850074757,0.24742575253099391,0.2772310286385216,0.3047654005184311,0.33027887873806194,0.3539860737611016,0.37607224730964617,0.39669816344415465,0.4160040082270769,0.43411258013992826,0.45113190478079246,0.4671573915085986
2003Q4,0.17785497758072985,0.21285441756013312,0.24499562102840297,0.2746149799407555,0.30199809138819,0.3273889963083853,0.3509974725380919,0.3730048440415946,0.39356864697408234,0.41282640669539916,0.4308987172793461,0.4478917693082355,0.46389943792651755
2004Q1,0.17568834702398353,0.21037052148443594,0.24225208623877437,0.27165910319606973,0.29886890938181526,0.3241188906352664,0.34761342539378937,0.36952942887757384,0.39002081610062334,0.4092221219450554,0.42725145837167683,0.4442129461780709,0.46019872709719284
2004Q2,0.17221179093118108,0.2063794931330005,0.23783839814812557,0.26689835176415305,0.2938236797539454,0.31884125101921157,0.34214688546640876,0.3639104899408674,0.38428020734200025,0.40338579326429846,0.4213413829017896,0.4382477729166092,0.4541943146531739
2004Q3,0.17121943387164487,0.2052390632836143,0.23657595063940476,0.2655353943546616,0.29237806156554774,0.31732785632221133,0.3405781799412485,0.36229695420909425,0.3826306835695403,0.4017077641671302,0.4196411977715833,0.4365308318175436,0.4524652193668001
2004Q4,0.17213752356703985,0.20629416287777103,0.23774395732231415,0.2667964111131288,0.29371557535875525,0.3187280964978657,0.34202961305164503,0.36378988306318893,0.3841569266662225,0.40326039763816796,0.42121434631898885,0.4381194983345876,0.45406514531187603
2005Q1,0.17249797322804866,0.2067082768342195,0.23820225660105795,0.26729107643840844,0.29424012180274894,0.3192771197042658,0.34259858957214656,0.3643750120103532,0.38475500320107303,0.4038687111954283,0.42183059820732366,0.4387417346239233,0.4546917018658044
2005Q2,0.17128999211466392,0.20532016766811656,0.2366657508716849,0.26563236227149845,0.2924809283231636,0.31743556333276474,0.34068984021953447,0.3624118216793279,0.38274812851389634,0.4018272534529707,0.4197622788259835,0.43665311956185665,0.4525883855054201
2005Q3,0.1699407589286731,0.20376879283572089,0.23494755545203222,0.26377653918293303,0.2905117334048429,0.31537324651608556,0.3385513797142095,0.3602115074035885,0.38049802911028646,0.3995375926560523,0.4174417406948731,0.4343090974835669,0.4502271864485361
2005Q4,0.16941558819778837,0.20316466974094266,0.23427819333389413,0.26305328419427926,0.28974402241187563,0.3145689655382362,0.3377171468718188,0.35935289801521875,0.37961975606340104,0.398643651910801,0.4165355293970593,0.4333935104044515,0.44930469515965205
2006Q1,0.1689134627526696,0.20258691414661628,0.2336379007094551,0.26236129384096124,0.2890093546444336,0.3137991623018838,0.3369185407948276,0.3585308265821096,0.3787787333302452,0.3977875071015554,0.4156675194669187,0.4325164119929943,0.44842088011712733
2006Q2,0.166895493366991,0.20026359388261722,0.23106166477968462,0.2595756133501498,0.2860504549305034,0.310697371247919,0.33369935554706576,0.35521576395072096,0.37538601256182613,0.39433260169421797,0.41216360589856915,0.42897473672503966,0.44485106137762104
2006Q3,0.16592746632395475,0.1991482901049767,0.229824131560928,0.2582366511401675,0.2846274251469628,0.30920483141427735,0.33214956273263374,0.3536190768315456,0.3737512147679663,0.3926671635505866,0.41047389758701275,0.42726620287180006,0.44312836480881
2006Q4,0.16525516828022685,0.19837340283339513,0.2289640094633497,0.2573057195078465,0.2836377349419924,0.30816649594778633,0.33107110415562874,0.3525077031216081,0.37261304269330253,0.39150739930992656,0.40929698404388865,0.4260759402389197,0.441928010093611
2007Q1,0.16421861773832677,0.1971781897314475,0.22763682429172535,0.2558687693262047,0.2821095887597926,0.30656275090635865,0.32940491469474353,0.3507902044276924,0.37085369188572276,0.3897142521115294,0.4074769204802867,0.42423484978940684,0.4400709443764198
2007Q2,0.15927080518055314,0.19146481756149947,0.22128415500051454,0.2489822111337838,0.2747775661541777,0.2988597669987836,0.3213939929059075,0.3425248492979616,0.36237947425170897,0.38107009860715896,0.3986961686312028,0.41534611602521,0.4310988417895405
2007Q3,0.1575116776719417,0.18943022880472413,0.2190185285697795,0.24652277412349796,0.2721556606473963,0.2961018924582074,0.3185226408699657,0.33955917639719574,0.3593358483676934,0.377962544758986,0.39553673505378567,0.4121451763142347,0.42786534551738287
2007Q4,0.16239121342065416,0.19506961875311213,0.2252939418354877,0.25333062303294684,0.27940887980867235,0.30372698761269085,0.3264573305053809,0.3477504937681705,0.36773860400876196,0.38653807338427787,0.4042518683855496,0.42097139658408944,0.4367780843454146
2008Q1,0.1659330187505577,0.19915468876204367,0.2298312329800641,0.25824433611355857,0.2846355941242243,0.3092134008808894,0.3321584623375697,0.3536282470920055,0.3737606052224724,0.39267673126320213,0.41048360592858907,0.42727602052131636,0.4431382649307163
2008Q2,0.15872680999366773,0.19083582217066744,0.2205839237167764,0.2482222706023469,0.27396761449669943,0.2980079987441771,0.3205073589788557,0.34160926649600726,0.36143999512148345,0.3801110500422008,0.3977212655924875,0.41435855534614074,0.43010137993960634
2008Q3,0.15867231147085095,0.19077279908924982,0.22051375370086163,0.24814610770495876,0.27388643001130825,0.2979226136293975,0.32041846981247873,0.34151746639410335,0.3613457907085705,0.3800148753012231,0.3976234932322786,0.414259506180848,0.430001330666309
2008Q4,0.16271528270156838,0.1954436847719831,0.22570971408447937,0.25378118658776844,0.2798884389366578,0.30423066313118363,0.3269809983717663,0.3482906555804187,0.3682922824072892,0.38710272703572396,0.4048253224766394,0.4215517856835462,0.43736380519100787
2009Q1,0.16568480969333585,0.19886863416525866,0.2295137440384924,0.2579007406167013,0.28427034188928585,0.30883022540523514,0.3317605090297917,0.3532181757540956,0.3733406725241243,0.39224885754507655,0.4100494296398336,0.42683694283144696,0.44269548648316004
2009Q2,0.16605701291980796,0.19929757610713283,0.22998980903457283,0.2584159384831307,0.28481799960021,0.3094047445007949,0.3323571731947362,0.35383299704608406,0.3739702676318812,0.39289034756545177,0.4107003584118938,0.427495210014714,0.4433592924271536
2009Q3,0.16456895374797012,0.19758221748239235,0.2280855319434627,0.2563546559236195,0.2826263798606901,0.30710517438419016,0.32996852257502285,0.351371230260096,0.3714489357797647,0.3903209874771699,0.4080928179235476,0.42485791466017303,0.4406994652509596
2009Q4,0.1690307515592631,0.202721881454153,0.23378748978697192,0.2625229735838698,0.2891810182645896,0.31397904794775355,0.33710516883429736,0.3587229496665202,0.37897529634919236,0.3979876148547188,0.4158704104031582,0.43272143675387814,0.4486274839104689
2010Q1,0.16572241704541713,0.19891197786884407,0.2295618529979991,0.25795280774243395,0.2843256930160939,0.30888829483153857,0.3318208201112896,0.3532803253923319,0.37340431868192103,0.39231370913304753,0.4101152382741052,0.42690349607838174,0.4427626022934838
2010Q2,0.16322612550385082,0.19603322109256857,0.22636485882746002,0.2544910309176165,0.280643843746459,0.3050239379182587,0.32780564558816105,0.3491411656270009,0.36916396812591284,0.3879915892459461,0.40572794008971935,0.4224652254058803,0.43828554694090377
2010Q3,0.16519903229449945,0.1983086894691508,0.22889216625887063,0.25722795017888667,0.2835550454744045,0.30807973089572027,0.3309809754563347,0.35241481314012996,0.37251790278017555,0.3914104448419583,0.4091985866879377,0.42597641800770863,0.44182763563459326
2010Q4,0.16741071803028665,0.200856994135453,0.23171988119874282,0.2602875609484523,0.2868068888604181,0.31149054567853357,0.33452275352746447,0.35606388186102805,0.3762541869068912,0.395216869007442,0.41306058873193696,0.4298815503365737,0.44576523694928477
2011Q1,0.16345762661406743,0.19630033649099413,0.22666165207481478,0.25481255497398264,0.28098595578382546,0.30538315311211783,0.3281790207746412,0.3495262060484982,0.36955855217521805,0.3883939073503147,0.406136444784402,0.4228785903226395,0.4387026329447809
2011Q2,0.16179877303959533,0.1943856273010343,0.22453353437530862,0.2525064299111209,0.2785314923621133,0.30280532647267366,0.32549893913289885,0.34676177408648934,0.3667250068245025,0.3855042532350043,0.40320181019595885,0.4199085198305013,0.4357053291624763
2011Q3,0.16137231876388078,0.19389315158877174,0.22398591491562891,0.25191274945721925,0.27789937155664113,0.3021411872441552,0.32480821475648586,0.34604907791070405,0.36599426870213386,0.3847588305268644,0.4024445786121099,0.41914194817636796,0.43493154115589705
2011Q4,0.1659471676493672,0.19917099397950694,0.22984932891433033,0.2582639189896269,0.28465641026244537,0.3092352374672411,0.3321811401033782,0.3536516144644944,0.373784533618006,0.39270111127539437,0.41050834422242705,0.42730103728819313,0.44316349179200726
2012Q1,0.16006656390369983,0.1923846186652089,0.22230782131235646,0.25009285844979046,0.2759609989362427,0.3001039988885185,0.32268886339807035,0.343861715135557,0.3637509593510921,0.382469890174202,0.4001188499867514,0.416787028796418,0.432553971737865
2012Q2,0.15929046007759537,0.19148754049100922,0.22130944820439472,0.24900965790696777,0.27480681600180423,0.29889052385288933,0.3214260057005676,0.34255790437808403,0.36241338921887556,0.38110471730011225,0.39873135700847434,0.4153817587697351,0.4311348394946381
2012Q3,0.1594700169649746,0.19169511538075046,0.22154049240623622,0.24926036384983394,0.2750739814426644,0.29917144409050656,0.32171838737377595,0.3428597960433178,0.3627231250760054,0.38142087129845675,0.39905270520500724,0.4157072482908094,0.4314635628145056
2012Q4,0.16107863351898558,0.19355394082370758,0.2236086614627627,0.25150370394134786,0.2774637804345603,0.30168347336216833,0.324332121412343,0.3455577846180065,0.365490484834342,0.3842448715377504,0.40192242843435433,0.41861331058222584,0.43439788224786197
2013Q1,0.1549629067912538,0.18647929026991814,0.21572933757174603,0.24294902190708387,0.2683426556473152,0.2920880279648696,0.31434057349200767,0.3352367787135649,0.3548969839004396,0.37342770212635007,0.3909235497596223,0.40746886230886,0.4231390538708375
2013Q2,0.14975400486292167,0.1804372074675165,0.20898298762207076,0.23560717049327146,0.2604974702928318,0.28381792271796136,0.30571250436035036,0.32630810791015535,0.34571700307068187,0.3640388839952363,0.38136258208863233,0.3977675062899843,0.41332486011624364
2013Q3,0.1484427193485429,0.1789137869208109,0.20727951182271334,0.23375080500167977,0.25851131597185345,0.28172169955704524,0.30352310560064516,0.3240400518723799,0.34338280372168184,0.3616493565310087,0.37892709622404097,0.3952941972181798,0.41082080501155394
2013Q4,0.1497258952906388,0.18040456052839157,0.2089464925997872,0.2355674106616572,0.26045494131066715,0.28377304742298765,0.30566564474748553,0.3262595748908296,0.3456670644710781,0.36398777114734515,0.3813104952897856,0.39771461934711066,0.41327132414560824
2014Q1,0.14493362541358548,0.17483226332619967,0.20271064385823045,0.22876683896461403,0.25317384728085174,0.27608343986094236,0.2976293191526974,0.3179297301555087,0.33708963148101145,0.3552025104908872,0.37235190877608315,0.38861271050778756,0.4040522355779938
2014Q2,0.14154443150361584,0.17088363271793652,0.19828367241145917,0.2239306524575721,0.2479875992512649,0.27059793269621185,0.2918883276577529,0.3119710884937279,0.3309461306644154,0.34890264323988124,0.3659204906878246,0.38207140042820686,0.3974199734036557
2014Q3,0.14254764057993327,0.17205310952076028,0.19959552527104965,0.2253644888932109,0.24952594625739907,0.27222576557085976,0.29359268470540717,0.313740754144859,0.3327713734609853,0.3507749980918345,0.3678325770592021,0.3840167698430508,0.39939298100176845
2014Q4,0.14404743448524943,0.17380041705910418,0.20155445094408483,0.2275044374388764,0.2518207377477523,0.2746529174297546,0.29613282553528486,0.316377142378093,0.3354894999318917,0.35356225621518084,0.370677987793759,0.3869107512971281,0.4023271546065334
2015Q1,0.14337770121530397,0.17302031283950953,0.2006800310566003,0.2265493801261069,0.2507967420790292,0.2735700259345502,0.2949996874660803,0.31520122978513443,0.3342772859810146,0.3523193631046668,0.3694093100480217,0.3856205590055537,0.40101918024212935
2015Q2,0.14083408687645044,0.17005521583537483,0.19735404215550229,0.22291421237054643,0.24689670215245316,0.26944320992793747,0.2906789586232679,0.3107150225667635,0.3296502708592713,0.34757299899244154,0.36456230554135194,0.38068925922029284,0.3960178926229385
2015Q3,0.1390782597249086,0.168006318071106,0.19505353639019418,0.22039757149975364,0.2441943888183705,0.2665814748796013,0.2876804953393721,0.3075995070187784,0.3264348089030008,0.3442724990257485,0.3611897903548035,0.37725612810721026,0.39253414259533104
2015Q4,0.138971071805756,0.16788118278044104,0.1949129751742284,0.22024374380839884,0.24402915095188055,0.2664064280162496,0.28749702496405805,0.3074088154709029,0.3262379423837262,0.34407037011718367,0.3609831968832962,0.3770457690128475,0.39232063133755246
2016Q1,0.1368469316922219,0.16540004253462087,0.1921245686753745,0.21719071795342093,0.24074820959145693,0.26292926700529906,0.283851100905906,0.3036179811753514,0.32232297483618366,0.3400494112536515,0.3568721232422877,0.3728585030696367,0.38806940478395446
2016Q2,0.13517102663750186,0.16344067242536237,0.1899206549983555,0.21477570700602816,0.23815094547980653,0.2601747071039405,0.2809609055262721,0.3006110021416125,0.31921566232265797,0.3368561541532549,0.35360553519031207,0.36952966380821994,0.3846880646487228
2016Q3,0.13549555823094378,0.16382021975729705,0.19034770319520927,0.21524379344292985,0.23865449274331008,0.26070888596938663,0.2815215219262303,0.30119440343381815,0.31981865917708835,0.33747595515175066,0.3542396918286143,0.3701760240533022,0.3853447335660972
2016Q4,0.1374435590585711,0.16609720120247978,0.19290833455145023,0.21804914087396343,0.2416709962687364,0.26390752159402336,0.2848771114984245,0.30468504314740635,0.323425243942128,0.34118178087821,0.35803012137508805,0.3740382054660285,0.3892673614749253
2017Q1,0.1341511419551843,0.16224750541140054,0.1885777525095287,0.21330333403848895,0.23656660385478895,0.2584935613458965,0.27919613448250824,0.29877409080707296,0.31731664522808223,0.3349038192959992,0.3516075956512989,0.36749290277192365,0.3826184584272812
2017Q2,0.1325923810572936,0.1604227671534481,0.1865228192246806,0.21104904527554857,0.23413963094739595,0.25591704452115405,0.2764902097654805,0.2959563280204491,0.3144024138474838,0.3319065954366749,0.3485392207671141,0.36436380254931644,0.3794378287125534
2017Q3,0.1340228620995107,0.1620973886335085,0.18840875298916238,0.21311799584781668,0.23636712552934436,0.2582818489440973,0.27897384542635656,0.29854267029343107,0.3170773566170133,0.3346577695890445,0.3513557569457603,0.36723613040082786,0.38235750635660903
2017Q4,0.13568105661087046,0.1640371377212283,0.1905917405469483,0.21551125316345998,0.23894218508103582,0.26101404979189946,0.2818417598640449,0.3015276281148961,0.3201630484340366,0.3378299145295407,0.3546018230642878,0.37054509846577277,0.3857196695024268
2018Q1,0.13400313292568433,0.162074300160059,0.18838275941324625,0.21308948834602384,0.23633644217536054,0.2582492828591227,0.27893965151408234,0.2985070708341927,0.3170405459369986,0.3346199179753893,0.3513170139435613,0.3671966276010342,0.3823173597625602
2018Q2,0.13237352948276565,0.16016646188726114,0.18623406404065784,0.21073215704242335,0.2337983466343123,0.25555460932182383,0.2761094500641155,0.29555971211325716,0.3139921027158679,0.33148448539332864,0.3481069794283814,0.36392289930038885,0.37898956060703526
2018Q3,0.13251619106555532,0.1603335412841861,0.1864223000332873,0.21093873598412277,0.23402083274566565,0.25579088728254706,0.2763576774773549,0.2958182799449959,0.3142596022142485,0.3317596803019023,0.3483887825467803,0.3642103526326487,0.37928181848433645
2018Q4,0.13416304124073483,0.16226142982555197,0.1885934279361384,0.2133205244334871,0.23658510524900397,0.25851319691750635,0.27921675048600103,0.2987955531923964,0.3173388368192648,0.33492663742582857,0.35163095016972346,0.367516714362243,0.38264265717702334
2019Q1,0.13062411053853154,0.15811667564384282,0.183923729050708,0.20819566342752976,0.2310654961644388,0.25265130819928583,0.27305828327865067,0.29238042199703596,0.310701989558367,0.32809874430269353,0.34463898477652133,0.36038444586400015,0.37539106876824424
2019Q2,0.1295826178296511,0.1568955386316435,0.18254650006729622,0.2066827156831193,0.22943451109158808,0.25091767812736304,0.2712354458851434,0.29048013945896467,0.30873458262640474,0.32607328943531916,0.34256348085024724,0.3582659557069009,0.37323583976486585
2019Q3,0.12867827316822844,0.15583470623576154,0.1813495371144689,0.20536725065929148,0.2280158593059921,0.24940918550040578,0.26964877485513944,0.28882550790529576,0.30702096444279847,0.3243085836359495,0.3407546547277822,0.3564191664928638,0.3713565383998449
2019Q4,0.13336781782919302,0.16133069171090197,0.18754546222352977,0.2121710852194595,0.23534781159507484,0.2571998600196852,0.2778376441136253,0.29735963838660645,0.3158539494940673,0.33339964571369024,0.35006788696175944,0.36592288940997847,0.3810227522744302
2020Q1,0.130963427677733,0.15851438770949797,0.184372137940143,0.20868811526773173,0.2315962204837112,0.25321528516748815,0.2736511335399075,0.2929983147969514,0.31134156576969557,0.32875705164898494,0.3453134230934438,0.3610727206603409,0.37609115168078616
2020Q2,0.1289206030867145,0.1561190144832714,0.18167037732613364,0.2057199047602734,0.22839622686346145,0.2498136921336253,0.27007429603266053,0.28926930523831706,0.3074806321830877,0.3247820035505603,0.34123995788420786,0.356914700771681,0.37186084077551973
2020Q3,0.12869631959131483,0.1558558799549273,0.18137343275346535,0.20539351700496006,0.2280441910857191,0.24943931657477533,0.269680472553386,0.28885856828899753,0.30705520832770444,0.32434385323624115,0.3407908108138844,0.3564560859749514,0.3713941122657879
2020Q4,0.13060902110576714,0.1580989878712885,0.18390378499099122,0.20817375879317856,0.23104188745642215,0.25262621859288986,0.27303190750885914,0.29235293043353766,0.31067353162046124,0.32806945133361626,0.3446089724728326,0.36035381633699526,0.37535991229965493
2021Q1,0.13128465223945507,0.1588908333492456,0.18479650585599708,0.20915409905033638,0.23209835292924402,0.2537488118834129,0.274211908105346,0.2935827113687637,0.31194640588931255,0.32937954267094965,0.34595110617348934,0.3617234266446959,0.37675296355594234
2021Q2,0.12581862337448427,0.15247716254620267,0.17755789039249567,0.20119685720476524,0.2235149086401866,0.24461975202940525,0.264607694627684,0.28356511300747766,0.30156970088886803,0.3186915334286169,0.33499397871046493,0.3505344814319204,0.36536523921657954
2021Q3,0.12521780998092324,0.1517711497293064,0.17675996699187346,0.20031857730513336,0.2225663491462976,0.2436097268494098,0.26354393364511036,0.28245441231980356,0.3004180494748156,0.31750422038211545,0.33377568437684907,0.34928935514944165,0.3640969658648184
2021Q4,0.1243257667522791,0.15072253476497327,0.17557443688453397,0.19901323686606828,0.2211561282837194,0.24210769428228818,0.26196155930109993,0.2808017878122272,0.29870407415430905,0.31573675897824494,0.33196170108386946,0.3474350280939886,0.3622077851659222
2022Q1,0.12223978097619662,0.14826864456105066,0.17279826069413548,0.1959545369498159,0.21784966644091794,0.23858394562447638,0.25824731044141574,0.27692064042598485,0.29467687066974785,0.3115819438773132,0.32769562871441904,0.3430722258550193,0.35776117930478013
2022Q2,0.119898991212869,0.14551205195636555,0.16967646813814066,0.1925117602358515,0.21412465258677732,0.2346107412278082,0.25405590750067175,0.2725375215150889,0.2901254710342717,0.3068830446307992,0.32286769263856496,0.33813168518393905,0.3527226831784855
2022Q3,0.11990559036343171,0.1455198277405847,0.16968527878103576,0.19252148169572875,0.21413517602768634,0.23462197090128342,0.2540677589625087,0.272549920117786,0.2901383506473979,0.30689634655068704,0.32288136465595424,0.3381456807839483,0.3527369608518835
2022Q4,0.1192510538591053,0.14474846555830262,0.1688111283115117,0.19155682895806594,0.21309080469111086,0.2335073710769871,0.2528913030474475,0.2713190115158143,0.2888595500547291,0.30557547959727094,0.32152361398586277,0.33675566509404925,0.35131880295699736
2023Q1,0.1190332730144808,0.14449175950376247,0.16852015661624867,0.1912356718245425,0.2127430450639343,0.2331361635289666,0.252499431828871,0.27090893967717333,0.2884334611809217,0.3051353133983314,0.3210710967572665,0.3362923358748987,0.35084603606647563
2023Q2,0.11246057088156244,0.13673148829419046,0.1597103005354049,0.18149751355200253,0.20218347297009148,0.2218496163524503,0.24056954470289793,0.2584099429411815,0.2754313736140332,0.2916889637523392,0.30723300128894276,0.32210945463172097,0.3363604267002288
2023Q3,0.11195209228356391,0.13613010289401445,0.15902646564655007,0.18074045723539403,0.20136135910973132,0.22096968449934323,0.23963822901489223,0.25743297372503104,0.27441386432507203,0.29063548578839565,0.30614764849945575,0.3209958991282678,0.3352219672837657
2023Q4,0.11097904767250072,0.1349788534380069,0.15771693394332276,0.17929023848393436,0.1997860317978123,0.21928307387626805,0.23785263140214005,0.2555593481975341,0.27246199708959934,0.28861413162287847,0.30406465284479134,0.3188583038014153,0.33303610227641023
2024Q1,0.11235770039717057,0.1366098338020536,0.15957198022292077,0.18134439619293477,0.20201721147262777,0.22167167617138053,0.2403812279981468,0.2582124091972422,0.2752256573020055,0.29147598951044235,0.30701359701259884,0.32188436279606114,0.33613031418265693
2024Q2,0.11130582197686058,0.13536553445121827,0.15815684419319592,0.17977747845060227,0.20031537633603466,0.2198498843382088,0.23845278078948823,0.2561891571747926,0.2731181790897628,0.28929374559564797,0.30476506245347795,0.31957714208122023,0.33377124093419147
2024Q3,0.11114920658704541,0.13518021482771503,0.15794602234685196,0.17954398307742886,0.20006171255514135,0.2195782758853431,0.238165205950548,0.25588737950168633,0.2728037737488608,0.2889681220456676,0.3044294840265283,0.319232742941421,0.33341904080778473
2024Q4,0.11192674048681425,0.13610011504432,0.15899236229332606,0.18070269787424648,0.20132035036375048,0.22092578705249485,0.2395917635111069,0.2573842258061343,0.2743630889486175,0.2905829109408838,0.30609347839991574,0.3209403170006595,0.3351651377632823
2025Q1,0.11475206294495864,0.13943982673749453,0.16278796690495814,0.18490264056691025,0.20587907707801134,0.22580294887332114,0.24475154100369853,0.26279475302696476,0.2799959606363278,0.29641275941296363,0.31209760909713996,0.32709839356331943,0.34145890909208054
2025Q2,0.10939246622968073,0.13310053387289023,0.1555791081759314,0.17692141358154628,0.19721148206721803,0.21652525892345978,0.23493155266277774,0.25249285410396544,0.2692660451806043,0.2853030144148552,0.3006511930871377,0.3153540237725024,0.32945137099202243
2025Q3,0.10863159873552466,0.13219924459637267,0.15455274235765135,0.17578356085207955,0.19597420614643662,0.21519929308650348,0.23352646670154156,0.251017197451479,0.2677274700193381,0.2837083819115774,0.2990066653503657,0.3136651436860904,0.3277231317185135
2025Q4,0.11026194610643661,0.13413007194211232,0.15675107961342435,0.17822022412555716,0.1986233005519334,0.21803778993566614,0.23653384256432722,0.25417512492254035,0.27101955187421845,0.28711992181829055,0.30252446949436357,0.31727734863129936,0.33141905461119064
2026Q1,0.10940972785252581,0.1331209773400967,0.15560238450769331,0.17694721385760287,0.19723953216871318,0.2165553150608949,0.2349633975581083,0.25252629371941215,0.26930090590628647,0.28533914064300353,0.30068844511324266,0.3153922759739505,0.32949051024305553
2026Q2,0.10706709432701332,0.13034495403654636,0.15243998819298635,0.17344011796924708,0.19342476147229262,0.21246583741593084,0.23062862990819713,0.24797253626954624,0.26455171593275,0.28041565536047747,0.29560966139354794,0.3101752933894094,0.3241507428313625


==> anc/results/solo_trabajo_a050/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2340405346622063,0.23472251039944814,0.2127416219407282,0.253332411767918,0.1259492243729092,1.0020583487977464,2106.524666465034,2016.7644801233835
eta,beta,0.7,0.1,0.4742627904072729,0.47184809448803966,0.32123752711664527,0.6374463502122137,0.9575805375971616,1.0011798046505858,4784.661067454333,8778.750278444462
rho_mu,beta,0.4,0.2,0.09205419340050547,0.08896921638779218,0.025947075460599177,0.16893968196587134,0.21853453861970323,1.0022895044677906,2562.0183440983974,2105.612525379399
rho_g,beta,0.7,0.15,0.8054598570984398,0.8133559884456764,0.7081237540558935,0.8752220571824822,0.3513963903883961,1.0023162366471527,3507.5111388732635,5005.825641746004
rho_v,beta,0.7,0.15,0.9640203509579133,0.975053626363944,0.8926015192129373,0.9943119222696621,0.23247311955559338,1.0023348922808337,2370.7269760172544,2550.4013514312533
rho_psi,beta,0.7,0.15,0.9918011114719262,0.99324370466145,0.9805584808748293,0.9982740172317455,0.03964856402910991,1.0025833473701569,3479.648019772948,4091.0550830953675
rho_om,beta,0.85,0.1,0.9942354132555569,0.995083962884906,0.9866824668179881,0.9988309552833687,0.03908565314537157,1.0027450809266016,3888.724534856078,5736.8251406952595
rho_x,beta,0.7,0.15,0.8573723903160008,0.8662375834980879,0.7470029041292094,0.9382009950157267,0.39755277003317174,1.0015498225557995,4004.7180651298922,6767.726609137037
sig_mu,invgamma,0.01,0.02,0.02037147720923046,0.0203067703037435,0.01760124576209613,0.023402510791208614,0.08867244211774318,1.001255085756222,4537.45384109698,8893.765535255074
sig_g,invgamma,0.03,0.06,0.051790584193556505,0.05162358999232567,0.04624344470367811,0.05792951942538564,0.05919270652866595,1.0024085304558872,4301.249780847731,8678.712012732058
sig_v,invgamma,0.05,0.1,0.011092551376530986,0.010972576038900785,0.008439062013740574,0.01416743835550622,0.017433422871665993,1.0012865982950678,3163.3521969002927,6009.928261485211
sig_psi,invgamma,0.02,0.04,0.020576386320658595,0.02046639849209808,0.016904942114319185,0.024595879518264998,0.05860854940700379,1.002421449833867,4953.150363608569,9121.226267776025
sig_om,invgamma,0.02,0.04,0.02545921251367243,0.02534104381478013,0.020587821443773774,0.030714129073008578,0.07694863790002648,1.0024243398661623,3487.732443499764,8335.472917915822
sig_x,invgamma,0.02,0.04,0.008253140456013304,0.008118361177108808,0.0061297157093400485,0.010852504897294443,0.03606369028503316,1.0023729587900965,3960.314570597824,5264.340350908735
me_i,invgamma,0.03,0.03,0.042866266160671525,0.0430949038595169,0.033999394393941444,0.051081951023076416,0.17561801066140878,1.0034147431485414,3121.5871503284293,3054.2774208665687
me_n,invgamma,0.01,0.01,0.010624189234412095,0.010577705590616885,0.009018957401226747,0.012389805465419238,0.10296735459082917,1.002178869396595,4965.001221318847,8934.980274072148
me_s,invgamma,0.01,0.01,0.011047010942956879,0.011234323687111554,0.006283983438588355,0.015085928574311253,0.26404302337838753,1.0058324820420643,2359.039194283518,1732.4637581623485
rho_zr,beta,0.8,0.1,0.9512512884148139,0.9534433025554693,0.9194286978542395,0.9758546519011545,0.1774662924408217,1.0026040519236847,3594.6158616915463,5956.220423515968
sig_zr,invgamma,0.02,0.04,0.019396100349557972,0.01929287401591748,0.01422631754675421,0.02489801812581841,0.08143754511074047,1.0025937776316851,4020.8539716182545,6073.288813267125
me_w,invgamma,0.03,0.03,0.03351408655226612,0.033194595672735465,0.027828023488353913,0.04033900557574086,0.12716657591563402,1.0008646699982313,4759.7465860671455,8683.796469144743
w_break,normal,0.0,0.2,0.0045175591964825255,0.004771828085934026,-0.04477863859933802,0.05352255176975613,0.1487352813849672,1.0022659063165544,4235.862165097457,8378.822099079096


==> anc/results/solo_trabajo_a050/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.5,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.27505,
    0.282775,
    0.27135,
    0.3114,
    0.23705,
    0.282,
    0.2554,
    0.27075
  ],
  "rhat_max": 1.0058324820420643,
  "ess_bulk_min": 2106.524666465034,
  "ess_tail_min": 1732.4637581623485,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_050.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.338742373378883,
  "minutes": 25.40911021232605,
  "mode_logpost": 1863.2744947715328,
  "mode_attempts": [
    1863.2744947715328,
    1863.2742010964455,
    1863.2742801995312
  ],
  "mode": {
    "theta": 0.23706747695704183,
    "eta": 0.48525678503092695,
    "rho_mu": 0.10335718303848998,
    "rho_g": 0.8221324205343358,
    "rho_v": 0.9657170734192743,
    "rho_psi": 0.9919159513809265,
    "rho_om": 0.9938006114196851,
    "rho_x": 0.8689371452591292,
    "sig_mu": 0.02026477707713312,
    "sig_g": 0.05176226760419308,
    "sig_v": 0.010312941315210166,
    "sig_psi": 0.020237608608250645,
    "sig_om": 0.024503320027281467,
    "sig_x": 0.00800847859515317,
    "me_i": 0.04313498878688887,
    "me_n": 0.010588036763475757,
    "me_s": 0.011866164647699993,
    "rho_zr": 0.9510776970518612,
    "sig_zr": 0.018640012581228233,
    "me_w": 0.032793195129346885,
    "w_break": 0.008458556984490655
  }
}

==> anc/results/solo_trabajo_capital/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0145510768428618,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,1.0175849938823154,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.846785525877687,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,1.026953304797915,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.0418395092639081,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.14979904523486656,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_capital/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6879573019426306,0.3567952498694499,0.36213245818619816,0.36664817554572554
1993Q3,0.6878832812958006,0.6871103534322262,0.35568864528202404,0.36106813637882895,0.3656115660597107
1993Q4,0.686731000362914,0.6880861639579992,0.3568627382543128,0.3618002552456713,0.3660256883059197
1994Q1,0.6897329302773032,0.6899127286741148,0.35863946875339187,0.3636277764407561,0.367920726934206
1994Q2,0.6877084928505579,0.6871206939976617,0.3558931522661974,0.36084847936770537,0.36577892992071714
1994Q3,0.6877615387347085,0.6868187403289217,0.3554369155059516,0.36031185148406436,0.365124454348961
1994Q4,0.6867026295084494,0.6880045728836752,0.3566490951198135,0.3612515236227478,0.3658439700341639
1995Q1,0.6895505837646291,0.6898235396364536,0.3584562638974859,0.3626390159914913,0.3675340852241099
1995Q2,0.687945723145582,0.6873623074577865,0.3558627955649214,0.36030521178708086,0.3655513073995539
1995Q3,0.6879021187719571,0.6870020088495831,0.35493733768244423,0.35944557303717206,0.36466131526605233
1995Q4,0.6868539968888351,0.6881397142116423,0.3559971726894716,0.35995267655817614,0.36502845171651527
1996Q1,0.6894532289294323,0.6897123669786385,0.3561195525794617,0.3599636983970308,0.36515961660544843
1996Q2,0.6879045655029963,0.6871875812486905,0.35313675680702644,0.3573493752615474,0.3629888914379715
1996Q3,0.6878740911685711,0.686892301279715,0.35228015179092365,0.3564955439681058,0.362092339388986
1996Q4,0.6868986045638089,0.6879003260888334,0.3530034198500214,0.35716370461914004,0.36242393630404873
1997Q1,0.6890423601756422,0.6894906107046905,0.35312837608550257,0.356723664197776,0.3623430096758406
1997Q2,0.6876383434644483,0.6872118763193258,0.35096815911686474,0.35474658500175826,0.3605737275446569
1997Q3,0.6882978143260302,0.6874108970443518,0.35046223360422946,0.3548408492810812,0.36069875887046454
1997Q4,0.6877848938432328,0.6893918102566794,0.3522474853996145,0.3566547550037481,0.3628021458460203
1998Q1,0.6906398007582816,0.6907347408794324,0.3489002517286381,0.3530369220322917,0.35831181998688627
1998Q2,0.6898194688975227,0.6892055507314797,0.34678078233373016,0.3523637212101597,0.3583535609678586
1998Q3,0.69122944943315,0.6904141439912099,0.347450618333627,0.3537615387249369,0.3600557495864184
1998Q4,0.6915925349161247,0.692911113265757,0.35052140563149803,0.3563991357589711,0.36390980207171647
1999Q1,0.6949500526592731,0.6949271920667981,0.34340983113051476,0.3483772132647951,0.35326374536983757
1999Q2,0.6943090509728116,0.6936127634475768,0.34189350827255544,0.3483765999214964,0.3545002231106077
1999Q3,0.6958798974692184,0.6945897956420486,0.3430008223138598,0.3496533725333174,0.35638642451647473
1999Q4,0.6955600790403083,0.6965456753219073,0.3455780315769714,0.35164154894041844,0.35898782700223003
2000Q1,0.6977130123776162,0.69772865130931,0.3423787148409123,0.34912528687027045,0.3551711505356195
2000Q2,0.6958690656988309,0.6950894977673261,0.3390373525263825,0.347315629012548,0.3544096460341834
2000Q3,0.6956834458536953,0.6944904212255245,0.3378228139089491,0.346702860086587,0.35435111444849354
2000Q4,0.6933925763591584,0.694826433320739,0.33857181730337704,0.3466398005208563,0.35391767459029244
2001Q1,0.6960275982454878,0.696292497139847,0.33647172685099147,0.3458670406760147,0.3543756900916601
2001Q2,0.6941863560450118,0.6935293351598769,0.3337882278716091,0.34334783949747294,0.35209399667283386
2001Q3,0.6944382200087719,0.6936437162176364,0.33349669396420817,0.34342268912176477,0.35283224415533
2001Q4,0.6939155566818936,0.6954373907558746,0.3360638359726008,0.3453518265446506,0.3537370328461709
2002Q1,0.6962676694070964,0.6963609959917421,0.33418737262355225,0.34299019090951977,0.3513993210094643
2002Q2,0.6956924875008857,0.6944989541928548,0.332296461134577,0.3420052736247969,0.35054551071106643
2002Q3,0.6947471430805583,0.6937357410839102,0.33172352008983425,0.34098636184338815,0.34924076593361963
2002Q4,0.6939945183959939,0.6945389133915574,0.33326924329829566,0.3414657002985168,0.3488350116625164
2003Q1,0.6931464219207758,0.6936000467076346,0.331154906438731,0.3391422792575281,0.34667858465335066
2003Q2,0.691119722289951,0.6898434172820775,0.32686843777742336,0.3357279486304268,0.3436415292703622
2003Q3,0.6877787737459474,0.6865495295553679,0.32341906089642936,0.33164492137062296,0.33917353377213505
2003Q4,0.6822912238574138,0.6838857956486917,0.32155124259989,0.3277347245463513,0.3341350305571237
2004Q1,0.6804194388972926,0.6808277995545284,0.3173889004891074,0.3226637717859603,0.32826805379098345
2004Q2,0.6755093018137532,0.6753516157553037,0.31226953503450605,0.31709198243585324,0.3220735821398248
2004Q3,0.674213807442741,0.6738295319137657,0.3105388333734406,0.31537849185304134,0.3200586313563963
2004Q4,0.6740152156102986,0.6752731818549225,0.3125762332508936,0.31661706477512597,0.3210552138194396
2005Q1,0.6758511428758965,0.6759212897415704,0.3122327793086132,0.3166545510837595,0.32077861043238
2005Q2,0.6748142692034166,0.6736677843588528,0.3104286359606096,0.3151309554142434,0.31921825329989156
2005Q3,0.6729343552014383,0.6718839013596161,0.3080786720226519,0.31243792137746573,0.31637972714061885
2005Q4,0.669608837602627,0.6712060032538895,0.30867543422073523,0.3119570296629254,0.31548604089728716
2006Q1,0.6700939417198142,0.6703417959123192,0.3079535623449626,0.31116503202813794,0.3142538731007009
2006Q2,0.6671538254023369,0.6669831334954857,0.30485385866725717,0.30703582879057373,0.3093365677727188
2006Q3,0.6666450318754007,0.6652814084707854,0.30392702560405915,0.3060962013809575,0.3083823112494492
2006Q4,0.6635791027916434,0.6643083784778447,0.30204635252069967,0.3043407477636082,0.30731136087209393
2007Q1,0.6634180478152959,0.6624470178493793,0.30034350719252784,0.3019242135764315,0.3045576902194821
2007Q2,0.6543537917650138,0.6547842690740677,0.29362477880782295,0.2947306319231138,0.29723815909748885
2007Q3,0.6491781188716552,0.6518325864707866,0.29103010979053284,0.2933239453959865,0.2959403495720291
2007Q4,0.6592791335641515,0.6594818141351497,0.299059657421028,0.3005032869519361,0.3029406844956456
2008Q1,0.6688773194069423,0.6650069048580196,0.30533609945065365,0.30708551194538825,0.3094658037059049
2008Q2,0.6519423619271301,0.654011829216965,0.2937911469349535,0.29567953845436196,0.2979353991683148
2008Q3,0.6529028558493083,0.6535212206704957,0.29528865534484217,0.29686067677817696,0.2987026397041342
2008Q4,0.6588704426065614,0.6601486904926099,0.30044925653016574,0.302495109627552,0.3045438988139043
2009Q1,0.6653498669279724,0.665228720928478,0.3069587640840009,0.3083067383845703,0.30945272131988055
2009Q2,0.6677060681361964,0.665736719147549,0.30716824786430774,0.3102600769017328,0.31300853871112694
2009Q3,0.6620411297167922,0.6635239077842505,0.30574067104221725,0.3073494620271099,0.3083380750290042
2009Q4,0.6729356653883785,0.6702395713066417,0.3107750444144438,0.31378465046131965,0.3161173628088539
2010Q1,0.6632334190506023,0.665254934600283,0.304590257568951,0.3060134465181159,0.3072223541229254
2010Q2,0.6606557075568378,0.6612713447612133,0.30144158921839803,0.30214514930364145,0.30288932720243045
2010Q3,0.6651753755962151,0.6640686785158703,0.302814313233895,0.3039864376263307,0.30491692177768953
2010Q4,0.6690733509154044,0.667582468162603,0.30712805660582176,0.30846604083405105,0.309404510843539
2011Q1,0.6601511074725902,0.6618152256114005,0.30119799162849775,0.30245054657379367,0.30357430183531836
2011Q2,0.6586112454120924,0.6586000171512554,0.29914222314903016,0.30011305281800604,0.30088818535932316
2011Q3,0.6575030472331641,0.6581249410663133,0.29917908945380767,0.3002674551204926,0.30096836905429253
2011Q4,0.6688939501275534,0.6651335950786396,0.3047261362186384,0.30770446354148395,0.3108761705481543
2012Q1,0.6520213693054817,0.6561980567393517,0.29625463953447617,0.2983516512123166,0.3004866470357515
2012Q2,0.6553888206069916,0.6545776936837968,0.2952925736717551,0.2970188738234212,0.2981539235478607
2012Q3,0.6553235823098964,0.6547695086203025,0.29328222816822347,0.2951354406720149,0.29656374984302264
2012Q4,0.6601492819350223,0.6573439743074239,0.2951041591590785,0.2975370425725298,0.2999062290526754
2013Q1,0.6454972268761117,0.6472352785797275,0.2846674109422386,0.28608900901059836,0.2874314658395163
2013Q2,0.6367763295132508,0.6377102156851941,0.2765039631999275,0.2778448001468486,0.2793389102752835
2013Q3,0.6355382763330529,0.6355173744866042,0.2737488836276511,0.27443033733619093,0.2755404659510004
2013Q4,0.6397269879458936,0.6376674126899311,0.2762251398657826,0.2769362074822226,0.2779089930621588
2014Q1,0.6272180554139118,0.6290204732282135,0.26728217924284514,0.2690657850648759,0.271170279558387
2014Q2,0.6207757172815885,0.6227425121158074,0.2619205536659555,0.26347179027959117,0.26549816200446597
2014Q3,0.6260749389278271,0.6242962937545711,0.26463750689023247,0.26535170777510636,0.2662849116136402
2014Q4,0.6266700007770081,0.6270676681292814,0.26746379223705974,0.26832477756508155,0.2692325075458639
2015Q1,0.6260662970811808,0.6260833920392792,0.26887590051930826,0.26952563262946766,0.2699295455921816
2015Q2,0.6219210522899435,0.6210570980389247,0.265066306842703,0.2662881105074545,0.26726860861030427
2015Q3,0.617430188521269,0.6175564006168702,0.2629220431452576,0.26411666526738686,0.2649134570242112
2015Q4,0.6178200521818203,0.6176902280881035,0.2623260782364131,0.2634428508917246,0.26417205725338905
2016Q1,0.6114460285901164,0.6133690188128067,0.2589095698540133,0.2602380270661712,0.2613378061858442
2016Q2,0.6099478449770017,0.6099475618416956,0.25653492557639174,0.2575869904948407,0.2582252331595267
2016Q3,0.6109400992150219,0.6103937478299735,0.2567680089988801,0.2583128334119706,0.2592213450336775
2016Q4,0.6159135407766331,0.6142768012467723,0.25947956507068953,0.261599895765225,0.2632332749785709
2017Q1,0.6061659953493229,0.6081694158127942,0.2541245093539313,0.25541789654296415,0.25626896072260913
2017Q2,0.6034588312351443,0.6046617360808866,0.25112527463687734,0.252316281507991,0.25304670494335413
2017Q3,0.6085056724165488,0.6072089979673496,0.25291149008248354,0.2548305100418402,0.2560917227893648
2017Q4,0.6120165590837455,0.6110893414823431,0.2551179987856552,0.25767616891753353,0.25946810981837576
2018Q1,0.6062939017277578,0.607740838522778,0.2519382432531025,0.25350826044157115,0.25455872314613315
2018Q2,0.6036553911625394,0.6039745059125212,0.24846314423511062,0.24947072701026385,0.2500304349694802
2018Q3,0.6044771672391585,0.6042410982330912,0.24755406751119163,0.24853779805194476,0.24922590486218485
2018Q4,0.6100722409998883,0.607757616413361,0.247979937205996,0.24912735201939834,0.25040183035058944
2019Q1,0.5983327161139304,0.6007233965819225,0.23984378640524096,0.24135757420382453,0.2428530003374707
2019Q2,0.5986135941062368,0.5979271692313257,0.23762830456841383,0.23839661363816655,0.2397298515898288
2019Q3,0.5940508050479613,0.5963360557220243,0.23543512765360694,0.23694344203452758,0.23868044113792164
2019Q4,0.609215457494104,0.6058631961366407,0.24294597061734258,0.2444344544914547,0.24620433744954975
2020Q1,0.5991396012681862,0.601073852474278,0.2354599207276564,0.23743912499059058,0.2396225469371521
2020Q2,0.5865879191765383,0.5970547957054261,0.23206026304988125,0.2336303071844852,0.23591403186544282
2020Q3,0.5999141464419078,0.5969144145363603,0.23092826662587368,0.23257051020302588,0.23504028228972385
2020Q4,0.615420879749711,0.6015137128638867,0.23302981829030547,0.23519313516676627,0.23782308725225026
2021Q1,0.604243543861884,0.6013774173164408,0.23359774503504932,0.23607791554676572,0.23920559190392587
2021Q2,0.5899142176492493,0.5905028771799028,0.22185597615422992,0.22451305290120288,0.22854834842362057
2021Q3,0.5900410308291606,0.5883599194297593,0.22512750469110956,0.22753982548150598,0.23069835667001018
2021Q4,0.5847411209432527,0.586377722827575,0.22618862167427897,0.2294080580412246,0.23328552246005332
2022Q1,0.5821580920667051,0.5824297437140926,0.22203644902280065,0.22628307622738508,0.23130737955121775
2022Q2,0.575060395287157,0.5765784639497226,0.21777608747897018,0.22270250379298473,0.22798635571326267
2022Q3,0.5780172591155304,0.5763226228335976,0.2175873447525346,0.22285477643446008,0.2287833889826372
2022Q4,0.5733915752901744,0.5753647534207534,0.21471281348605328,0.2205607716583731,0.22677333591375148
2023Q1,0.5792942841362436,0.5744881892863568,0.2131140571345899,0.21925562961790165,0.22627986400271433
2023Q2,0.5549788752026328,0.5590646895040885,0.19903014347425765,0.2052938388698941,0.21274259527425593
2023Q3,0.558716689594733,0.5576532859880048,0.19820194346808148,0.20436629438212933,0.21150437544867245
2023Q4,0.5527909558653819,0.5556359396297216,0.19567773627225188,0.20226161283578725,0.21030485623268302
2024Q1,0.560304624894086,0.5587465306846983,0.19925242751777092,0.2057218381515544,0.2133923115097556
2024Q2,0.5555597978758177,0.5557979279813611,0.19815248515604708,0.2044117425541715,0.2119351199549991
2024Q3,0.5561801763166703,0.5556442019003975,0.19927313120622106,0.2054605926844521,0.21241822762278784
2024Q4,0.5554196383139185,0.5578979955886023,0.20217541939311048,0.2084937635063763,0.21599934208871507
2025Q1,0.5696796469130659,0.5641836841421366,0.20862011310911394,0.21558597515044958,0.223243943670292
2025Q2,0.5482774488540658,0.5512704706497552,0.19871571974846194,0.20523177176405583,0.21212267514702365
2025Q3,0.5480178157876563,0.549261840942652,0.20022459774779797,0.20632521808559506,0.21287822510668533
2025Q4,0.5550447852238422,0.5537653700733597,0.20342550552637514,0.2098488648418777,0.21658451653236335
2026Q1,0.5515994129886721,0.551419599292511,0.20208194151997383,0.20805612551835528,0.21485588807300882
2026Q2,0.5433097680795567,0.5451447077995764,0.1982146287190308,0.20416319285381218,0.21034016343764106


==> anc/results/solo_trabajo_capital/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.2216965478969954,0.2625680758692045,0.29936115457376217,0.3326572378684527,0.36293226542813684,0.39057955812416356,0.41592699971990293,0.43925010198727055,0.4607820597376001,0.4807215749277733,0.49923900672393223,0.5164812510081528,0.532575645370211
1993Q3,0.22101704515007295,0.26180544023628194,0.29853491529841764,0.3317826185281873,0.3620212281686996,0.38964156686694357,0.414969585465184,0.43827928662291366,0.45980267728081997,0.4797375174768942,0.4982534145022183,0.5154966604499704,0.5315941054097282
1993Q4,0.22180015245609885,0.26268433422536963,0.2994870878160336,0.3327905249249488,0.36307108328678733,0.39072246511348124,0.41607284909655734,0.43939797718092016,0.46093122528729813,0.4808714389318623,0.49938909183600133,0.5166311718441845,0.5327250907726842
1994Q1,0.22327496710290856,0.264338657608258,0.30127847936935886,0.3346859470645993,0.365044610749605,0.39275361335485276,0.4181453379086041,0.441498804999201,0.46304996839011436,0.48299971550616044,0.5015201483175583,0.5187595609165263,0.534846418754246
1994Q2,0.22102532628882413,0.2618147359982228,0.29854498776672006,0.33179328216690684,0.36203233713522875,0.3896530057348864,0.41498126235005633,0.43829112802653386,0.45981462418205077,0.47974952233762236,0.4982654389531977,0.5155086734870542,0.5316060819770163
1994Q3,0.22078366248575326,0.2615434480189951,0.29825101771321627,0.3314820444788404,0.3617080884522893,0.3893191153810246,0.41464041278910757,0.43794546522021555,0.4594658716132814,0.47939906834860596,0.49791440425858213,0.5151579638023583,0.5312564293620448
1994Q4,0.22173454681392488,0.2626107164663685,0.299407344318298,0.33270612546090117,0.36298318221772596,0.3906319753106593,0.41598049666698445,0.43930434247654715,0.4608367739761771,0.48077654577756335,0.49929405906472973,0.516536243451707,0.53263046375541
1995Q1,0.22320268076277944,0.2642575997826197,0.30119073176836764,0.33459312884294967,0.36494799148672896,0.39265419542635915,0.4180439173599699,0.441396017086955,0.4629463220338774,0.4828956196176777,0.5014159321096332,0.5186554897022614,0.5347427063345033
1995Q2,0.22121892576996133,0.26203204531687546,0.29878044420130023,0.33204254822606444,0.36229200367245523,0.38992037489484127,0.4152541867525773,0.43856789017096137,0.46009384501479567,0.4800300912328515,0.4985464595980948,0.5157894217058445,0.5318859726046861
1995Q3,0.22093030079150364,0.2617080655774807,0.29842940237174614,0.3316709108171609,0.36190485345196055,0.3895217343597292,0.41484725780475623,0.43815523385929867,0.45967751781749083,0.47961174942785667,0.49812743992978825,0.515370804257671,0.5314686301831676
1995Q4,0.22184322371628132,0.26273266433731235,0.29953943826678786,0.33284593078830027,0.3631287867547147,0.39078186694535294,0.41613347267799655,0.43945944159268646,0.4609932249017196,0.4809337277983811,0.4994514716212419,0.5166934824384044,0.5327872029160765
1996Q1,0.22311261639870753,0.26415660280090825,0.30108139563366104,0.33447747094587116,0.36482759380838203,0.39253030710469583,0.41791753049524705,0.4412679234589008,0.46281715601202095,0.48276589095699557,0.5012860512494005,0.5185257874485665,0.5346134492934391
1996Q2,0.2210789012470238,0.2618748741959206,0.2986101499450098,0.3318622680010316,0.36210420312929414,0.3897270051889663,0.41505680087780483,0.43836773019529296,0.4598919082184204,0.4798271807555605,0.49834322358139593,0.5155863837988532,0.5316835559238375
1996Q3,0.22084250668213382,0.2616095084482682,0.29832260417070094,0.3315578385603935,0.36178705356895596,0.3894004309438675,0.41472342542826574,0.4380296521914916,0.45955081304504203,0.47948442598192637,0.4979999050117949,0.51524338695813,0.5313415965011395
1996Q4,0.22165075801968795,0.262516691602956,0.2993054923951153,0.332598323623958,0.36287090490409346,0.39051638860307075,0.4158625281534319,0.43918473360446086,0.4607161197223621,0.48065532501065883,0.4991726579986498,0.5164149739157099,0.5325095775371755
1997Q1,0.22293309521326346,0.26395527727630874,0.30086343447760283,0.33424689540471353,0.36458755770999374,0.3922833010894174,0.4176655329848453,0.44101251362760396,0.4625595992686546,0.48250720428613947,0.5010270536223768,0.5182671390478023,0.5343556822719865
1997Q2,0.22109836481794276,0.2618967217878122,0.29863382232879937,0.3318873291047576,0.3621303101997143,0.38975388697567304,0.4150842414690893,0.4383955568962292,0.45991998236002923,0.47985539065620125,0.49837147910677887,0.5156146121220948,0.5317116981951883
1997Q3,0.22125788403414395,0.2620757723319828,0.2988278204316004,0.33209270084126086,0.3623442467421697,0.3899741656713064,0.4153090932848445,0.4386235670220017,0.4601500148530848,0.48008653073673574,0.49860298856308316,0.5158458945559056,0.5319422717256062
1997Q4,0.22285316788761386,0.2638656366059385,0.3007663813881941,0.3341442202866601,0.3644806649559993,0.39217329993329,0.4175533046606747,0.44089876163268926,0.4624448874012449,0.48239198572454456,0.5009116933623029,0.5181519313626246,0.534240864406463
1998Q1,0.22394252185792354,0.265087084754436,0.3020885472402017,0.3355427037926088,0.36593633746457743,0.39367106135298646,0.4190811651608816,0.4424471547629523,0.46400615055018085,0.4839599631364179,0.5024814299681336,0.5197194346304754,0.535802917643762
1998Q2,0.22270258169417448,0.263696740873501,0.30058351062573674,0.33395074770958666,0.3642792368780283,0.3919660067597123,0.41734180732511306,0.4406843862364371,0.46222869684257334,0.48217483446407033,0.5006942696842219,0.5179347902648307,0.5340244533980198
1998Q3,0.2236818805900972,0.2647948956786091,0.3017723207746859,0.33520827759183786,0.36558828587415365,0.3933129937105872,0.4187159460926459,0.4420770688874051,0.4636330270029108,0.48358527068148033,0.5021063503237332,0.5193449194839113,0.5354297333330297
1998Q4,0.22572158566220074,0.2670805223279145,0.3042450418546536,0.3378224162993562,0.36830808611443977,0.39611026995172066,0.4215683496376805,0.44496679294683184,0.46654582856916693,0.48650972408892873,0.5050332722542209,0.5222669222209931,0.5383408749126342
1999Q1,0.2273848557832263,0.26894269570956497,0.3062580611422041,0.3399490485816144,0.3705192462035489,0.39838307729169636,0.4238846980543564,0.44731228459081385,0.4689089702143683,0.4888813149048106,0.507405932996427,0.5246347300198815,0.5406990777107548
1999Q2,0.2262987756941902,0.26772690207759803,0.30494394305673617,0.33856091674659067,0.36907608517522283,0.3968998169894711,0.42237314935706927,0.4457818364730464,0.46736711516117263,0.48733404903964755,0.505858063702431,0.5230901145050747,0.5391608095002057
1999Q3,0.2271054731570127,0.2686300053301001,0.30592014059632494,0.33959215093576606,0.37014825233030924,0.39800182392770833,0.4234962190732704,0.4469189907011975,0.468512784337076,0.4884837752288366,0.5070082721797757,0.5242379365896589,0.5403039440451376
1999Q4,0.2287308496184298,0.27044857872553985,0.3078848883761666,0.34166670076758116,0.372304235202461,0.40021695613180497,0.4257528927252489,0.44920322476140595,0.4708134349016417,0.4907919347579925,0.5093168080747777,0.5265411336852168,0.542597225384987
2000Q1,0.2297207745755922,0.27155548417808056,0.30908010168132044,0.34292807777042983,0.37361452994054634,0.4015626414903518,0.42712329514053576,0.4505898811741796,0.47220960930404887,0.49219225087215135,0.5107169675680168,0.5279376980918529,0.5439874459637776
2000Q2,0.22751940191039227,0.26909326756439905,0.3064207679384489,0.34012087910054234,0.37069785056969873,0.39856660874460137,0.42407169660719074,0.4475015904003601,0.46909965833134354,0.4890726456126152,0.5075973136525169,0.5248256854787776,0.5408892272146291
2000Q3,0.22702326491046457,0.26853798841733284,0.3058206914415757,0.33948710958376993,0.3700390553345056,0.3978896007525803,0.4233818630096669,0.4468032116940603,0.4683961487912425,0.48836673631648037,0.5068911931362469,0.5241211087762995,0.5401876010668291
2000Q4,0.22730137851875182,0.2688492706881456,0.30615710210252284,0.33984242384369606,0.3704084139351089,0.39826918359993707,0.42376864911990425,0.44719480038656856,0.46879062497107177,0.48876256791248124,0.507287152273873,0.5245162106628194,0.5405810562290497
2001Q1,0.22851966087708125,0.2702123665066294,0.3076297663720981,0.34139739400767694,0.3720244260705334,0.39992953486953814,0.4254601413616754,0.44890695389174107,0.47051508658385677,0.49049266073785985,0.509017529827888,0.5262425889086988,0.5423000042878365
2001Q2,0.22623005280557817,0.2676499504036649,0.30486074768482435,0.33847301616889713,0.3689846816068005,0.39680585648098193,0.4222773807839232,0.4456848555179956,0.46726939748280377,0.4872359755459298,0.5057599399914782,0.5229921859493168,0.5390632730436646
2001Q3,0.22632427902035898,0.2677554585007138,0.30497481586996966,0.3385935350156068,0.3691100027819014,0.39693468289135636,0.42240868568985623,0.4458178222245435,0.46740337385998715,0.4873704393747059,0.5058944723076959,0.5231264503614041,0.5391969995572379
2001Q4,0.22780811869567896,0.26941634092651306,0.3067698471658157,0.34048950289912994,0.37108097792623057,0.39896027886274577,0.4244727789306277,0.4479075985189426,0.4695086098461067,0.48948295550154125,0.508007712350958,0.5252351553947143,0.5412969531347347
2002Q1,0.2285767758925806,0.27027625133320643,0.30769876770482624,0.3414702339562607,0.372100108642402,0.40000727826039667,0.42553932823594953,0.44898709440554974,0.4705957905655533,0.4905736165372695,0.509098488080794,0.5263233499645251,0.5423804083953747
2002Q2,0.227030322460148,0.2685458881780809,0.3058292294053989,0.3394961277820169,0.37004843043317964,0.39789923577852643,0.423391681263929,0.4468131522175016,0.46840616294774823,0.48837678519137334,0.5069012455365078,0.5241311396799557,0.5401975904109876
2002Q3,0.22640012279844957,0.2678403797799225,0.305066623667643,0.33869053146202993,0.36921086126743136,0.39703835958838096,0.4225143544117367,0.44592482586141036,0.4675111877588454,0.4874786434386594,0.5060027295362048,0.5232344902009919,0.5393046048811876
2002Q4,0.22706337592826506,0.26858288572311956,0.3058692155542576,0.3395383627047856,0.3700923365209123,0.3979443588877651,0.4234376622068672,0.44685970552342513,0.4684530608594457,0.488423845480076,0.5069483221356831,0.5241781154229527,0.5402443713548403
2003Q1,0.22628829882821117,0.2677151708875993,0.3049312601795322,0.33854751672517763,0.3690621512811345,0.39688549343868196,0.4223585503045715,0.44576705271903344,0.46735221920820536,0.4873190989459771,0.5058431060459487,0.5230751866829957,0.5391459415276001
2003Q2,0.2232187888528447,0.2642756627267679,0.3012102856975534,0.3346138129477555,0.3649695228474753,0.39267635066160306,0.41806651906401915,0.44141892368310304,0.4629694200981212,0.4829188180121676,0.5014391574573853,0.5186786828666445,0.5347658196589021
2003Q3,0.2205684704091214,0.2613018506340457,0.2979891951295923,0.33120481812198865,0.361419249729086,0.3890216661085575,0.41433674342536086,0.4376374885857496,0.4591551243226502,0.47908678852081976,0.49760159160066647,0.5148454264555288,0.5309448207097207
2003Q4,0.21845267501957957,0.25892512237151694,0.29541221791127664,0.32847499953943127,0.3585739183773702,0.3860904140957592,0.41134316532465937,0.43460048782573735,0.45608990532388133,0.4760056176759177,0.4945143862749547,0.5117602146884102,0.5278681027612211
2004Q1,0.21605344377261532,0.25622711696378075,0.292484070336506,0.32537046887526766,0.3553354416765489,0.38275171564473276,0.4079311989110138,0.4311368995685381,0.4525921472445784,0.47248780371253246,0.49098795622235747,0.5082344534123324,0.5243505493178858
2004Q2,0.21183447688920906,0.2514753108788673,0.2873196151465269,0.31988787418735604,0.3496095893112238,0.3768423265956049,0.4018861717731611,0.4249948342542944,0.4463842728191837,0.4662394651691863,0.4847197711916375,0.5019632193599839,0.5180899603560877
2004Q3,0.210679125133579,0.25017238178520124,0.2859019059867164,0.31838125567962755,0.34803462083371417,0.3752154524714471,0.4002206182606019,0.42330128969926706,0.4446714086909049,0.46451433895994354,0.482988140658146,0.5002297895648877,0.5163585793048349
2004Q4,0.21177475924122735,0.2514079827946208,0.2872463731079184,0.3198100555365202,0.349528256181592,0.3767583280295341,0.4018001902675756,0.4249074210326315,0.4462958748361323,0.4661504459812713,0.48463042722691363,0.5018737927023136,0.5180006488646054
2005Q1,0.2122688076919658,0.2519649355049999,0.28785219086475755,0.3204536739875541,0.35020089000904614,0.37745295611420915,0.40251117001669995,0.42563019619200193,0.44702675183783736,0.4668864211313617,0.48536905201654884,0.5026130679932307,0.5187389411463058
2005Q2,0.21055678466580968,0.2500343724523852,0.2857516976624169,0.3182215874643582,0.34786767103029653,0.3750429645809495,0.4000439955292657,0.42312166686156205,0.4444897069658671,0.4643313086049485,0.4828043941784745,0.5000458278362266,0.5161748122712817
2005Q3,0.20921302439718767,0.24851798089638094,0.2841007482122836,0.31646616073934475,0.3460317085179987,0.3731456439931249,0.398100763783884,0.42114502456784814,0.44248981025485223,0.4623164351376115,0.4807813070738,0.4980200621208267,0.5141509019857858
2005Q4,0.20870501302110603,0.24794445366853204,0.2834760800433494,0.31580172105783777,0.34533655569022065,0.3724270411949766,0.39736456689183514,0.4203959770467918,0.4417317696076969,0.46155254841031895,0.48001414803432424,0.4972517393218362,0.5133831445069844
2006Q1,0.20805947224454974,0.2472154607329875,0.28268188632580427,0.31495677165947406,0.34445236683253594,0.37151285251683663,0.3964278322651632,0.4194427379549933,0.44076694204443206,0.4605801453616808,0.47903745347004667,0.4962734453268928,0.5124054601414386
2006Q2,0.20557264562075062,0.24440505841078827,0.27961805660165806,0.3116951347309892,0.3410373424903002,0.3679801392060811,0.3928062759933079,0.4157557565474215,0.43703362133581153,0.4568160905844147,0.4752554560552115,0.4924840091748487,0.5086172199455616
2006Q3,0.20432584998832146,0.24299478356189855,0.2780793728695837,0.3100559095348541,0.3393198775735036,0.36620239335993926,0.39098278894715555,0.413898354541927,0.43515196125140676,0.4549180833411384,0.47334759879819477,0.49057164788624946,0.5067047585200666
2006Q4,0.20361688351704307,0.24219248466178345,0.27720365328486324,0.309122609392897,0.3383416871356306,0.36518954229455586,0.3899435677679633,0.4128395132726471,0.43407901719027836,0.45383556077390685,0.4722592172420763,0.4894804710374096,0.5056133129346995
2007Q1,0.20226857483514457,0.2406659298817896,0.27553665862523485,0.30734528619567836,0.3364781864366366,0.3632593536748825,0.3879625031771771,0.41082046008961814,0.4320325202134237,0.4517702759900832,0.47018226851154316,0.48739773257870783,0.5035296346044617
2007Q2,0.19682503458942893,0.23449278081315594,0.26878567681592463,0.300137831266092,0.32891196106530274,0.35541348779115933,0.3799014209847325,0.40259685148682345,0.4236896455049123,0.4433437689387813,0.46170155817066516,0.4788871727647533,0.49500940724716674
2007Q3,0.1947730128588982,0.2321615642393877,0.2662321047111674,0.2974075491996275,0.3260418686438823,0.35243358898372706,0.3768362380021176,0.39946651589650417,0.4205107479436339,0.44013002638980125,0.4584643420382417,0.47563592978396246,0.4917519972085332
2007Q4,0.2001418835780986,0.23825609839589257,0.27290315011767396,0.30453555636163165,0.33353037056151447,0.36020428336800675,0.38482523720988426,0.4076214584855198,0.42878855330422483,0.4484951344250679,0.46688732227580776,0.48409237440825076,0.500221634129073
2008Q1,0.2041255528716956,0.24276814560433896,0.27783202178171645,0.309792320935668,0.33904363608077337,0.36591638776470886,0.3906893598182541,0.41359940704415066,0.4348490522163118,0.4546124890679305,0.4730403682842844,0.49026364493623115,0.5063966952908496
2008Q2,0.19628566402891137,0.23388024522674516,0.2681149368368242,0.29942089077340545,0.3281585158645981,0.3546314154750174,0.37909715490058105,0.4017756690848064,0.42285589270891794,0.44250103621038106,0.4608528197437127,0.478034897548885,0.4941556477556071
2008Q3,0.19594396183723364,0.23349211002264877,0.2676898389610508,0.2989664327483644,0.3276808413936394,0.35413551848478586,0.3785871155971342,0.40125483605663936,0.4223270246931047,0.4419664133859009,0.4603143317811664,0.47749411377193757,0.4936138734210844
2008Q4,0.20061792630772624,0.23879573175566818,0.273493081978565,0.3051651685644588,0.3341911226074873,0.36088926438326874,0.3855288255106237,0.4083390602315673,0.4295163999692121,0.4492301244812379,0.4676268964488343,0.4848344166557297,0.5009643924992668
2009Q1,0.2042873878063746,0.2429512649383412,0.2780318786059115,0.3100052990928035,0.33926683925252554,0.36614748180265877,0.3909264535008028,0.413840960933763,0.4350938083159414,0.454859416044345,0.4732886184620572,0.4905125202764898,0.5066456202886018
2009Q2,0.20465857901597556,0.24337122166988429,0.27849016754420436,0.31049362518504026,0.33977856063275746,0.36667724729885387,0.3914699285753607,0.41439461827123153,0.4356547662453188,0.45542531275167597,0.47385751325756953,0.49108281550740557,0.5072159991458366
2009Q3,0.20304737650862398,0.24154780843475862,0.27649978662339825,0.308372273108136,0.3375550796642603,0.3643748902346895,0.38910754268783615,0.41198755061292225,0.43321556262033767,0.4529642621974673,0.4713830756678673,0.48860196002320866,0.5047344738117102
2009Q4,0.2079832674220645,0.24712938978662002,0.28258810266922324,0.31485698033333415,0.34434792770916084,0.3714048570639211,0.39631716133143663,0.4193301057475138,0.44065292993303573,0.46046522810280666,0.4789220197218919,0.49615781382365404,0.5122898925368936
2010Q1,0.2043065228755141,0.2429729157042761,0.2780555073742602,0.3100304782800305,0.3392932264249352,0.3661748010189007,0.39095448120300536,0.41386951516461384,0.435122740397277,0.45488860409783816,0.4733179623226426,0.4905419374687935,0.506675042821852
2010Q2,0.20142226555827206,0.2397072382005712,0.2744892727436717,0.3062280969309096,0.3353063636866692,0.3620451536523107,0.3867158806759974,0.40954953772733005,0.43074395150107725,0.4504695287234048,0.4688738477612259,0.48608535746592507,0.5022163794096156
2010Q3,0.20344267131891333,0.24199529674456005,0.27698837909470836,0.308893140557733,0.33810114294177435,0.36494043839367446,0.3896879438736409,0.4125790308396758,0.43381503485736167,0.4535691931507326,0.47199138109335714,0.48921192184025986,0.505344674018392
2010Q4,0.2060138592035125,0.24490392340566977,0.2801621463220014,0.3122745844074353,0.34164426491677335,0.36860818881751223,0.39345031982177203,0.4164116231724778,0.4376979074516889,0.4574860106115709,0.4759287242440111,0.49315874647158364,0.5092918798977859
2011Q1,0.2018132702717436,0.24015021288498586,0.2749732772482148,0.30674440442901746,0.3358479645113443,0.36260638311429283,0.3872921366941827,0.41013706436409597,0.4313396714348271,0.4510709124566574,0.4694788106830265,0.4866921782314684,0.5028236347752315
2011Q2,0.1995144123885919,0.2375446215877045,0.2721251717172336,0.3037050680382232,0.3326586330735269,0.35930041412934044,0.3838966570481269,0.40667423482716436,0.42782766628207436,0.4475246850064208,0.46591069634365945,0.4831123730717704,0.4992405779210123
2011Q3,0.19917729227444225,0.23716228014578528,0.2717070055799571,0.30325859249603493,0.33218989978816044,0.3588143254115529,0.38339720496140317,0.40616468496074565,0.42731070032290364,0.44700251230166865,0.46538514189302393,0.4825849474396928,0.4987125331621024
2011Q4,0.20421796667878114,0.24287271532701696,0.27794615110567467,0.3099139449287978,0.3391711007966637,0.36604836023551024,0.39082475998053234,0.4137373557047565,0.43498883089118673,0.45475350870742665,0.4731821447181305,0.49040577944790237,0.5065388591418872
2012Q1,0.19781662340252099,0.23561846687121557,0.2700179186418297,0.30145455005369987,0.33029533826405344,0.3568490580066218,0.3813773801355355,0.40410352382702036,0.42521906924051855,0.4448893713118755,0.46325789869690254,0.48044973885721903,0.49657445044506704
2012Q2,0.19668062416518714,0.2343287967074112,0.26860612599057143,0.29994592803306525,0.32871030113384336,0.3552041796677505,0.3796861862616937,0.4023771021523378,0.42346654408725093,0.443118275692086,0.46147446838332784,0.47865914647109653,0.4947809930476813
2012Q3,0.19681471200588282,0.2344810594602287,0.26877284314912553,0.3001241150570627,0.32889754785186065,0.355398528275833,0.3798860382074303,0.40258114635364417,0.4236737010890376,0.44332765385448664,0.46168532924087824,0.47887087714531923,0.49499308412980025
2012Q4,0.19862452579767795,0.2365352326425785,0.2710210726758113,0.3025260937165336,0.3314207602509959,0.35801658901801797,0.38257742504770054,0.40532822470190943,0.4264619658984024,0.44614513542901385,0.4645221238575383,0.48171877357568915,0.4978452644654832
2013Q1,0.1916250907107247,0.22858090426001465,0.26230548033457085,0.29320485372487737,0.32161976481450744,0.3478382772990215,0.3721055788307095,0.3946316720388845,0.4155974673658985,0.43515965220020425,0.45345461375333684,0.47060162349198575,0.4867054403649109
2013Q2,0.18528334901974144,0.2213510216257373,0.2543606289356314,0.28468527930926646,0.3126397568530349,0.33849148934399814,0.36246913083365256,0.38476934298470766,0.405562201280927,0.42499554079924434,0.44319847653634276,0.4602842755948479,0.47635271630438436
2013Q3,0.18385672419818463,0.21972158264265115,0.2525670143480067,0.2827589206767429,0.31060637734301694,0.33637225361898176,0.36028153599873497,0.38252791511655004,0.40327904448206203,0.42268077332333615,0.4408605796755142,0.4579303746232349,0.4739888081007313
2013Q4,0.18525538489166313,0.22131909268955943,0.2543254937237197,0.2846475543769773,0.3125999463965248,0.33845000790496593,0.36242632087602245,0.3847254886246775,0.4055175391017572,0.42495026843552014,0.44315275953648536,0.4602382529436466,0.47630650489466214
2014Q1,0.17970067416038749,0.21496835320209326,0.24732846526682958,0.2771263375206352,0.30465469435843706,0.3301633060178373,0.3538665885996723,0.37594964560218935,0.3965731115002188,0.41587706563196625,0.43398421812933213,0.4510025211031897,0.4670273225180871
2014Q2,0.17578228448896205,0.21047826791869553,0.2423711495521929,0.2717874356104344,0.29900481884767205,0.32426097205263504,0.3477605067302749,0.3696805286076125,0.3901751093295341,0.4093789132539885,0.4274101599061348,0.4443730598585639,0.4603598300934939
2014Q3,0.17674333530322428,0.2115803164265934,0.243588666293452,0.2730994553275753,0.30039402816363675,0.3257130016116666,0.34926337702583915,0.371224212518622,0.3917511841266201,0.4109802817998563,0.4290308258081932,0.4460079450112643,0.46200462576384005
2014Q4,0.17847171823458385,0.21356099821825367,0.2457755821304156,0.2754548337976107,0.3028867226477771,0.3283171979685498,0.3519575835607822,0.37399046392121194,0.3945744091566024,0.4138477974077426,0.4319319296904557,0.44893358539391337,0.46494713221459333
2015Q1,0.17785576861711877,0.21285532395962714,0.2449966216955485,0.2746160575829446,0.30199923174962806,0.32739018757700383,0.3509987048821539,0.3730061092445716,0.3935699381447157,0.4128277180357944,0.4309000438982375,0.44789310706968,0.4639007833265787
2015Q2,0.1747462196081925,0.20928963153189317,0.2410573951562153,0.2703711341291504,0.2975046298365187,0.322692398254368,0.346136485544445,0.36801189954421254,0.38847098626872567,0.407646982996606,0.4256569231864545,0.4426040271021834,0.4585796813287723
2015Q3,0.17261528102481885,0.2068430341634846,0.2383513766092033,0.26745201344706854,0.29441076509588043,0.3194557107074133,0.34278365671117533,0.3645653190643959,0.3849495080497202,0.4040665326405845,0.42203098911758186,0.4389440600661933,0.45489542119818915
2015Q4,0.1726962274157367,0.20693601691045227,0.23845426512450782,0.2675630508670951,0.29452849489642563,0.319578919488772,0.3429113292023097,0.3646966024522926,0.38508368349078254,0.40420299235064905,0.4221692178295425,0.43908361993246325,0.45503593942903614
2016Q1,0.17010297389655016,0.2039553638859015,0.23515424282994282,0.26399983636371044,0.29074872501193916,0.31562149715298293,0.3388088462476094,0.36047646920915377,0.3807690321998417,0.39981340462163656,0.4177213141469832,0.4345915402079932,0.45051173691339463
2016Q2,0.16807920864680223,0.20162669689447962,0.23257343363166355,0.26121056619031535,0.2877873476431771,0.3125184105411615,0.33558957605647366,0.35716253141213555,0.37737862473054845,0.3963619656665331,0.4142219756045066,0.431055498145055,0.44694855586190746
2016Q3,0.16834166461317676,0.2019288222487862,0.23290840280451128,0.2615727224385321,0.2881719786461824,0.31292157239228524,0.3360079540666662,0.35759332918074205,0.37781947511220104,0.3968108588378076,0.41467720058647156,0.43151559498980685,0.4474122763468891
2016Q4,0.17064427253364034,0.20457783184416137,0.23584371888046762,0.2647446130127943,0.29153907217999325,0.31644928966487784,0.33966727003594405,0.3613597877780061,0.38167239963660604,0.40073271486503736,0.4186530787146608,0.43553278842601295,0.4514599340582139
2017Q1,0.16703757260254876,0.20042724560583264,0.23124320692133848,0.2597719900663482,0.28625911714229924,0.31091618278637634,0.3339265188115267,0.355449760576509,0.3756255557332989,0.3945765975660649,0.4124111221946867,0.4292249770334255,0.4451033439953923
2017Q2,0.16500275390462066,0.19808240672822286,0.22864093859516152,0.25695598541390835,0.2832658607056469,0.30777627921430023,0.33066574655604064,0.35208991379176413,0.3721851216460222,0.3910713050141119,0.4088543885318215,0.42562827429628997,0.4414765005123469
2017Q3,0.1664778079743518,0.19978242492462667,0.23052782820333784,0.25899808843140937,0.28543673413461507,0.3100537352035977,0.3330310909283031,0.35452733742643033,0.3746812106475083,0.3936146439252587,0.41143523697338746,0.4282383019539505,0.44410856879203386
2017Q4,0.1687516969204962,0.20240075349792963,0.2334315594912696,0.26213826218254727,0.2887725380252012,0.313550990849848,0.33666105565739424,0.35826574870658895,0.3785075186296493,0.39751139099604244,0.41538755307084313,0.4322334916854404,0.44813577183711595
2018Q1,0.16678753725456996,0.2001392388780922,0.23092370763664938,0.2594263754947597,0.2858918730774551,0.3105310686055876,0.33352669822742453,0.35503790599689466,0.3752039321429898,0.39414713039110416,0.4119754525433776,0.4287845069192165,0.4446592735565637
2018Q2,0.16460716097051079,0.19762627615055905,0.22813445867476725,0.2564076323848619,0.28268272167129294,0.30716430660623867,0.3300299602406428,0.35143456278635044,0.37151381440911346,0.3903871150912303,0.4081599407322277,0.42492581538293744,0.440767957492975
2018Q3,0.16476050189734848,0.19780309314579816,0.22833080391979726,0.25662022101213405,0.28290880679583513,0.30740158083999014,0.3302764774572532,0.3516886755120073,0.3717741233732113,0.3906524283142985,0.40842924014932924,0.42519822946199537,0.4410427386532983
2018Q4,0.16679731815128648,0.20015050579096877,0.2309362072133236,0.2594398974301552,0.2859062419093761,0.3105461372673504,0.3335423429398265,0.3550540221906416,0.37522043118080434,0.3941639369154272,0.4119925023171548,0.4288017450580635,0.44467665307363097
2019Q1,0.1627491707840386,0.19548279767404939,0.22575318439498768,0.2538282909650044,0.27993857122993654,0.30428331314240403,0.32703573494220717,0.3483471130241433,0.36835014955546025,0.38716173833363643,0.4048852507062931,0.42161243598220366,0.4374250101095618
2019Q2,0.16116869947273305,0.19365797341159816,0.22372436660597644,0.2516291651096802,0.277597388813386,0.3018238725523014,0.3244781633018437,0.345708493917605,0.3656450303861814,0.3844025429599373,0.4020826169988296,0.41877549347368354,0.434561609539942
2019Q3,0.1602765247557354,0.19262724941720763,0.2225777898140026,0.25038570530181986,0.27627297689139624,0.300431945510392,0.3230300993228813,0.344213962214909,0.364112274357388,0.3828386107802521,0.4004935504942955,0.417166483659043,0.43293712535434414
2019Q4,0.16569676271037753,0.1988824104932787,0.22952903503859987,0.2579172897715282,0.28428793492591287,0.3088486825218125,0.331779678728373,0.35323792991115066,0.3733609024229249,0.3922694706615715,0.41007034702317025,0.42685809695705185,0.44271681948380626
2020Q1,0.16294839280233755,0.1957127226031343,0.2260087110879515,0.2541051660911034,0.28023323100293984,0.30459275827922183,0.32735743110110366,0.348678910954301,0.36869022062232,0.38750852213105275,0.4052374122389097,0.4219688304768381,0.43778465394684996
2020Q2,0.16067890143576158,0.1930921674589148,0.22309502073027762,0.25094669772994765,0.2768705474649389,0.3010600338491044,0.3236835723599939,0.34488845681910024,0.3648040699193976,0.38354452542353007,0.40121085604259954,0.4178928355954066,0.4336705048364214
2020Q3,0.16060022854715406,0.19300127352446247,0.22299390663558244,0.2508370359779121,0.27675374275635695,0.3009372710873625,0.32355585498124784,0.34475663761497527,0.3646688759865233,0.3834065784836122,0.40107068908749754,0.41775090659551944,0.4335272080877227
2020Q4,0.1631987995419219,0.19600168932586012,0.22632982171099686,0.25445307225013175,0.2806034524901351,0.3049815254287742,0.32776155932745993,0.34909570015642777,0.36911737397891464,0.3879440801346599,0.4056796987929016,0.4224164086060738,0.43823628921896357
2021Q1,0.16312116521689524,0.19591210385585395,0.22623027480830804,0.2543452223515636,0.28048868870248256,0.3048610164477992,0.3276362923733193,0.3489665121890445,0.36898497689379556,0.38780908122858404,0.4055426174856934,0.42227769017888883,0.4380963161598894
2021Q2,0.15704925355063534,0.18889510801020198,0.21842234704486604,0.24587529504821373,0.2714651136391965,0.29537524358581746,0.31776580917444747,0.33877720870644584,0.35853306133890706,0.37714264098111605,0.39470289847700796,0.4113001510980491,0.4270115014987822
2021Q3,0.1558805247859974,0.1875421151502235,0.21691442034080827,0.24423706677024193,0.26971736514871636,0.29353558037769695,0.3158492027484845,0.336796434491079,0.3564990548473563,0.37506478918052105,0.39258927947585764,0.4091577323432328,0.42484630446418375
2021Q4,0.15480740730958187,0.1862991375210655,0.21552841351543675,0.2427305925152634,0.2681094809917183,0.2918424501360181,0.31408458731642186,0.33497208901401543,0.3546250521484821,0.3731497846734379,0.3906407293377742,0.40718207411854834,0.4228491072900814
2022Q1,0.15269245470836876,0.18384753551306734,0.2127927577964978,0.23975518943654348,0.26493181955806233,0.28849437939465755,0.31059326475413024,0.3313607495287911,0.35091363537347847,0.36935544968833994,0.38677827925932673,0.4032643081219841,0.4188871138534934
2022Q2,0.1496116138042713,0.1802718274965385,0.20879810963548398,0.23540574868751804,0.26028201526110123,0.2835905763292351,0.30547510039091774,0.3260622214469891,0.34546399100251335,0.36377991838182655,0.3810986778029981,0.397499544027764,0.4130536056363176
2022Q3,0.1494783453586648,0.1801170326938343,0.20862505409477294,0.23521719639040684,0.26008031549654637,0.2833777336374734,0.30525283120892516,0.325832000271678,0.3452270882321356,0.3635374315062882,0.38085155724477676,0.39724861465478895,0.41279958475354694
2022Q4,0.14898044502254623,0.1795386203871788,0.20797831646297246,0.2345124517236208,0.2593263369588902,0.2825820094050642,0.30442177523317715,0.32497112410649287,0.3443411419369588,0.3626305198236011,0.37992723588360017,0.3963099704727972,0.41184930283460863
2023Q1,0.1485262636188197,0.17901087540573754,0.20738810523356552,0.23386917525117995,0.2586379925711713,0.2818554264316219,0.30366280606891577,0.3241848000684401,0.3435318011410207,0.3618019126762768,0.3790826125526168,0.3954521537643363,0.4109807491871755
2023Q2,0.14075580213176284,0.1699639013477905,0.19725155292107344,0.22280213392285048,0.2467763948580905,0.26931584505038986,0.29054554786176434,0.31057644238730314,0.3295072826421748,0.3474262657988642,0.3644124061316164,0.38053669982636673,0.3958631168761883
2023Q3,0.14006499269494677,0.16915796363352792,0.19634683036223866,0.22181260187066087,0.24571404892251558,0.26819101744034063,0.28936716661932677,0.3093522450184284,0.3282439930948575,0.34612974180452816,0.36308776244581836,0.3791884117652881,0.39449510766142
2023Q4,0.13908331707990126,0.16801222206131344,0.19506016802061674,0.22040482886554158,0.24420218432563562,0.2665897329773577,0.2876891506576955,0.3076085028319832,0.32644409585451367,0.3442820340649494,0.36119953584651826,0.3772660510825784,0.3925442141190172
2024Q1,0.14059979102014633,0.1697819133897819,0.1970472831165801,0.22257874093908414,0.24653658912982027,0.26906196051966036,0.2902796007467574,0.3103001795969288,0.32922222187173156,0.347133728901414,0.3641135470229386,0.38023252792206275,0.3955545168584615
2024Q2,0.13916189660485442,0.16810395447324963,0.19516320409276675,0.22051758503260094,0.24432329947062134,0.26671803316796017,0.28782362020006214,0.3077482603788181,0.32658837458255363,0.34443016514834973,0.3613509346146958,0.377420205376094,0.39270067445424356
2024Q3,0.13908732401566745,0.16801689977481246,0.19506542223048867,0.22041057883159487,0.2442083606467284,0.26659627579428863,0.2876960081779728,0.307615630112129,0.32645145378972734,0.3442895885467258,0.3612072570570686,0.3772739129012696,0.3925521936209962
2024Q4,0.14018452880446788,0.16929744052368118,0.19650342330449877,0.22198389465230797,0.24589796697462182,0.26838577334271396,0.28957121542634984,0.3095642474308747,0.3284627849401322,0.34635430861970634,0.363317218211733,0.3794219810355552,0.3947321104820948
2025Q1,0.14328929465130277,0.1729173181755366,0.20056456448817594,0.22642324530542493,0.25066148230663743,0.27342696650414994,0.29484997023406234,0.31504584155692616,0.3341170819474928,0.3521550862910722,0.3692416075317247,0.385449995500999,0.4008462495292235
2025Q2,0.13698171269442516,0.16555755162525085,0.19230166343591826,0.21738470074865696,0.24095675623454874,0.26315036836837113,0.2840830148531023,0.3038591927808122,0.32257216329255545,0.3403054222149304,0.3571339456048224,0.37312524939647085,0.3883402947346642
2025Q3,0.13602501531273603,0.16443930441563204,0.1910441324482624,0.21600700924239655,0.23947538738887672,0.26157957699572754,0.2824351665081506,0.3021450445619198,0.3208010975303825,0.33848564187363617,0.3552726383986462,0.37122872621206876,0.3864141068478401
2025Q4,0.13817901742362554,0.16695630716050305,0.19387387533639175,0.21910635487084992,0.2428071776202774,0.2651116969611545,0.28613977427612447,0.30599793373494905,0.3247811671593281,0.34257445351822075,0.35945404434227834,0.37548855607491466,0.390739902363943
2026Q1,0.13705299844998187,0.16564085413134802,0.19239531993271194,0.21748728399071554,0.24106703669364754,0.2632672832999163,0.2842056428346207,0.30398673264171916,0.322703916589624,0.3404407785873462,0.3572723704806663,0.37326627362928394,0.3884835058320125
2026Q2,0.13408396498040304,0.1621688941446532,0.1884892541915064,0.21320628107205475,0.23646214763775453,0.258382700071068,0.27907973610670106,0.29865291212698164,0.3171913478001616,0.33477498278359963,0.3514757290634106,0.3673584539654323,0.38248182217225574


==> anc/results/solo_trabajo_capital/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.24493011851321808,0.2578158015280466,0.16568837265526956,0.2920712932772561,0.4161486108659394,1.052692378270788,167.04910332801563,203.00271603014534
eta,beta,0.7,0.1,0.47801573762801297,0.47632588866578235,0.32996260470535155,0.6317712557620475,0.9160124590209865,1.0028466127316742,3991.404051682401,7239.22700527679
rho_mu,beta,0.4,0.2,0.11086643076019441,0.10882426621582518,0.0397663155828535,0.18943188479098375,0.22772421375716315,1.0023610818546995,2019.5784964522254,1639.8972814687443
rho_g,beta,0.7,0.15,0.8595841802768619,0.8610882221317369,0.8165625461828195,0.8976750886552729,0.16482340255628342,1.011193676384157,732.5647857060216,2586.102629882023
rho_v,beta,0.7,0.15,0.9967510519872732,0.9970772520652922,0.9932962729029823,0.9991007467077375,0.012185691394929324,1.0043517525704575,2444.9545874506684,4260.000669648923
rho_psi,beta,0.7,0.15,0.9982480903812125,0.9991397800586174,0.9937567357259282,0.9999471949426577,0.01457050306338585,1.0421134062809834,213.2351400185049,584.518100288024
rho_om,beta,0.85,0.1,0.997274379406596,0.9979519526946246,0.9926195082029029,0.9996176933945554,0.02343641841884429,1.0233637879547866,375.80423347356947,1236.9380222417647
rho_x,beta,0.7,0.15,0.9355984771329334,0.941648407113473,0.8705650862178975,0.9804272501799245,0.22908443919718433,1.0030625324348619,3841.9665350460605,5860.21845365617
sig_mu,invgamma,0.01,0.02,0.017506404919341197,0.017451858423315883,0.015184694655526576,0.02001684080175011,0.07373925913032753,1.0030938351565255,3459.0729032358436,8183.154558761778
sig_g,invgamma,0.03,0.06,0.05513389719939637,0.05495349629661889,0.049405531431845756,0.061456897736442834,0.06080914744691875,1.0032527893903311,4332.527843262854,8387.3798827727
sig_v,invgamma,0.05,0.1,0.01384545138614697,0.01382697523309812,0.011529618583185413,0.01622570727743246,0.014302024398422958,1.0027511888596587,4755.743496273241,9682.867884066623
sig_psi,invgamma,0.02,0.04,0.020668380746423007,0.020573552218387237,0.017119401633243794,0.024535939857590033,0.056696605516265645,1.0026151951907918,3127.2114324718304,7444.579967672886
sig_om,invgamma,0.02,0.04,0.02031717584502082,0.02020785970892067,0.01641331577942766,0.02452181800639606,0.06182749118066241,1.0036146202816976,3201.5751429133243,8590.99730181683
sig_x,invgamma,0.02,0.04,0.006526372000503338,0.006467663923232367,0.005103967949450646,0.008145935094214941,0.02330339839429831,1.0033396853916403,3617.450228948685,8945.512775430712
me_i,invgamma,0.03,0.03,0.04953640313346746,0.04937840016119242,0.04126675798099875,0.0582955071210427,0.1731039438503391,1.0060747846325,1614.0328223066826,6513.370103577706
me_n,invgamma,0.01,0.01,0.010250056144119562,0.01021700416295431,0.008616426800924237,0.012009909280950396,0.10302863315645647,1.0049443241300793,4142.155393811716,7877.10557980364
me_s,invgamma,0.01,0.01,0.011443601072349567,0.011540924718953183,0.007566928745066586,0.014938128277049302,0.22330672802785195,1.0064371779681687,1897.4494302980215,2013.6501993497889
rho_zr,beta,0.8,0.1,0.9042078615446748,0.9075724811290896,0.8464435865449018,0.9509075539854066,0.3247900622603406,1.0032985319114387,2473.878250988718,2842.749589874735
sig_zr,invgamma,0.02,0.04,0.017414897686656692,0.0173268902582981,0.012308122771553527,0.02278753320388343,0.07966462979443267,1.0033973058809185,3099.279977062782,5004.415493730149
me_w,invgamma,0.03,0.03,0.03251634665264387,0.032209866786052116,0.027124088382133597,0.038978701276597784,0.120875165161552,1.002114511300411,4052.6597702885942,7607.372601253997
w_break,normal,0.0,0.2,-0.023381447645152115,-0.023609198140970948,-0.06406952679093542,0.018144711345202225,0.12516984850206408,1.0023487632173536,4380.635768465586,8681.78964218304
me_k,invgamma,0.02,0.02,0.005567073826959801,0.005549552672136561,0.00498097939467245,0.006221220771325564,0.018911377535998652,1.0019373510865486,4789.2636347847465,8864.95857048129


==> anc/results/solo_trabajo_capital/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.276575,
    0.29745,
    0.2654,
    0.28175,
    0.25585,
    0.225175,
    0.232825,
    0.283275
  ],
  "rhat_max": 1.052692378270788,
  "ess_bulk_min": 167.04910332801563,
  "ess_tail_min": 203.00271603014534,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.34379041246988973,
  "minutes": 21.162497945626576,
  "mode_logpost": 2306.4058352976745,
  "mode_attempts": [
    2306.399848033569,
    2306.4058352976745,
    2306.4055596604994
  ],
  "mode": {
    "theta": 0.28339871665391686,
    "eta": 0.5167597527367211,
    "rho_mu": 0.12110281282274984,
    "rho_g": 0.8483814354513689,
    "rho_v": 0.9971837159741882,
    "rho_psi": 0.9964623646481944,
    "rho_om": 0.9960555326004552,
    "rho_x": 0.94291964068472,
    "sig_mu": 0.01713830455119765,
    "sig_g": 0.05424677660275502,
    "sig_v": 0.013525733062447262,
    "sig_psi": 0.019727096418581173,
    "sig_om": 0.019216995965196656,
    "sig_x": 0.006375589599354275,
    "me_i": 0.05069976559012554,
    "me_n": 0.010336169210560554,
    "me_s": 0.012309551942630656,
    "rho_zr": 0.9078992969777796,
    "sig_zr": 0.016628872730688183,
    "me_w": 0.032167883219983436,
    "w_break": -0.023052012917088978,
    "me_k": 0.005553570013473121
  }
}

==> anc/results/solo_trabajo_cuna_aportes/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0141635308070864,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9954388710473064,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.9071751106249764,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9790559304577185,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.0137240263684593,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.1527267634870749,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_cuna_aportes/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6878016840365855,0.31946649897416163,0.3380653555574892,0.347149378301697
1993Q3,0.6878832812958006,0.6870597717485876,0.319455094621689,0.33751269591763056,0.34643909227556363
1993Q4,0.686731000362914,0.6879579532444141,0.3207819095905914,0.3389990859275302,0.3481927378182126
1994Q1,0.6897329302773032,0.6899683124673027,0.324014333907078,0.3412872843211449,0.35034057527776735
1994Q2,0.6877084928505579,0.6871708298884329,0.3221079776350834,0.3389392575933716,0.3480885011462928
1994Q3,0.6877615387347085,0.6868384179188941,0.3223686580788432,0.33867272636996404,0.34774954728215396
1994Q4,0.6867026295084494,0.6878337495822091,0.3236514449788659,0.3399799686019459,0.3489079922952728
1995Q1,0.6895505837646291,0.6899076538600328,0.3261798964083939,0.3418381071722745,0.35105286920224976
1995Q2,0.687945723145582,0.6873564561379757,0.3245260153311725,0.33970450662880214,0.3486888417481411
1995Q3,0.6879021187719571,0.6869841436678015,0.3245182950099068,0.33941882921099453,0.3482781154497784
1995Q4,0.6868539968888351,0.688015655844167,0.3256054175295228,0.340676425556422,0.349608328772576
1996Q1,0.6894532289294323,0.6897810735158535,0.3271176402113074,0.34119495742844497,0.3501417305324814
1996Q2,0.6879045655029963,0.6872465689644451,0.3251935368835203,0.3391801389919552,0.34770806489321054
1996Q3,0.6878740911685711,0.6869222253897764,0.32501421910213424,0.3387828849354512,0.3471856409298008
1996Q4,0.6868986045638089,0.6877862576150309,0.32575780456031883,0.3400135996965139,0.34841319183050123
1997Q1,0.6890423601756422,0.6896254341282407,0.3270379907824654,0.3399087468553835,0.3489042822074412
1997Q2,0.6876383434644483,0.6872100923244333,0.3250859367560581,0.33763659449507755,0.3462385043615155
1997Q3,0.6882978143260302,0.6874377717644529,0.32549320500022777,0.3380103924739384,0.346303000644654
1997Q4,0.6877848938432328,0.6893489911876588,0.3278040276803213,0.3400509480502979,0.3483004997078513
1998Q1,0.6906398007582816,0.6907741172341589,0.32471329766138846,0.33638740247446897,0.34404776780486596
1998Q2,0.6898194688975227,0.6892156864743784,0.3240617308177881,0.3355955811302317,0.34342396100818895
1998Q3,0.69122944943315,0.6903789788945122,0.32540049697492096,0.33693994312908626,0.3449643694151511
1998Q4,0.6915925349161247,0.6928684976060209,0.3281940517447798,0.3401026252001711,0.34821055934171363
1999Q1,0.6949500526592731,0.6950566176405766,0.3207403681363954,0.3317746307514493,0.33897542521728213
1999Q2,0.6943090509728116,0.693599986034376,0.3205542031985851,0.33129318926953444,0.33861960585787715
1999Q3,0.6958798974692184,0.6947031223865039,0.3223803303414513,0.33308626669934055,0.3405676860991241
1999Q4,0.6955600790403083,0.6966186914912851,0.32479122282839595,0.33578296519330464,0.343027956405165
2000Q1,0.6977130123776162,0.6978151652797875,0.3218954726415688,0.33244654921534034,0.3392590837566716
2000Q2,0.6958690656988309,0.6951163407683105,0.3200966632741884,0.3302397977429662,0.33756902989801135
2000Q3,0.6956834458536953,0.6945261000955144,0.319792544854529,0.3296823771102336,0.33717934620312934
2000Q4,0.6933925763591584,0.6947740094171453,0.32061764212033134,0.3302640709697716,0.33758908319042014
2001Q1,0.6960275982454878,0.6963114440620093,0.32061132911118134,0.32916017113598894,0.33646636379563927
2001Q2,0.6941863560450118,0.6936239206658947,0.3186265082878574,0.32735425456847916,0.33471244575472175
2001Q3,0.6944382200087719,0.6936599606162193,0.31932166268424705,0.3276289946720672,0.3349004435922501
2001Q4,0.6939155566818936,0.6954119996984223,0.32183605083758743,0.330024548944884,0.3372777509932178
2002Q1,0.6962676694070964,0.6963788737974511,0.3201454476545775,0.32803000275184885,0.33444527325798773
2002Q2,0.6956924875008857,0.6945694142143986,0.3190014259223578,0.32730003910009126,0.3341806280211471
2002Q3,0.6947471430805583,0.6938280457354972,0.3189055182122047,0.32703778949653584,0.33368764662838296
2002Q4,0.6939945183959939,0.6945912884914397,0.32096447012139323,0.32853918522493153,0.33480254659617587
2003Q1,0.6931464219207758,0.6936596622447551,0.3196281812239214,0.3266477224703936,0.33278915884206806
2003Q2,0.691119722289951,0.6898887862254586,0.31646171393586986,0.3235439037677759,0.3295115653140759
2003Q3,0.6877787737459474,0.686556207487122,0.3138423028111604,0.32041146574619056,0.32610620938818863
2003Q4,0.6822912238574138,0.6838392971157694,0.3119012846878191,0.31839281296773003,0.3233775118368739
2004Q1,0.6804194388972926,0.6808566030158154,0.3082846291790432,0.3144055599413877,0.3188883800908734
2004Q2,0.6755093018137532,0.6754157514087545,0.3043236366441064,0.30997030253313435,0.31412326052027784
2004Q3,0.674213807442741,0.673866274179341,0.30365388337850296,0.30900329492725986,0.31290546135371416
2004Q4,0.6740152156102986,0.6753132630433101,0.30587577880583194,0.31129696129987605,0.3152279753701401
2005Q1,0.6758511428758965,0.6758737492334799,0.3069431910234264,0.3117280265009471,0.31535361466667144
2005Q2,0.6748142692034166,0.6737518507336441,0.3063896963099019,0.31104279162126997,0.3144004737926321
2005Q3,0.6729343552014383,0.6719055049980207,0.3048697495678003,0.3090030798417322,0.31218598259736996
2005Q4,0.669608837602627,0.6711268368282508,0.30570130559233233,0.3097465155534057,0.31291112692256423
2006Q1,0.6700939417198142,0.6701679586544644,0.306445102973389,0.3098867296572872,0.3128269028095361
2006Q2,0.6671538254023369,0.6670970981225294,0.30451091973797106,0.30713416000843546,0.3094400480207787
2006Q3,0.6666450318754007,0.665343770440992,0.3051197960289238,0.307485580238596,0.3100512166124673
2006Q4,0.6635791027916434,0.664433945566603,0.3046978261392945,0.30759057569113213,0.31048969937939125
2007Q1,0.6634180478152959,0.6625553723153873,0.30423583933448345,0.3062052136446938,0.3086856306720769
2007Q2,0.6543537917650138,0.6548043566240019,0.2979096748032998,0.2994953625526091,0.3017047689325936
2007Q3,0.6491781188716552,0.6517882425174931,0.2964996190345454,0.29854860943100403,0.30104831771604634
2007Q4,0.6592791335641515,0.6595169908783263,0.3048300545841152,0.3061640477800045,0.30797844974061195
2008Q1,0.6688773194069423,0.6650328378847306,0.3108833727309433,0.3123801567942439,0.31438012948213634
2008Q2,0.6519423619271301,0.6539598734015293,0.29999244923265106,0.30153506648620587,0.30326519356296455
2008Q3,0.6529028558493083,0.6535251921473654,0.3016225090609744,0.30289733536467695,0.30434275919740217
2008Q4,0.6588704426065614,0.660407130563432,0.3067638308656654,0.308775596829396,0.3105824139741333
2009Q1,0.6653498669279724,0.6651814913928338,0.3123502616332339,0.31344937783635196,0.3146495720775312
2009Q2,0.6677060681361964,0.6655204359504965,0.3122323317692272,0.3145775654524864,0.3169990150883196
2009Q3,0.6620411297167922,0.6634104690987144,0.31088953990659357,0.31211567711214305,0.3132849063998138
2009Q4,0.6729356653883785,0.6700980312992236,0.31630453320857094,0.31834349297201403,0.3205990714622939
2010Q1,0.6632334190506023,0.665367879702361,0.31049395149012377,0.31183268170198924,0.31279116947656616
2010Q2,0.6606557075568378,0.6611872350235473,0.3072210474522627,0.3078722825822394,0.30861720083092237
2010Q3,0.6651753755962151,0.6642020796383517,0.3093191394649022,0.30992890130567297,0.31055149019377287
2010Q4,0.6690733509154044,0.6676046867253396,0.3138760178755339,0.3146395780032595,0.31557068595682536
2011Q1,0.6601511074725902,0.6617166650086996,0.307935695477204,0.30932481461949823,0.3106487813524327
2011Q2,0.6586112454120924,0.6587195324277894,0.306663954909312,0.3074249143379215,0.3083028869809653
2011Q3,0.6575030472331641,0.6580660499646356,0.3066223053059224,0.30731630187871695,0.30835007866541086
2011Q4,0.6688939501275534,0.665122712239772,0.3129162205598895,0.3146454370145644,0.3168910666799206
2012Q1,0.6520213693054817,0.6560793831809567,0.30396601549002916,0.30628893784191247,0.30818043532327927
2012Q2,0.6553888206069916,0.654412702885122,0.30378466920538294,0.3045879407939945,0.30553723013080547
2012Q3,0.6553235823098964,0.6547964974107956,0.30271250112096987,0.3034332448945236,0.3042634268752662
2012Q4,0.6601492819350223,0.6572393383109874,0.30554101388323973,0.3066956675249175,0.30809026354341107
2013Q1,0.6454972268761117,0.6472764682631187,0.29552452449069755,0.2975665404298432,0.2994789035238132
2013Q2,0.6367763295132508,0.6377089102358698,0.2894997919811697,0.29138645232374216,0.29340062152023505
2013Q3,0.6355382763330529,0.6355403170102158,0.28859891798717907,0.28982081155936357,0.29131667946824036
2013Q4,0.6397269879458936,0.6375870895899595,0.2937835871715055,0.29453304007412257,0.2954045255996252
2014Q1,0.6272180554139118,0.6290666834094303,0.2885467053271114,0.2897440414543505,0.2910052522813462
2014Q2,0.6207757172815885,0.6227834333520221,0.2844741764668062,0.28581805556524265,0.2868527973991805
2014Q3,0.6260749389278271,0.6243210271609921,0.28784524200800565,0.28863169070752764,0.289536688131753
2014Q4,0.6266700007770081,0.627229288963511,0.2918132674736026,0.2929951547185641,0.29359363129585314
2015Q1,0.6260662970811808,0.6260087144969313,0.29280874532961076,0.29445398721852883,0.2956993986407565
2015Q2,0.6219210522899435,0.6209927582840571,0.28924543783752077,0.29143983710881405,0.2931653172767411
2015Q3,0.617430188521269,0.6174675613988589,0.2874958200779286,0.2896220894093148,0.29115085615290026
2015Q4,0.6178200521818203,0.6176427411602814,0.287435318944411,0.2893427642207625,0.2905397486179609
2016Q1,0.6114460285901164,0.6133715111456153,0.28452619504886983,0.28644787335158634,0.2878027678110384
2016Q2,0.6099478449770017,0.6098494354130795,0.28185559861548215,0.28357924657646844,0.28464600072517066
2016Q3,0.6109400992150219,0.6103841280332876,0.2823572701236972,0.2843417518452041,0.285661629797889
2016Q4,0.6159135407766331,0.614239095966932,0.2853496215039261,0.2877344033842017,0.28954177713865314
2017Q1,0.6061659953493229,0.6080749256783213,0.2799329756069879,0.28140950433091505,0.2825085216242975
2017Q2,0.6034588312351443,0.6046251050368404,0.2765992569307291,0.2781680850032403,0.27916286836136495
2017Q3,0.6085056724165488,0.6072148617245404,0.27845951976436245,0.2806396799101796,0.2821485427468316
2017Q4,0.6120165590837455,0.6109111994240958,0.28091246005214565,0.28325340587500625,0.2852555713273668
2018Q1,0.6062939017277578,0.6077268487918608,0.27776314987520473,0.27927804065676454,0.2806081345160736
2018Q2,0.6036553911625394,0.6039486102832529,0.2741202669207449,0.2751917825186381,0.27594421172990613
2018Q3,0.6044771672391585,0.6041749297626251,0.27313609683014195,0.2740960022704163,0.27484576199706073
2018Q4,0.6100722409998883,0.607742598509885,0.2737906687105658,0.2747141590101595,0.2759773292825671
2019Q1,0.5983327161139304,0.6006876956073781,0.2656757982863387,0.2671565593400198,0.2687555852102711
2019Q2,0.5986135941062368,0.5980256004628534,0.2631340183599581,0.2641722575200779,0.26587238855153644
2019Q3,0.5940508050479613,0.596320932989935,0.2608095475655863,0.2625143980249024,0.2645578950874432
2019Q4,0.609215457494104,0.6057461266262909,0.2685309211426781,0.26966680880854677,0.2712029966639005
2020Q1,0.5991396012681862,0.601516751160609,0.26041333111240544,0.2631959312026032,0.26611947844163814
2020Q2,0.5865879191765383,0.597504327431632,0.2575352383229365,0.2595944249532054,0.2626090772485409
2020Q3,0.5999141464419078,0.597280703133362,0.25689954852386926,0.2589101640926794,0.2622244285954942
2020Q4,0.615420879749711,0.6015874527219858,0.25927678100487783,0.2619311679078934,0.2658533460703024
2021Q1,0.604243543861884,0.6012973953428828,0.25960342682177606,0.262655991770938,0.26727761406863526
2021Q2,0.5899142176492493,0.5907295104390691,0.24695532235662251,0.25038186414151264,0.2553262729342596
2021Q3,0.5900410308291606,0.5884254873663906,0.2505625537168318,0.2533787155146515,0.2575630777748187
2021Q4,0.5847411209432527,0.5865612639677814,0.2521553268495792,0.2557304392769677,0.26040327489772636
2022Q1,0.5821580920667051,0.5822407962850464,0.24714672373413216,0.25191219910954443,0.2571675868254384
2022Q2,0.575060395287157,0.5765672358305974,0.24290563584558333,0.24838543734179558,0.25447179208374504
2022Q3,0.5780172591155304,0.5763207022583754,0.24226411563875083,0.24829571051482,0.25526096287013167
2022Q4,0.5733915752901744,0.5754513461181179,0.23955564556968917,0.24599003338865355,0.2533204627707598
2023Q1,0.5792942841362436,0.5742427481871499,0.236735310722686,0.24423415786547292,0.25262629912860896
2023Q2,0.5549788752026328,0.5592577221178366,0.22275173581979438,0.23025297503202807,0.23805516627746845
2023Q3,0.558716689594733,0.5576126618702515,0.22157100369856045,0.22879265156156037,0.23691097399115302
2023Q4,0.5527909558653819,0.555674164659166,0.21941144325417544,0.22722493420190193,0.2351502495724017
2024Q1,0.560304624894086,0.5586547496268134,0.2228607545814008,0.23036232505361115,0.23854887850621645
2024Q2,0.5555597978758177,0.5558919867411733,0.22184508316359142,0.22896592408801622,0.23761736647119364
2024Q3,0.5561801763166703,0.555714491101791,0.2228036789253932,0.22977321778380938,0.23848950509304462
2024Q4,0.5554196383139185,0.5578415098651246,0.2258674274228558,0.23303532438849447,0.24151600795459602
2025Q1,0.5696796469130659,0.5639634431095719,0.2320172009394406,0.23980752356589422,0.24857960959102945
2025Q2,0.5482774488540658,0.551515340813393,0.22256338824389071,0.22966000574630957,0.23773696929942392
2025Q3,0.5480178157876563,0.549213545786174,0.22364628576585374,0.23047294838125956,0.23810518498194935
2025Q4,0.5550447852238422,0.5535869476273274,0.22648307512912122,0.23381326019149468,0.2420392217717856
2026Q1,0.5515994129886721,0.5513306315763364,0.22519120091496025,0.23211490572673438,0.23994225383270307
2026Q2,0.5433097680795567,0.5451589495162337,0.22137807974221418,0.22815002092538744,0.2364070040190768


==> anc/results/solo_trabajo_cuna_aportes/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.22157150898668415,0.26242775766679904,0.2992091518419075,0.33249635190806853,0.36276469671510553,0.3904070470520826,0.4157509308125707,0.43907158200272955,0.4606019768529407,0.480540644040419,0.49905780444644415,0.5163002429303346,0.5323952074625011
1993Q3,0.2209765426625597,0.2617599747701623,0.29848565045758796,0.3317304617581085,0.3619668927966142,0.38958561746708936,0.41491247147516075,0.4382213675560849,0.45974424184418405,0.4796787982134196,0.49819459910854397,0.5154379005981649,0.5315355236768852
1993Q4,0.2216970713952768,0.26256866331956585,0.29936179092505066,0.33265791139258083,0.3629329669131167,0.3905802802845765,0.41592773676041683,0.43925084927553226,0.4607828135563798,0.4807223322852624,0.4992397652072091,0.5164820086690329,0.532576400635634
1994Q1,0.22332003113812612,0.26438918847211357,0.30133317922360603,0.33474380652018393,0.3651048383967987,0.3928155843891313,0.4182085561671105,0.4415628745611018,0.4631145720934984,0.48306459853110245,0.5015851055235774,0.518824426992322,0.5349110604949342
1994Q2,0.221065482382113,0.2618598115864304,0.29859382913603016,0.33184498963618914,0.36208620351931964,0.38970847135041115,0.4150378816759622,0.4383485447007254,0.4598725520429866,0.47980773090480655,0.4983237422049197,0.515566921113393,0.5316641525092488
1994Q3,0.22079940149905933,0.2615611173331765,0.2982701652612358,0.3315023176275656,0.36172920993888524,0.389340865712364,0.41466261719621245,0.4379679838717912,0.45948859219331806,0.47942190037043975,0.4979372746691532,0.515180813555268,0.5312792107251921
1994Q4,0.22159726672455277,0.26245666358468783,0.2992404654664545,0.33252949617475375,0.36279921830329176,0.3904425874034188,0.4157872046703832,0.43910836132706427,0.46063907863125386,0.4805779209571721,0.49909513767512786,0.5163375365179745,0.5324323839207701
1995Q1,0.2232708532897008,0.2643340446845658,0.30127348580943375,0.33468066501403954,0.36503911245701,0.392747955860795,0.4181395665107057,0.4414929558443477,0.4630440704354043,0.48299379201745524,0.5015142180253567,0.5187536389151438,0.5348405172068011
1995Q2,0.22121423484007918,0.2620267801314991,0.2987747395595174,0.33203650922478906,0.36228571290613504,0.3899138977185309,0.41524757518092725,0.43856118580175496,0.4600870812452783,0.4800232949568484,0.4985396525175211,0.5157826213527873,0.5318791931441147
1995Q3,0.22091600123187333,0.2616920132589691,0.29841200807595336,0.3316524949230478,0.361885667824772,0.38950197835821443,0.41482709014383756,0.43813478150785057,0.45965688274579963,0.4795910137758573,0.4981066700020909,0.5153500536377477,0.5314479421797311
1995Q4,0.22174345702110584,0.2626207149706459,0.29941817492972506,0.3327175885622892,0.36299512102445447,0.39064426583330264,0.4159930402801152,0.43931706034993745,0.46084960285539817,0.4807894347547001,0.4993069670840297,0.5165491373665764,0.5326433168031006
1996Q1,0.22316827250770244,0.2642190153308595,0.30114896195775376,0.3345489443958982,0.3649019967631594,0.39260686761652913,0.4179956354504138,0.441347083531943,0.4628969791508493,0.48284606211765785,0.5013663167630564,0.5186059428588067,0.53469332981931
1996Q2,0.22112616177919256,0.2619279231469221,0.2986676294002995,0.3319231191122798,0.3621675936530745,0.3897922765087431,0.4151234287513689,0.43843529531867503,0.45996007390777677,0.47989567585554654,0.49841182925558786,0.5156549232342835,0.5317518862444963
1996Q3,0.2208664494817314,0.2616363868949833,0.29835173051482694,0.33158867636518574,0.36181918108322353,0.3894335143141864,0.4147571988453778,0.4380639029976574,0.4595853704396781,0.4795191523700746,0.4980346893160995,0.5152781394051067,0.5313762445252443
1996Q4,0.22155911846772927,0.26241385261963013,0.2991940884569546,0.33248040777732485,0.3627480899093012,0.3903899500599592,0.4157334808630247,0.4390538888015362,0.460584128445821,0.48052271130105445,0.4990398445436456,0.5162823020292411,0.5323773228454045
1997Q1,0.2230422198560532,0.2640776580534113,0.30099592962813226,0.334387060542233,0.36473347564780595,0.3924334577290322,0.41781872556797167,0.44116778207782825,0.46271617423763484,0.4826644674395965,0.5011845069995712,0.5184243812196735,0.5345123896439571
1997Q2,0.22109693553187076,0.26189511744061844,0.2986320839872658,0.33188548879132895,0.36212839308382677,0.38975191297589173,0.4150822264401741,0.4383935135193378,0.4599179208176627,0.47985331914909257,0.4983694042533811,0.5156125392699417,0.5317096316654505
1997Q3,0.22127943523337215,0.2620999611947495,0.29885402762501706,0.33212044352834447,0.36237314548916194,0.3900039202581749,0.4153394647863489,0.43865436437251615,0.4601810846619588,0.4801177494899757,0.49863425659720034,0.5158771313618495,0.5319734122607818
1997Q4,0.2228185389173987,0.2638267982200847,0.3007243304159955,0.33409973243076074,0.36443434872138464,0.39212563596650624,0.4175046748362136,0.44084947082306497,0.46239517995303175,0.4823420580546915,0.500861703677915,0.5181020072250735,0.5341911086640366
1998Q1,0.22397455952578535,0.2651229977470915,0.30212741224909934,0.3355838032777782,0.36597910925952853,0.3937150619573196,0.41912604263651493,0.4424926284733787,0.4640519958446307,0.48400599965335683,0.5025275126191129,0.5197654465904453,0.5358487648583716
1998Q2,0.22271077304693587,0.2637059285098004,0.3005934587813774,0.3339612728920006,0.36429019512431615,0.39197728434027823,0.417353313869106,0.4406960495856569,0.4622404591562773,0.4821866492406325,0.500706099462662,0.5179466048359013,0.534036228400984
1998Q3,0.2236533140129409,0.2647628692332768,0.3017376574894075,0.33517161729441647,0.3655501300110492,0.39327373800521326,0.41867590466785454,0.4420364923035026,0.46359211589738125,0.48354418618841594,0.502065222107711,0.5193038519875808,0.5353888106738218
1998Q4,0.22568658653612106,0.26704132206018716,0.3042026508602383,0.33777761819428487,0.36826149362363125,0.3960623655389021,0.42151951544245236,0.44491733311983556,0.46649598612545284,0.4864596937567939,0.5049832103637865,0.522216954380523,0.5382911020149328
1999Q1,0.22749213757667536,0.2690627565626658,0.30638779873427663,0.3400860618768784,0.3706616614682227,0.3985294219416431,0.42403380789684314,0.447463234753875,0.46906102312211945,0.4890338806811558,0.5075585390397472,0.5247869974199076,0.5408507028221364
1999Q2,0.2262882488430937,0.26771511491796374,0.30493119966925125,0.33854745279325693,0.3690620848019686,0.3968854251003341,0.4223584806516851,0.4457669821848266,0.4673521481385982,0.48731902761797524,0.5058430346817846,0.5230751154611001,0.5391458705911829
1999Q3,0.22719926752844896,0.26873498639358845,0.3060335967790276,0.3397119829090977,0.3702728212770581,0.39812984148168873,0.4236266663654867,0.44705105805992634,0.46864582585589715,0.48861727417848577,0.5071418144240752,0.5243711899746895,0.5404366422913849
1999Q4,0.22879180008106606,0.2705167467415635,0.3079585092776423,0.34174441093309565,0.37238497207740506,0.4002998858597708,0.4258373570208272,0.44928870140821076,0.4708995080397791,0.49087827229868836,0.5094031443670181,0.5266272560957653,0.5426829638242379
2000Q1,0.22979337422843218,0.27163664261773707,0.3091677151134421,0.34302052243909664,0.3737105420210996,0.401661230264845,0.4272236793343065,0.4506914416721704,0.47231185362167605,0.49229478617461414,0.5108194799825212,0.5280399367043223,0.5440892103386938
2000Q2,0.22754166316795557,0.2691181794261072,0.3064476866093961,0.3401493063710934,0.3707273976847867,0.3985969702090546,0.42410263092725053,0.4475329057446915,0.46913120173179707,0.489104294745598,0.5076289705244298,0.5248572715318894,0.5409206795033936
2000Q3,0.2270527763862727,0.2685710214628325,0.3058563929787509,0.33952481906107856,0.37007825703300823,0.39792988918573485,0.42342291746997984,0.44684477729128785,0.46843802216424546,0.48840875475420253,0.5069332262153438,0.5241630518770873,0.5402293703053668
2000Q4,0.22725796068796128,0.2688006774147471,0.3061045887353326,0.3397869621406081,0.3703507623785431,0.3982099383920834,0.42370828168604646,0.44713368530614933,0.46872906101911144,0.48870079407679484,0.5072253600642938,0.5244545536535794,0.5405196575155962
2001Q1,0.22853545727517682,0.2702300354156692,0.30764885054322594,0.3414175400105087,0.37204535843361936,0.3999510373566645,0.4254820432225716,0.44892911963633114,0.47053740828881063,0.49051505219724945,0.5090399220630947,0.526264926691351,0.5423222434254811
2001Q2,0.2263079682088101,0.2677371951016666,0.30495507105095737,0.33857267392087476,0.3690883107273024,0.39691238438575466,0.4223859584402197,0.4457948075776076,0.4673801846761806,0.4873471660275803,0.5058711872985513,0.5231032118996368,0.5391738543603973
2001Q3,0.2263376648722898,0.26777044668427974,0.30499101970491965,0.338610654838705,0.3691278044466823,0.3969529821560398,0.42242733672267746,0.4458367090339057,0.4674224038321478,0.4873895383499778,0.5059135807932227,0.5231455205928072,0.5392159932006657
2001Q4,0.2277870316251956,0.26939274604098545,0.30674435445342696,0.34046258425835246,0.3710530014699353,0.39893153377992163,0.4244434937590032,0.4478779547459047,0.46947875214923607,0.4894529995400264,0.5079777507504586,0.5252052623848789,0.5412671881716046
2002Q1,0.22859168543128575,0.2702929278072057,0.30771677951456744,0.34148924751940785,0.37211986397423935,0.4000275712940341,0.42555999784047993,0.44900801273168267,0.4706168557824789,0.49059474731078534,0.5091196193348055,0.5263444295989756,0.5424013947242522
2002Q2,0.22708860953007498,0.2686111299135037,0.3058997408881611,0.3395706043869854,0.37012585361221906,0.3979788047120444,0.42347276258220773,0.4468952425458546,0.4684888606840741,0.48845976901797705,0.5069842579031208,0.5242139739969653,0.5402800810398753
2002Q3,0.22647622801645684,0.2679255907263735,0.30515874164740847,0.3387878527819171,0.3693120548821889,0.39714237826761106,0.4226203693434145,0.44603217790138305,0.467619350673357,0.48758719590082145,0.5061113335887194,0.5233428745478033,0.5394125518218172
2002Q4,0.22710670840260921,0.26863138793157065,0.3059216348445666,0.3395937291828952,0.37014989299218526,0.39800351003496387,0.42349793720547685,0.446920730192918,0.46851453667965,0.48848553361492836,0.507010031153304,0.5242396917743741,0.5403056919324906
2003Q1,0.22633741899699422,0.2677701713777378,0.30499072206983346,0.33861034037936966,0.36912747746393115,0.3969526460340259,0.42242699414001983,0.4458363621211077,0.46742205429030265,0.48738918754121163,0.5059132298102607,0.5231451703129464,0.539215644327985
2003Q2,0.22325555935582495,0.2643168951275568,0.30125492107688046,0.33466102767633676,0.3650186711162677,0.39272692258175446,0.4181181097020615,0.44147120989533567,0.4630221430057236,0.4829717696082603,0.5014921702763528,0.5187316219474221,0.5348185762437482
2003Q3,0.22057380534074889,0.2613078404903534,0.2979956867142747,0.33121169190387195,0.36142641170178325,0.3890290418347419,0.4143442736212054,0.43764512580766235,0.4591628304537993,0.4790945328452681,0.49760934931420214,0.5148531775044771,0.5309525488784961
2003Q4,0.21841595686633122,0.2588838548635949,0.2953674528759599,0.32842755972682336,0.3585244524014273,0.38603943674362284,0.4112910875191834,0.4345476391621138,0.4560365512043529,0.47595197246618337,0.49446062349739406,0.51170647498515,0.527814500162545
2004Q1,0.21607589586120876,0.25625237922462896,0.2925115014310973,0.32539956574604634,0.3553658066846012,0.38278303238413075,0.40796321417960674,0.431169409770959,0.45262498802869,0.4725208419935287,0.49102108398969346,0.5082675828815764,0.5243836091067866
2004Q2,0.211883322922637,0.25153038044701886,0.28737952051105703,0.3199515214589569,0.3496761097621986,0.3769110258277333,0.4019564916309547,0.42506632396491006,0.4464565668979644,0.46631226634489875,0.4847928370964882,0.5020363520715004,0.518162998119317
2004Q3,0.21070692738564478,0.25020374371729204,0.2859360389775739,0.3184175372501206,0.3480725559911306,0.37525464505839445,0.4002607494572828,0.42334210171219666,0.4447126922501011,0.4645559236455154,0.48302988735155566,0.5002715845115389,0.5164003294098967
2004Q4,0.21180527360085155,0.2514423861525894,0.28728379861762804,0.3198498198483656,0.34956981656215613,0.37680125062476444,0.40184412632149863,0.4249520888657723,0.4463410460477055,0.4661959347854055,0.4846760821395761,0.5019194900090405,0.518046287449785
2005Q1,0.21223252180731791,0.2519240339992634,0.2878077051782033,0.3204064167847076,0.35015150639730463,0.3774019615286485,0.40245897859232505,0.42557714225321075,0.44697310634335313,0.46683240437808193,0.48531484353873733,0.5025588143379724,0.5186847620259095
2005Q2,0.21062035926704198,0.2501060904285674,0.285829755956209,0.31830456270273233,0.34795443122162584,0.3751326036570567,0.400135784224241,0.4232150154369321,0.44458413663580426,0.46442642942569856,0.4828998877924806,0.5001414338983794,0.5162703176935756
2005Q3,0.20922923775778535,0.24853628293863092,0.28412067998448887,0.3164873593573844,0.3460538849453374,0.3731685665396869,0.39812424570259314,0.4211689146278915,0.4425139855047281,0.46234079529773653,0.4808057701547109,0.498044560972218,0.5141753815589493
2005Q4,0.20864578045162385,0.24787757313854333,0.28340322694338066,0.31572422092807706,0.34525546496122467,0.3723432071908969,0.3972786729632542,0.420308576893257,0.44164331364250714,0.4614634041997551,0.47992461627767796,0.49716206644284083,0.5132935326468661
2006Q1,0.20792990213313492,0.24706911351794208,0.28252242328741783,0.3147870918345387,0.34427478244547577,0.37132921947007175,0.39623964837196235,0.4192512177010217,0.44057307405705076,0.4603847369929765,0.4788411656754439,0.4960768201642598,0.5122089426079667
2006Q2,0.20565645861086296,0.24449983092388827,0.2797214287038881,0.3118052326297779,0.3411526677306019,0.36809948599235764,0.39292866876868465,0.4158804023589639,0.43715987312518817,0.4569434186423634,0.4753834256396455,0.4926122628271302,0.5087454634197237
2006Q3,0.20437138539660035,0.24304630426615118,0.2781355992241264,0.31011582400505894,0.3393826653051886,0.3662673977600615,0.39104947809588925,0.4139662955240802,0.43522080034851474,0.45498753060919694,0.4734174159610203,0.4906416387593551,0.5067747613828609
2006Q4,0.20370821365127606,0.24229585320616037,0.27731649642548145,0.3092428868424532,0.33846776376702864,0.3653200995919047,0.39007753681352925,0.412976023494119,0.4342173567812526,0.45397514585650733,0.4723995676436556,0.48962119111865776,0.5057540763095162
2007Q1,0.20234678004498796,0.24075450056363717,0.2756334041646991,0.30744846056056485,0.3365863882255613,0.36337145121035946,0.3880775777226997,0.4109377623540549,0.4321514367134143,0.4518903028066365,0.4703029906490497,0.4875188076085559,0.5036507796138939
2007Q2,0.19683908361908584,0.23450873347441328,0.2688031432345221,0.30015649872055034,0.32893157704019826,0.35543384718425053,0.37992235634398414,0.40261822548505116,0.4237113450858424,0.4433657007247453,0.4617236448318744,0.4789093501280658,0.4950316219783053
2007Q3,0.19474237075791892,0.23212673573887715,0.2661939369548888,0.2973667233143021,0.32599893587833256,0.35238899806506857,0.37679035606621464,0.3994196446597185,0.4204631363108045,0.4400818803656952,0.45841583257914587,0.47558719906180613,0.49170316364151995
2007Q4,0.20016696168109085,0.23828452952853002,0.27293423431122027,0.30456873431390635,0.33356519229743525,0.36024038468573955,0.38486232177875235,0.40765928409931496,0.4288269212256734,0.44853388105464087,0.4669263125857204,0.48413149672938227,0.5002607959836997
2008Q1,0.20414446569797876,0.24278954655770418,0.2778553795474559,0.3098172129241367,0.339069723797048,0.3659433983943148,0.39071707229946706,0.41362764142157654,0.43487766142340234,0.4546413525275562,0.4730693868841087,0.49029273705356907,0.5064257936257217
2008Q2,0.1962494454032506,0.2338391079422489,0.26806988497686446,0.29937273024596744,0.3281078978257678,0.3545788691333895,0.37904311256957496,0.401720485505631,0.42279986009092124,0.44244439603663943,0.4607957721096657,0.47797760860269817,0.49409825566568794
2008Q3,0.19594672519674916,0.23349524914137368,0.26769327727546716,0.2989701087834381,0.3276847054612961,0.3541395301886975,0.37859124192640037,0.4012590499148918,0.4223313037532153,0.4419707391907176,0.4603186890319458,0.4774984897612537,0.4936182575778697
2008Q4,0.2008027608917951,0.2390052239076875,0.2737220678654916,0.3054095247337503,0.33444753365268043,0.36115504845645596,0.38580180179368584,0.40861744723432075,0.4297987367435599,0.44951520905559716,0.467913737332415,0.48512219435449366,0.5012524287668665
2009Q1,0.20425291712746074,0.2429122618853003,0.2779893117623351,0.3099599387164442,0.33921930222875624,0.3660982652468274,0.3908759601692899,0.4137895186453692,0.43504168494021356,0.45480683117227266,0.47323575256836703,0.49045952196735454,0.5065926120751404
2009Q2,0.20450044672052517,0.2431923236921449,0.2782949493497435,0.31028562072413785,0.33956059921325127,0.36645160815877603,0.3912384577309654,0.4141588177912298,0.4354158631250315,0.4551843125255117,0.4736152420762375,0.4908399534133576,0.5069731065734263
2009Q3,0.2029651752086271,0.24145474295840708,0.27639816211267026,0.3082639253940244,0.33744148108597977,0.36425722887091755,0.38898678236633333,0.4118644768412207,0.43309081808012195,0.4528383744172618,0.4712564787738546,0.48847501196432125,0.5046074700957877
2009Q4,0.20787780813797405,0.247010271705064,0.28245830548922757,0.31471886358513984,0.34420337344955754,0.37125537602583036,0.39616397283932797,0.41917419854262217,0.4404951089329589,0.4603061506785667,0.4787622240802495,0.4959977413856547,0.512129905709501
2010Q1,0.20438899262739424,0.24306622553931206,0.2781573397131482,0.3101389902536277,0.33940694223967677,0.36629253150904684,0.3910752629995337,0.41399256420678504,0.43524741605845485,0.4550143812541345,0.4734444094264967,0.49066869920557155,0.5068018262950625
2010Q2,0.20136187565621833,0.23963881428895867,0.27441450388004884,0.30614833080799353,0.3352226830841102,0.3619584338016356,0.38662683279469995,0.40945874240072083,0.4306518845235575,0.450376581277807,0.4687803423040135,0.48599156032528945,0.5021225108456211
2010Q3,0.20353960500312504,0.24210501640197316,0.27710816434747454,0.30902082609468073,0.33823499311033733,0.36507905336180946,0.3898301885991619,0.412723980734178,0.43396193381797094,0.4537174208560041,0.47214042730948796,0.48936136608224945,0.5054941693374924
2010Q4,0.20603023704066833,0.24492243924716722,0.2801823387294806,0.3122960871711159,0.3416667853141411,0.36863149139940943,0.39347421417719386,0.41643595459593674,0.4377225497541985,0.4575108605326654,0.47595369707201496,0.4931837725844798,0.509316902011765
2011Q1,0.20174234862634383,0.24006987088617956,0.27488549977549803,0.3066507745037467,0.3357497534424849,0.362504618104022,0.3871876521193449,0.4100305410814253,0.4312316671950606,0.45096188564561673,0.4693691390038164,0.48658217351568456,0.5027135548064943
2011Q2,0.19959932495545119,0.23764091465745787,0.2722304776477785,0.30381749368513244,0.33277665434308845,0.35942279666487775,0.3840223959034674,0.40680250811136737,0.4279577992049118,0.44765612174992897,0.4660429778809263,0.48324511954670873,0.49937347455581077
2011Q3,0.19913554790099805,0.23711493190609081,0.27165521664783193,0.30320329336458834,0.3321318398901121,0.3587541119669119,0.3833353325398067,0.40610155820773763,0.4272466515946566,0.44693781546677713,0.4653200232202962,0.48251959425026164,0.49864710075169394
2011Q4,0.2042100263217191,0.24286373069280665,0.27793634528896743,0.3099034953552432,0.33916014957205143,0.36603702188224646,0.39081312728858486,0.4137255042037519,0.4349768223019283,0.454741393629577,0.4731699647403384,0.4903935688170724,0.5065266460929787
2012Q1,0.19773317031006207,0.2355237485181278,0.26991425480760073,0.3013437994314618,0.3301790001505495,0.35672834897080125,0.3812532924609699,0.4039768705110261,0.425090518963415,0.4447594758436759,0.4631271145459248,0.480318444494773,0.49644296010263267
2012Q2,0.19656537099582422,0.2341979137920354,0.2684628105195571,0.2997927451181832,0.32854932252006513,0.3550370884741149,0.3795143569356222,0.402201662113635,0.42328842169144215,0.44293823786468484,0.4612931503797933,0.47847707557986796,0.49459860759532026
2012Q3,0.19683358682852112,0.23450249188610914,0.26879630939093807,0.30014919497669496,0.3289239021944709,0.3554258814839533,0.3799141653052953,0.4026098628374673,0.423702855062636,0.44335711985977777,0.4617150033801699,0.47890067319704355,0.49502293043463835
2012Q4,0.1985505982265052,0.23645135813103485,0.27092930913666813,0.3024280884802021,0.3313178409327072,0.3579098319528931,0.3824677074049144,0.4052162645739285,0.42634835342763194,0.44603035718296014,0.4644065820679653,0.4816028014350481,0.49772913837102856
2013Q1,0.19165303815005605,0.22861271723319945,0.262340390765266,0.2932422418405866,0.32165912730366836,0.34787920310682247,0.3721477305688789,0.39467477157049197,0.4156412845290135,0.43520399591523395,0.4534993249574561,0.470646569486166,0.4867505102618839
2013Q2,0.18528249607198793,0.22135004775171216,0.2543595572723852,0.2846841286629202,0.3126385426023111,0.3384902241328471,0.36246782510743447,0.38476800540902445,0.4055608390715212,0.42499415998385237,0.443197082164026,0.4602828719044472,0.4763513068609184
2013Q3,0.18387158705458165,0.219738564184789,0.25258571265525526,0.2827790085321256,0.31062758675042745,0.3363943639119299,0.3603043646187427,0.3825513103979182,0.40330287995991787,0.42270494320911683,0.44088499523500546,0.4579549612580694,0.4740135029823355
2013Q4,0.18520292071259578,0.22125918888666704,0.25425957327413923,0.28457677396770253,0.31252525196485964,0.33837217721761303,0.3623459964929687,0.3846432036501785,0.40543373746857836,0.4248653210062635,0.4430669769759632,0.4601518960781669,0.4762197931003721
2014Q1,0.17972986749147885,0.21500177426459632,0.24736533206059966,0.2771660103720986,0.30469664699368476,0.3302071032222314,0.35391186880320463,0.37599610718776977,0.3966205019534439,0.4159251728793573,0.4340328635763601,0.4510515540029246,0.46707661538913975
2014Q2,0.17580752238945405,0.21050721500790648,0.24240313618786966,0.271821911577359,0.2990413295403678,0.32429913998420445,0.3478000170474515,0.36972111765004784,0.39021655552423645,0.40942102981673356,0.4274527889525598,0.4444160676233893,0.4604031030270235
2014Q3,0.1767586795825675,0.2115979077826841,0.24360809662621508,0.27312038968380403,0.300416190081163,0.32573616175552633,0.34928734429712627,0.37124882703982265,0.39177631166458243,0.4110058092999437,0.4290566577943772,0.44603400066622517,0.4620308365468952
2014Q4,0.17857308124231147,0.2136771067184743,0.24590372861003376,0.275592800507878,0.30303268263022093,0.32846963849455074,0.35211524636270336,0.37415229813545986,0.3947395339836908,0.4140154722669409,0.43210153020329145,0.44910458393636826,0.46511908207634206
2015Q1,0.17780913093523895,0.21280188414858822,0.24493762342553949,0.2745525203562058,0.30193199605109133,0.3273199498324461,0.3509260447727281,0.37293151122931884,0.39349380855174926,0.41275039873284175,0.43082182330073804,0.4478142290605147,0.4638214545258671
2015Q2,0.17470679962632163,0.20924439489015087,0.24100738498128763,0.27031720855335467,0.29744749869822235,0.3226326516322034,0.3460746161393766,0.36794832037985564,0.38840604479548946,0.4075809724094912,0.42559009156648936,0.4425365848451134,0.45851180721634216
2015Q3,0.17256156860000357,0.2067813329569421,0.23828310013492793,0.2673783273651718,0.29433263586497366,0.3193739435202327,0.3426989253310236,0.3644781894799871,0.38486045736869656,0.4039759642843839,0.42193924512034303,0.4388514310893794,0.45480215473092467
2015Q4,0.1726674999749016,0.20690301824425286,0.2384177514187922,0.26752364564748565,0.2944867150809538,0.3195351956992936,0.3428660217375972,0.3646500139503842,0.3850360690415639,0.4041545676279719,0.4221201656728499,0.4390340957055356,0.4549860754075601
2016Q1,0.1701044575268176,0.20395707021174023,0.2351561330656114,0.2640018784341095,0.29075089225171846,0.3156237672887998,0.33881120059516784,0.3604788920347342,0.38077151020893635,0.39981592654661935,0.4177238704125415,0.4345941226580611,0.4505143385870572
2016Q2,0.16802154696212446,0.2015603147308433,0.23249982989914417,0.26113098334739077,0.2877028208925206,0.3124298064241926,0.3354976229819874,0.3570678439899917,0.3772817233056652,0.3962632921038283,0.41412190612314803,0.43095435381384023,0.4468466112283743
2016Q3,0.1683360014549558,0.20192230352375407,0.23290117584452152,0.26156490932823967,0.2881636810734636,0.3129128754519568,0.33599892926816527,0.35758403684466233,0.3778099662935063,0.39680117687946087,0.4146673823822798,0.4315056720168475,0.4474022755141312
2016Q4,0.17062175275069066,0.20455193837484642,0.23581504129101158,0.26471363857118707,0.2915062057402726,0.31641486921232065,0.3396315789434919,0.36132306454580193,0.38163484568801503,0.400694500829346,0.41861434952223314,0.4354936674647632,0.45142052658304566
2017Q1,0.1669824122310277,0.20036371132848665,0.23117272842899098,0.25969575383780463,0.2861781128505477,0.3108312397558263,0.33383833489390774,0.35535892519559975,0.37553256840569155,0.3944818828837615,0.41231504201965014,0.4291278404796836,0.44500541564386153
2017Q2,0.16498164260659223,0.1980580669538569,0.22861391435350625,0.2569267292016197,0.2832347507853488,0.3077436332257097,0.3306318323241758,0.352054957973243,0.3721493166936862,0.3910348148231697,0.4088173530446211,0.4255908132788951,0.44143871666818113
2017Q3,0.16648121954580164,0.1997863554080176,0.23053218930839023,0.25900280684335253,0.28544174866462957,0.3100589945485658,0.3330365518952334,0.3545329635145484,0.3746869709080245,0.3936205120384472,0.41144119049700917,0.4282443217077235,0.4441146383508367
2017Q4,0.1686465862371117,0.20227978403578575,0.23329746853276237,0.2619933170161608,0.28861862640634844,0.31338969190615895,0.33649369592954065,0.35809344678288274,0.378331220950795,0.39733190076832947,0.4152055537593719,0.43204956621422186,0.44795041836580823
2018Q1,0.1667793822171124,0.20012984480158663,0.2309132857537976,0.2594151011493392,0.28587989256409113,0.31051850454479885,0.3335136538241384,0.35502446843991536,0.3751901753378003,0.39413311717112787,0.41196123647016397,0.42877013375633727,0.44464478248281225
2018Q2,0.16459227409584284,0.19760910944346502,0.22811539530869882,0.2563869912178699,0.28266076936433004,0.3071412671744868,0.3300060226417198,0.351409886993521,0.37148853630543366,0.3903613504388256,0.4081337884107554,0.4248993600465867,0.440741271761844
2018Q3,0.16472242851471244,0.1977591920495147,0.22828205548884242,0.2565674409388122,0.28285267713917256,0.30734267449651265,0.3302152775987036,0.35162559113967434,0.3717095018505155,0.3905865655295184,0.4083623888060069,0.4251306058798891,0.4409745283767869
2018Q4,0.1667885632341972,0.20014042073776173,0.23092501880097363,0.25942779390368526,0.28589338032570255,0.31053264926638263,0.3335283393167101,0.35503959654562744,0.37520566285331397,0.3941488933581449,0.41197724102875405,0.42878631516560706,0.44466109663507086
2019Q1,0.16272889032773555,0.19545939048041597,0.22572716958029249,0.25380010142149695,0.2799085697128718,0.30425180498136895,0.32700297816367857,0.34831332647103386,0.36831551944399643,0.3871264235816647,0.4048493872886928,0.4215761405106517,0.4373883827899755
2019Q2,0.16122406161676955,0.19372191839404196,0.22379548397609592,0.25170627663874695,0.2776795055250537,0.3019101606987096,0.3245679172158675,0.3458011141968737,0.3657400062451403,0.3844994378650668,0.40218105690843553,0.4188751571577253,0.43466222057141507
2019Q3,0.16026806975704141,0.19261747929431028,0.2225669193570031,0.25037391412417487,0.2762604159064747,0.30041874206612307,0.3230163613035169,0.3441997813408499,0.3640977288573454,0.38282376756843434,0.40047846695450207,0.41715120911450965,0.43292170228480903
2019Q4,0.1656290037889915,0.19880431459251163,0.2294423516205312,0.257823472902981,0.2841881992479566,0.3087440473001081,0.3316710028026345,0.35312593963157524,0.37324621413619374,0.3921526089270715,0.40995175945944134,0.42673816641023216,0.4425958740539466
2020Q1,0.163200530605182,0.1960036868335266,0.22633204129187867,0.25445547692224024,0.28060601127867973,0.30498421227483813,0.32776435221944034,0.34909858043372577,0.3691203257699266,0.3879470899002962,0.405682754953627,0.42241950123550354,0.4382394097908315
2020Q2,0.16093109930903962,0.19338351857804575,0.2234191076621983,0.2512981572637285,0.2772448759531418,0.3014534329928167,0.32409282609913753,0.3453108323549938,0.3652372376120958,0.3839864935639657,0.4016599174304768,0.41834752354936217,0.43412955678721865
2020Q3,0.16080558938800116,0.19323852789244772,0.22325783056708812,0.25112326317150324,0.27705860629561735,0.30125767803117326,0.32388918623630836,0.3451006674257267,0.36502170677066237,0.383766587762661,0.40143648601805176,0.4181212961718734,0.433901161512525
2020Q4,0.1632408181057363,0.19605017489717352,0.22638369719097629,0.25451143993129793,0.28066556050115843,0.3050467412377356,0.32782934865425406,0.34916561006758723,0.36918901924333575,0.38801713214153494,0.4057538764975089,0.4224914710914391,0.43831202955333093
2021Q1,0.16307560250001005,0.19585952558978256,0.22617184851726782,0.2542819212415261,0.2804213279850114,0.3047902820277446,0.32756276368361437,0.3488906804991984,0.3689072600888092,0.3877298358141369,0.40546214839775446,0.4221962588435789,0.43801414714999815
2021Q2,0.15717338028099612,0.1890387601182661,0.21858240285793232,0.246049134816053,0.27165052870958667,0.29557036408883297,0.3179690460207767,0.33898720674854604,0.35874866130561645,0.3773628483581705,0.39492685792422755,0.41152712530820384,0.4272408536412049
2021Q3,0.15591615163506292,0.18758337024403246,0.21696041126202653,0.2442870435660196,0.26977069472472875,0.29359172607667766,0.3159077079455678,0.3368569093270122,0.356561165431884,0.37512824875435163,0.3926538411360677,0.4092231830246054,0.42491245993547183
2021Q4,0.15490645430836164,0.18641388923177074,0.2156563975183049,0.24286972864697973,0.2682580112536135,0.29199888271465146,0.31424765155518847,0.33514069895208176,0.35479827681334214,0.3733268237353296,0.3908208930494655,0.40736476670162614,0.42303381310945243
2022Q1,0.1525919742599536,0.1837309988626411,0.21266265425766118,0.2396136186122121,0.26478056010745443,0.2883349441205378,0.3104269450393282,0.33118865141423937,0.3507367090278605,0.36917451361661136,0.38659404029534195,0.4030773780220661,0.41869802313368726
2022Q2,0.14960576253948826,0.18026503130737423,0.20879051193472972,0.2353974708493873,0.260273160442425,0.2835812325432058,0.3054653429962175,0.32605211517614685,0.34545359162449096,0.36376927407228965,0.38108783027949983,0.39748852949473984,0.4130424555753529
2022Q3,0.14947734537575383,0.18011587114981342,0.20862375548734632,0.23521578145570723,0.26007880186084226,0.28337613634149134,0.3052511631325193,0.32583027247994245,0.34522531025914543,0.36353561158898623,0.3808497025167609,0.3972467313076528,0.41279767817182
2022Q4,0.14902538743874427,0.17959083582607321,0.20803670581531283,0.23457608414960832,0.2593944208159438,0.282653868842949,0.3044968312258969,0.3250488789840687,0.3444211666977575,0.36271244367050487,0.3800107375499458,0.3963947709972556,0.41193515951561205
2023Q1,0.14839933972878241,0.17886337304557157,0.20722312232815607,0.23368933703691763,0.2584455330039286,0.28165225377339187,0.3034505560784052,0.3239648794056927,0.34330542299176936,0.3615701261495049,0.3788463270634957,0.3952121593549972,0.41073773353863824
2023Q2,0.14085053898262556,0.17007440579735514,0.19737558005739228,0.2229377649545247,0.24692198350229405,0.26946997388435134,0.290706992571907,0.31074414232172914,0.3296803164265831,0.34760383104464093,0.36459380247009493,0.3807213146612616,0.3960504133686881
2023Q3,0.14004515815016474,0.16913481954957593,0.19632084531041177,0.2217841766881647,0.24568352779534064,0.2681586969357365,0.2893333030911478,0.30931706071242554,0.3282076812085842,0.34609247070157345,0.3630496791820387,0.379149645052311,0.39445577036755225
2023Q4,0.1391018559279584,0.1680338643137506,0.19508447745366708,0.2204314319111531,0.24423075988167958,0.2666200040920086,0.2877208777032758,0.30764147787051954,0.3264781379628126,0.34431698543684774,0.3612352585281504,0.3773024242259777,0.3925811316622726
2024Q1,0.14055481690583638,0.16972944825166025,0.19698839169511362,0.22251433352913028,0.2464674469345396,0.26898875629896896,0.29020291573465457,0.3102205174399416,0.3291400201737107,0.3470493688332654,0.36402736135907754,0.3801448077908366,0.39546551743598524
2024Q2,0.1392075436328648,0.16815724044449135,0.19522305450988428,0.22058307982541253,0.2443936478667272,0.26679255318790923,0.2879017218272883,0.3078294316693451,0.32667217014139316,0.34451619652260124,0.36143886224764626,0.3775097318393754,0.39279153873164324
2024Q3,0.13912141653765092,0.1680566991605976,0.1951101262351401,0.22045950044732776,0.24426090936031947,0.2666519422919922,0.2877543517902315,0.30767626845033824,0.32651405414793017,0.3443538607328109,0.3612729473882977,0.3773407991531814,0.3926200807608674
2024Q4,0.14015692777958072,0.16926523586480172,0.1964672673676233,0.2219443454201613,0.24585550350955965,0.26834080837873997,0.2895241056912314,0.30951530215493855,0.32841227290718233,0.3463024640387538,0.3632642456295283,0.3793680594646821,0.3946773968842899
2025Q1,0.1431793792714294,0.17278925936415435,0.20042099227378204,0.22626640153380842,0.2504932854241657,0.27324906412569594,0.29466378206402516,0.3148525946375699,0.33391783976412115,0.3519507729278496,0.3690330278164605,0.38523785188126125,0.40063115627078116
2025Q2,0.13709878312696114,0.1656943552884386,0.1924554693625732,0.21755316484765724,0.24113785919275504,0.2633423648305984,0.28428439159326513,0.304068634088157,0.3227885221834745,0.3405276963757904,0.3573612571979605,0.3733568280370462,0.3885754630828727
2025Q3,0.1360020916100795,0.16441250342445554,0.1910139865652897,0.21597397596881154,0.23943986127229908,0.2615418994171689,0.28239563374822907,0.30210391448419355,0.3207585951465543,0.33844196399950705,0.35522795756666925,0.3711831939729956,0.38636785656790373
2025Q4,0.13809305883232395,0.16685591269821598,0.19376105955052392,0.21898284480352478,0.2426744592819264,0.2649710533063569,0.2859923164161399,0.30584462673151636,0.3246228514498187,0.34241186279799285,0.3592878205580003,0.3753192620496255,0.3905680324711183
2026Q1,0.13701046624544552,0.16559115255247317,0.1923394411158339,0.21742607953161977,0.24100124020471278,0.2631975288707195,0.2841324802266265,0.3039106398621595,0.3226253103492673,0.3403600230397331,0.35718978455804085,0.37318213722669297,0.3883980650413496
2026Q2,0.13409063366485693,0.16217669802994386,0.18849803970309942,0.2132159159551095,0.23647251760035787,0.25839370602589873,0.27909129189194143,0.29866494261345344,0.3172037873115692,0.3347877737720254,0.35148882099400147,0.36737180237338285,0.38249538786237464


==> anc/results/solo_trabajo_cuna_aportes/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2877424639638195,0.2923609969576726,0.2506694506138072,0.3089034932529768,0.21222550712105165,1.012815262188086,615.1803423313293,220.67166147984784
eta,beta,0.7,0.1,0.5090895231422148,0.5080613617621149,0.35242886077018,0.6706451219551294,0.9662677700713552,1.0011405696562663,8159.770032567358,15161.092972557033
rho_mu,beta,0.4,0.2,0.10551108499569714,0.1026519799323735,0.03510588168559298,0.18506715705165963,0.2282058762277302,1.0022560925766384,5548.570920135305,5528.395382420885
rho_g,beta,0.7,0.15,0.8014892342590682,0.8075787965771533,0.7176463568611839,0.8646706537802841,0.3093760746033905,1.002218538393829,5356.868232197256,6008.534272357216
rho_v,beta,0.7,0.15,0.9732060613661786,0.9816044457688596,0.9183273638561459,0.9978596947321048,0.18389242773345182,1.0115674174406053,898.3542752234617,316.8949709016732
rho_psi,beta,0.7,0.15,0.9915771340349465,0.9929888768197298,0.9796918090838329,0.998668065792627,0.04144882252550826,1.0035464181223044,3066.9795795437763,1666.0666689383972
rho_om,beta,0.85,0.1,0.9960924510831064,0.9966706407559568,0.9909634291388082,0.9992391392923081,0.02644966333670555,1.0016914414176317,3449.324950198167,5546.365020838181
rho_x,beta,0.7,0.15,0.8774178804431165,0.8926519185951561,0.740858963979816,0.961622408683823,0.46003371798559095,1.0022624579763733,3621.9321320499,4388.716974619076
sig_mu,invgamma,0.01,0.02,0.01627158449613894,0.016212591779962746,0.014030015137429573,0.0187082191855197,0.07121745992372122,1.000873572346492,8867.732372619845,17710.79186586329
sig_g,invgamma,0.03,0.06,0.0517697178469716,0.051608328976290786,0.046460193777545074,0.057640127824339506,0.057073142348900735,1.0006627839682773,9365.44306438836,18487.70078271845
sig_v,invgamma,0.05,0.1,0.01175274526848479,0.011550683618468675,0.008180813439212547,0.01604311721604722,0.02396022687987386,1.008391321544975,1361.042932924706,744.3211347242259
sig_psi,invgamma,0.02,0.04,0.020356055018102025,0.02026390290521586,0.016838630865333746,0.024220052648026714,0.056159021461532774,1.0009773842985847,7031.09713138667,15219.40012859732
sig_om,invgamma,0.02,0.04,0.022761751847271187,0.02264717725476985,0.01889151528782704,0.027028664955509814,0.06185722313370787,1.0011596872224238,7597.772673532209,15620.304114898234
sig_x,invgamma,0.02,0.04,0.007573159420070073,0.007455565186627113,0.005609043876147305,0.009911848358468657,0.03273130715925311,1.0018092542105532,3561.5342007897057,3950.8685552918187
me_i,invgamma,0.03,0.03,0.039572317571243944,0.040880173280398835,0.022544488492844485,0.05127152069451574,0.28472020879501525,1.0035057024232104,2680.784316866396,1253.235778308521
me_n,invgamma,0.01,0.01,0.010460753420737904,0.010418379120400776,0.008864894292050748,0.012225583303463437,0.10213203103673506,1.000844343078343,8980.959016007087,16977.628018958723
me_s,invgamma,0.01,0.01,0.011508362725520903,0.011628729265685376,0.00766549655302397,0.014949272165709415,0.22266657874831164,1.0017954216272307,5072.914968485034,4955.967201269942
rho_zr,beta,0.8,0.1,0.9198001182532732,0.9244522498911995,0.8602852735669678,0.9636102310817151,0.3247589363501271,1.0019090801819,5247.5890046989525,8658.085382118077
sig_zr,invgamma,0.02,0.04,0.015418167328285397,0.015313616161760912,0.010789275466169573,0.02041402978424013,0.07342168878871817,1.0016100327913262,6995.478730950635,11607.819787523136
me_w,invgamma,0.03,0.03,0.033916505420687394,0.03357984088171066,0.027928380055286445,0.04108974539436157,0.13494924177968376,1.0008375465349073,8273.5626277713,15011.734296556977
w_break,normal,0.0,0.2,-0.035336035306394016,-0.035072947423298625,-0.08047883815287428,0.009128486062973609,0.13606937388079302,1.0024742052188638,6137.896165594631,13880.954529077375


==> anc/results/solo_trabajo_cuna_aportes/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 80000,
  "burn_in": 30000,
  "acceptance": [
    0.2640375,
    0.2394375,
    0.2785375,
    0.3159125,
    0.351175,
    0.2623875,
    0.331175,
    0.2599
  ],
  "rhat_max": 1.012815262188086,
  "ess_bulk_min": 615.1803423313293,
  "ess_tail_min": 220.67166147984784,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": {
      "file": "datos\\costos_laborales\\costo_no_salarial.csv",
      "column": "offset_log_solo_aportes",
      "min": 0.1529099103911253,
      "max": 0.2625334809188105
    }
  },
  "rho_tilde_median": 0.35841798107827416,
  "minutes": 27.052471220493317,
  "mode_logpost": 1864.9049072438356,
  "mode_attempts": [
    1864.9034847858356,
    1864.9049072438356,
    1864.903386737493
  ],
  "mode": {
    "theta": 0.29732864130704806,
    "eta": 0.5202316403335124,
    "rho_mu": 0.11740736056462596,
    "rho_g": 0.8173515465077009,
    "rho_v": 0.9724010058051437,
    "rho_psi": 0.9911706518910509,
    "rho_om": 0.995619159156044,
    "rho_x": 0.9113430867831512,
    "sig_mu": 0.01622114728730352,
    "sig_g": 0.05179533010654978,
    "sig_v": 0.01038078030447493,
    "sig_psi": 0.02005730347107628,
    "sig_om": 0.02195111943978782,
    "sig_x": 0.007187668218049941,
    "me_i": 0.042145014994719066,
    "me_n": 0.010426942776109772,
    "me_s": 0.012039873056084758,
    "rho_zr": 0.9180451580475858,
    "sig_zr": 0.01490261737889744,
    "me_w": 0.033183278876820925,
    "w_break": -0.029587728343135986
  }
}

==> anc/results/solo_trabajo_cuna_legal/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0143201214721849,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9956544226123077,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.8999841209723628,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9828155976054823,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.013499814904161,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.15276035072564342,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_cuna_legal/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6877668745211067,0.2881017302308066,0.303220896415987,0.3117225925905989
1993Q3,0.6878832812958006,0.6870713426293846,0.28780907525044,0.302702418491995,0.31089637675457443
1993Q4,0.686731000362914,0.6879554327611472,0.28995444061811393,0.3037904667423804,0.3123300133368808
1994Q1,0.6897329302773032,0.6899594391182774,0.2929435280391344,0.30604264641806034,0.31439641264751333
1994Q2,0.6877084928505579,0.6871340916738808,0.2905171224569079,0.3038541395056633,0.3119890038913083
1994Q3,0.6877615387347085,0.6868409070959602,0.290513889337572,0.30363479609589733,0.3116257542520559
1994Q4,0.6867026295084494,0.6878577992888922,0.2923793251931845,0.3047792165147559,0.3127556727930128
1995Q1,0.6895505837646291,0.6899093337943266,0.295253187447958,0.3068219111426267,0.31466836992698183
1995Q2,0.687945723145582,0.6873654182021061,0.29260984884383445,0.3046911936354932,0.31240552813136996
1995Q3,0.6879021187719571,0.6869998024578226,0.2924805458835083,0.30429980855676286,0.3120049470479688
1995Q4,0.6868539968888351,0.6880140918403614,0.29451281161078813,0.30550654588542847,0.3129586907437865
1996Q1,0.6894532289294323,0.6897836450931103,0.2956780642356106,0.3061369521445114,0.3136589591620185
1996Q2,0.6879045655029963,0.6872018659625796,0.2929244445638603,0.3039009656044548,0.3115171208858964
1996Q3,0.6878740911685711,0.6869063652096641,0.2928091832267655,0.3035347017962482,0.3109817663642983
1996Q4,0.6868986045638089,0.6877378334682643,0.2944565952191285,0.30467837042690116,0.31179739918381083
1997Q1,0.6890423601756422,0.6896069047771007,0.2949223545277681,0.30498065417229636,0.3121413899797896
1997Q2,0.6876383434644483,0.6872141775869434,0.2937228516156846,0.30315934205370154,0.3100657593851762
1997Q3,0.6882978143260302,0.6874260450092227,0.29416922437291043,0.3034422106749508,0.3105486923486647
1997Q4,0.6877848938432328,0.6892849412067412,0.2959094877000033,0.3052959789498811,0.31273228435075257
1998Q1,0.6906398007582816,0.6908328328697992,0.2928857677014577,0.30200512221873654,0.3085696455816687
1998Q2,0.6898194688975227,0.6892024334310074,0.29210988659960546,0.3010907637727024,0.30782017537379247
1998Q3,0.69122944943315,0.6903968794694733,0.29307359665397725,0.3023262041633169,0.30914280697289764
1998Q4,0.6915925349161247,0.692722021730948,0.29606193826507987,0.3051245128836706,0.31251188761930626
1999Q1,0.6949500526592731,0.6951559982975575,0.2888766928330975,0.29770815883443114,0.3039427769495068
1999Q2,0.6943090509728116,0.6936123625493296,0.288349610253752,0.297393385088936,0.3037256266636631
1999Q3,0.6958798974692184,0.694645782351241,0.28992039578185747,0.29877501763904984,0.30527886386371034
1999Q4,0.6955600790403083,0.6964905724589333,0.292428999283981,0.3011100530541536,0.30804410350247485
2000Q1,0.6977130123776162,0.6978666410009452,0.29033770410890986,0.29851268210924076,0.30507791888368985
2000Q2,0.6958690656988309,0.6951055450082738,0.2882828202094398,0.29642876799741225,0.3032165714895782
2000Q3,0.6956834458536953,0.6945249015644733,0.2881647610237154,0.29609059732573834,0.3027265715828262
2000Q4,0.6933925763591584,0.6947322491472043,0.28860635577973726,0.29662278425530386,0.30376368755820815
2001Q1,0.6960275982454878,0.6964339333099685,0.2885585808191564,0.29618693106702526,0.3032427292094956
2001Q2,0.6941863560450118,0.6935990229982547,0.2866838010202669,0.2941696159608217,0.30131352128291466
2001Q3,0.6944382200087719,0.6936959081322278,0.28722378400374315,0.2946865175951685,0.30185033708411174
2001Q4,0.6939155566818936,0.6953975685168858,0.28945357767654256,0.2967887099619536,0.30425535319871394
2002Q1,0.6962676694070964,0.6964550521361369,0.287870523553493,0.2950023352317339,0.30150356965789327
2002Q2,0.6956924875008857,0.6945394247258081,0.2870407622975324,0.294241100343423,0.3009617998003045
2002Q3,0.6947471430805583,0.6938020296804213,0.2869354894540522,0.29385753731744474,0.300359534834949
2002Q4,0.6939945183959939,0.6945399603064435,0.2883907224859076,0.2952023751172528,0.3015370031526153
2003Q1,0.6931464219207758,0.6937002848421979,0.287222142588494,0.2936950296520231,0.2998739634060617
2003Q2,0.691119722289951,0.6898817973212519,0.284657032971209,0.2909600528473071,0.29699673663325543
2003Q3,0.6877787737459474,0.6865911179079764,0.2821280290219952,0.2880490960869807,0.2939147906721021
2003Q4,0.6822912238574138,0.6838606769554898,0.27999003988656096,0.2856426545921064,0.29126899588392513
2004Q1,0.6804194388972926,0.680865633341156,0.27662871300420266,0.28191177187188793,0.2866097092455878
2004Q2,0.6755093018137532,0.6753630638871891,0.2725539792059041,0.2775607531185593,0.28178483800924464
2004Q3,0.674213807442741,0.6738617997573846,0.27197896010132433,0.27667118650070444,0.28073282141289674
2004Q4,0.6740152156102986,0.6752859451375841,0.2739372017375673,0.27875598864414164,0.28264955959955934
2005Q1,0.6758511428758965,0.6759170765258322,0.27509542378740703,0.2792672680908397,0.28268195129669144
2005Q2,0.6748142692034166,0.6737239840637121,0.2746262950025857,0.27859399583680544,0.2818594161145465
2005Q3,0.6729343552014383,0.6719418832507638,0.27333028058229514,0.2768717287098932,0.2798740937043219
2005Q4,0.669608837602627,0.6711446902167089,0.2739229948275206,0.2775292939720405,0.2805558379187424
2006Q1,0.6700939417198142,0.6702356099618394,0.27467436609796564,0.27755866875475055,0.28032244510595467
2006Q2,0.6671538254023369,0.6671228542979244,0.27261467693620955,0.27506737604617965,0.2771795075261689
2006Q3,0.6666450318754007,0.6653123605670317,0.27310242463592793,0.27514628673715424,0.2770469159622237
2006Q4,0.6635791027916434,0.664313080914142,0.27274875736760734,0.27486964086309085,0.2771547717940834
2007Q1,0.6634180478152959,0.6625096073651071,0.2721366462837799,0.2736669513498608,0.27572848149784945
2007Q2,0.6543537917650138,0.6547861276391733,0.26627007157706906,0.2675404136441438,0.26941886447274643
2007Q3,0.6491781188716552,0.6517513063672786,0.2648112120183398,0.2667436101485759,0.2686911161043222
2007Q4,0.6592791335641515,0.6595100266934151,0.2727937431309028,0.27384396861659244,0.27534667551192454
2008Q1,0.6688773194069423,0.6650706239456025,0.2785191093882609,0.27986403030671736,0.281743701777956
2008Q2,0.6519423619271301,0.6539384469364028,0.26795141060360916,0.26954271925781437,0.271011713247822
2008Q3,0.6529028558493083,0.6534368642309946,0.269474723473117,0.2707995539163236,0.271984374562003
2008Q4,0.6588704426065614,0.6602805639972242,0.27457923375395477,0.2763515806831875,0.27806358747228593
2009Q1,0.6653498669279724,0.6652206940751069,0.2799628234983515,0.28107221201757654,0.28227476549888664
2009Q2,0.6677060681361964,0.6656342707593497,0.28002149870578646,0.2824013652455166,0.2846337454347519
2009Q3,0.6620411297167922,0.6634356048490961,0.27853138219679574,0.2798650440097361,0.2809639765922804
2009Q4,0.6729356653883785,0.6701678807225,0.2838328941264836,0.28587811942680763,0.2877855031381647
2010Q1,0.6632334190506023,0.6653567748931006,0.2783486665555785,0.2795592357924077,0.2803769781997398
2010Q2,0.6606557075568378,0.6611751626321913,0.27516692642355695,0.27569295152079726,0.2763686578988825
2010Q3,0.6651753755962151,0.6642484806280007,0.27710118793199745,0.27772960862804885,0.2783301565470389
2010Q4,0.6690733509154044,0.6676084815403791,0.28130771084836703,0.28204483296618166,0.28277299308017306
2011Q1,0.6601511074725902,0.6616833672850466,0.2757419027472306,0.27686289049680557,0.2780501218208577
2011Q2,0.6586112454120924,0.6586580469099017,0.27434061651410896,0.27500261274964444,0.2757622197370888
2011Q3,0.6575030472331641,0.6580668561004721,0.2743328656954026,0.2750190249489159,0.27579957449493314
2011Q4,0.6688939501275534,0.6651759999007547,0.28028053057204777,0.28205938216054216,0.2841225336191475
2012Q1,0.6520213693054817,0.6560910033244394,0.2721226179427884,0.27400862115910285,0.2755284067848795
2012Q2,0.6553888206069916,0.6544349023369977,0.2715869795098763,0.27242051034549797,0.2732217010812461
2012Q3,0.6553235823098964,0.6548431042245915,0.2706697110621055,0.2713212616929247,0.2720367640380589
2012Q4,0.6601492819350223,0.6572645526760099,0.27309147341649564,0.2742270209076465,0.27557112720174876
2013Q1,0.6454972268761117,0.6472175337304702,0.2634863237345643,0.2652574027631541,0.26713140526086904
2013Q2,0.6367763295132508,0.6376416820343664,0.25744136256331174,0.2590827678530173,0.26099304614609303
2013Q3,0.6355382763330529,0.635550943639237,0.2564602059538608,0.25748989099567055,0.25893522420577353
2013Q4,0.6397269879458936,0.6376087263633234,0.2608749212491441,0.2615939977227356,0.26242808773755194
2014Q1,0.6272180554139118,0.6290290245528951,0.25557260712500934,0.25663529898395404,0.2578885586733322
2014Q2,0.6207757172815885,0.6227730708794649,0.2517322024913313,0.2528087495939045,0.2539006014148032
2014Q3,0.6260749389278271,0.6243376100319309,0.2548347839720717,0.2553404268945857,0.25615782940435317
2014Q4,0.6266700007770081,0.6272156541196117,0.2585508192142531,0.2592609599418283,0.25976348836899577
2015Q1,0.6260662970811808,0.6260266892790709,0.2592977532030402,0.2605816959627736,0.26153860002871004
2015Q2,0.6219210522899435,0.6210289579946189,0.25605849521244156,0.2577405793375484,0.25908659712997845
2015Q3,0.617430188521269,0.6174968936146884,0.2543045305862466,0.2560582115253609,0.2572560588488353
2015Q4,0.6178200521818203,0.6176652618177234,0.25411332612613274,0.25569236205781404,0.2566881207494572
2016Q1,0.6114460285901164,0.6133243566955495,0.25158735547714545,0.25289930439000685,0.25411257592896264
2016Q2,0.6099478449770017,0.6098734221866642,0.2488045159952896,0.25022855802049315,0.2510784573292371
2016Q3,0.6109400992150219,0.6103787019921338,0.24916383984960216,0.25092544085746127,0.25195368795318385
2016Q4,0.6159135407766331,0.6142456873880411,0.252048055817393,0.2541027103733357,0.25566666969226254
2017Q1,0.6061659953493229,0.6080641109255662,0.2470802865793838,0.24821319592715343,0.24920881405672066
2017Q2,0.6034588312351443,0.6046437781610443,0.2441145215524769,0.24524752891744167,0.24617438618369486
2017Q3,0.6085056724165488,0.6072223328639861,0.24578521633839198,0.24754187712715664,0.2488020005731541
2017Q4,0.6120165590837455,0.6109566710348587,0.24795426197474962,0.2500613376425806,0.2517648963286131
2018Q1,0.6062939017277578,0.6077178823138534,0.24490779171774946,0.24626278445105326,0.2474815072614419
2018Q2,0.6036553911625394,0.6039700586224525,0.2416015241473448,0.24246791872771928,0.24317148235608793
2018Q3,0.6044771672391585,0.6042232232137901,0.24065509105702249,0.24145171193686862,0.24208036454436485
2018Q4,0.6100722409998883,0.6077561977501222,0.24110490560410633,0.24200949406597685,0.243032845025163
2019Q1,0.5983327161139304,0.6006774320036343,0.23355210042355415,0.23483564445716143,0.23633973542188236
2019Q2,0.5986135941062368,0.5980155977081267,0.23117869131600116,0.23209093744672193,0.23358757628659815
2019Q3,0.5940508050479613,0.5962983488271518,0.2291321047542508,0.23053746394188634,0.232416311272931
2019Q4,0.609215457494104,0.6058124840544394,0.23625015248853531,0.23728460929976736,0.23891480578431362
2020Q1,0.5991396012681862,0.6014393409953038,0.22890695246440904,0.2311732711738901,0.2339158213192058
2020Q2,0.5865879191765383,0.5974973488612463,0.22598141300223382,0.2278927417040565,0.2304878456560611
2020Q3,0.5999141464419078,0.597315698736556,0.22546503459787315,0.22735879740342874,0.23018766561057113
2020Q4,0.615420879749711,0.6016649181771291,0.22749803348700615,0.23005951253992735,0.23361572639070288
2021Q1,0.604243543861884,0.6012694781324577,0.22748804524449426,0.2304460921903638,0.234411799094366
2021Q2,0.5899142176492493,0.5907827070185152,0.2162442101059795,0.2192847903817935,0.2236154331138361
2021Q3,0.5900410308291606,0.5884079551870811,0.21943613230590997,0.2220860364261057,0.22581600724771783
2021Q4,0.5847411209432527,0.5863831287784791,0.22103224747453729,0.22437292810577325,0.22807741239701107
2022Q1,0.5821580920667051,0.5822959498259088,0.21682838879800836,0.2211792974482652,0.2259129929807879
2022Q2,0.575060395287157,0.5766154986892995,0.21304212117278903,0.21800582727767776,0.22310145827284972
2022Q3,0.5780172591155304,0.5763701423960843,0.2123657353116183,0.21797395670817604,0.2238284103671215
2022Q4,0.5733915752901744,0.5753960900695296,0.20993632174989774,0.21586038419349338,0.22198637841869592
2023Q1,0.5792942841362436,0.5742953649580343,0.2070248703453739,0.21428182851424538,0.22130652555009345
2023Q2,0.5549788752026328,0.5591908357754811,0.1948839857999189,0.20144247337889187,0.2078700520023472
2023Q3,0.558716689594733,0.5576792597989202,0.19375544687312796,0.20032959669703398,0.20703114914120538
2023Q4,0.5527909558653819,0.5556266213616493,0.19159821221279938,0.1985159369812565,0.20539766025801545
2024Q1,0.560304624894086,0.5586550067960803,0.19468692360885745,0.20147695282957345,0.20845128355766426
2024Q2,0.5555597978758177,0.555892522685475,0.19387551871453781,0.20048474061281488,0.20693650638192082
2024Q3,0.5561801763166703,0.5557125265811714,0.19488718108209518,0.2013116165674064,0.20783990685080217
2024Q4,0.5554196383139185,0.5577676458632508,0.1974750531426242,0.20406393362503605,0.21094349104410057
2025Q1,0.5696796469130659,0.5640396212501071,0.20294741167089603,0.21023012995265164,0.21758262659810138
2025Q2,0.5482774488540658,0.5514727370613166,0.19458385570048173,0.20115567756612668,0.2078154521341644
2025Q3,0.5480178157876563,0.5491725458469803,0.1956475922148343,0.2019420335159486,0.20866499195315438
2025Q4,0.5550447852238422,0.5536208994217325,0.1980845813166515,0.20485160500384164,0.2117597176570239
2026Q1,0.5515994129886721,0.5513628522878985,0.1969309839981606,0.20336096917609092,0.21027767554130056
2026Q2,0.5433097680795567,0.5451993683580733,0.193618377270431,0.19978224671249206,0.2066166504734528


==> anc/results/solo_trabajo_cuna_legal/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.2215435511216991,0.2623963823171185,0.299175162705909,0.3324603753425005,0.36272722477764086,0.3903684689518938,0.4157115561999505,0.4390316584254372,0.4605617029851309,0.48050017980909693,0.49901727885460556,0.5162597601518553,0.532354851627519
1993Q3,0.220985807079811,0.2617703744811864,0.2984969193076927,0.3317423921806913,0.36197932162427837,0.38959841555619734,0.41492553601731363,0.4382346163116017,0.45975760876943694,0.479692230111768,0.49820805304165816,0.5154513418682143,0.5315489242415027
1993Q4,0.22169504550906696,0.26256638994436676,0.2993593283072776,0.33265530491876805,0.36293025223277237,0.390577485591594,0.4159248844822115,0.4392479573389093,0.46077989634670774,0.48071940138059976,0.49923682994537744,0.5164790765893624,0.5325734778257577
1994Q1,0.22331283642118882,0.2643811210187579,0.3013244462447982,0.33473456916991207,0.36509522302486785,0.3928056907445012,0.4181984634597144,0.441552645996457,0.46310425830287477,0.4830542401927379,0.5015747353844107,0.5188140714406853,0.5349007407935482
1994Q2,0.2210360562364784,0.2618267805482294,0.2985580386448407,0.33180709897269384,0.3620467309012376,0.3896678269053342,0.41499639187317416,0.43830647067405193,0.45983010348372605,0.47976507670173363,0.4982810186679999,0.5155242383835844,0.5316215995932517
1994Q3,0.22080139254941983,0.2615633525652019,0.29827258748601443,0.33150488223557484,0.3617318818556008,0.389343617171559,0.41466542608954454,0.4379708325107143,0.4594914663700816,0.47942478863877214,0.49794016778817,0.5151837040559432,0.5312820925697606
1994Q4,0.22161658782179394,0.2624783459268862,0.29926395360472186,0.3325543572490381,0.36282511228330305,0.39046924534550825,0.415814412617398,0.4391359482414188,0.4606669072507304,0.48060588079557376,0.4991231396152161,0.5163655085990897,0.5324602680316317
1995Q1,0.22327221509027106,0.26433557170727945,0.30127513883567186,0.3346824135407271,0.36504093256756387,0.39274982867294406,0.4181414770294523,0.4414948921038705,0.46304602284992646,0.4829957528851796,0.501516181145837,0.5187555992916284,0.5348424708128608
1995Q2,0.22122141966324277,0.2620348445034792,0.298783477016148,0.3320457587952859,0.3622953480856003,0.3899238184067335,0.4152577017104013,0.43857145445995843,0.46009744087995225,0.4800337043766307,0.49855007848317623,0.5157930370117403,0.5318895768009851
1995Q3,0.22092853470248486,0.26170608301717807,0.29842725407472026,0.33166863635228694,0.3619024839260074,0.38951929439445104,0.4148447670020704,0.43815270790025673,0.45967496929565643,0.4796091884876306,0.49812487475982803,0.5153682414755169,0.531466075137388
1995Q4,0.22174219960562538,0.2626193039763767,0.299416646510544,0.3327159708883212,0.36299343622116526,0.390642531398023,0.41599127013076337,0.4393152656109082,0.46084779245301816,0.48078761587295304,0.4993051455165643,0.5165473177909061,0.532641502995858
1996Q1,0.2231703559518069,0.2642213516645001,0.30115149118601064,0.33455161985088105,0.3649047818496998,0.3926097334393194,0.4179985590602797,0.44135004661373495,0.4628999670307544,0.4828490630045156,0.5013693211631077,0.5186089431203741,0.534696319775781
1996Q2,0.22109034494730787,0.2618877196172258,0.2986240682873523,0.33187700287371713,0.36211955300792803,0.3897428105890968,0.4150729348513914,0.4383840912037216,0.4599084147288026,0.47984376710240584,0.49835983676817686,0.5156029810051252,0.531700102547196
1996Q3,0.2208537590897225,0.2616221405611459,0.29833629276910884,0.33157233153480953,0.36180215270728683,0.3894159793426015,0.4147392981622553,0.43804574931509077,0.4595670542842383,0.4795007466684649,0.49801625294005547,0.5152597199348524,0.5313578804204675
1996Q4,0.2215202295305224,0.26237020964738783,0.2991468093594673,0.332430363808143,0.36269596552758065,0.3903362866716741,0.41567870921268735,0.4389983532513542,0.46052810537549477,0.48046642319266447,0.4989834708630368,0.5162259877036767,0.5323211849198651
1997Q1,0.2230272185948438,0.2640608348589488,0.30097771641655924,0.3343677933389204,0.3647134179909478,0.3924128177372643,0.4177976685566945,0.4411464399999571,0.4626946528270733,0.48264285167152726,0.5011628653030495,0.518402768755376,0.534490850874549
1997Q2,0.22110020854457313,0.2618987913352666,0.2986360647223397,0.3318897030366098,0.36213278320229264,0.38975643335485516,0.4150868407729289,0.4383981927666162,0.45992264166202845,0.4798580628112818,0.49837415557748643,0.5156172860104076,0.5317143639270471
1997Q3,0.22127003108171475,0.262089406093992,0.2988425918310714,0.3321083377334225,0.36236053526299894,0.3899909366039338,0.4153262119600952,0.438640925746028,0.46016752716704745,0.480104127021455,0.49862061264251767,0.5158635010502967,0.5319598239728025
1997Q4,0.222766751977297,0.2637687149935373,0.3006614415738377,0.3340331980274042,0.3643650788133845,0.3920543494241739,0.4174319428296438,0.44077574937137953,0.4623208345594203,0.48226738254126655,0.5007869347199595,0.5180273356622808,0.5341166883724113
1998Q1,0.22402234239803637,0.26517655949572433,0.30218537574108073,0.33564509833841966,0.36604289748362645,0.3937806819450492,0.4191929695589977,0.4425604438482864,0.46412036468940593,0.484074653038111,0.5025962342181641,0.519834062227058,0.5359171343124148
1998Q2,0.22270006247372198,0.263693915242539,0.300580451092269,0.3339475107061164,0.36427586668011347,0.39196253834491135,0.4173382684871575,0.44068079916784864,0.46222507933258866,0.4821712008146028,0.5006906314167391,0.5179311566705228,0.5340208319693549
1998Q3,0.2236678551041576,0.26477917153672803,0.3017553020664782,0.33519027845665217,0.36556955250756207,0.3932937203996888,0.41869628706016226,0.4420571471482409,0.46361294106112755,0.483565099646101,0.5020861578532446,0.5193247568537086,0.5354096418395908
1998Q4,0.22556633965585196,0.2669066363234792,0.30405699749763304,0.3376236895269649,0.36810139501578126,0.39589775490952733,0.4213517060705173,0.4447473703508005,0.4663247052561212,0.48628776416946595,0.5048111694947054,0.5220452340907219,0.5381200492256426
1999Q1,0.22757455650993252,0.26915498883336825,0.3064874607831127,0.34019130915950174,0.37077105468353877,0.39864183004799714,0.424148336809172,0.44757917425502036,0.46917780687983507,0.4891510558196209,0.5076757427607138,0.5249039388828797,0.5409671489877446
1999Q2,0.22629844539955676,0.26772653223991894,0.3049435432170137,0.3385604942990405,0.36907564589764025,0.3968993654283656,0.42237268911123704,0.4457813704049957,0.46736664555655993,0.4873335777287593,0.5058575921536267,0.5230896438972873,0.5391603407796421
1999Q3,0.22715180444967553,0.268681863057965,0.30597618536263754,0.33965134573613875,0.370209787617178,0.3980650632537036,0.42356065910857776,0.4469842314509836,0.46857850670175194,0.48854972391990287,0.5070742425888436,0.5243037646076947,0.5403694981058049
1999Q4,0.22868486538251112,0.2703971478870478,0.3078293422294969,0.3416080681163236,0.3722433177547402,0.400154383077714,0.42568916080578145,0.44913872806291194,0.4707484872678125,0.4907267868267561,0.5092516603540649,0.5264761466770621,0.5425325274876228
2000Q1,0.22983658417649958,0.2716849452722369,0.30921985827232323,0.34307553969104926,0.37376768122473525,0.401719901850754,0.4272834184005784,0.45075187983403875,0.4723726978605059,0.492355802776802,0.5108804822250992,0.5281007753294796,0.5441497661256895
2000Q2,0.22753270978366766,0.26910816001150584,0.3064368600976886,0.34013787313976096,0.3707155140880385,0.3985847591137303,0.4240901894588182,0.44752031105452195,0.46911851534068755,0.48909156584933705,0.5076162385335237,0.524844568039975,0.5409080298251123
2000Q3,0.2270517849561331,0.2685699117339881,0.30585519361051416,0.3395235522444252,0.370076940093038,0.39792853574417913,0.423421538300375,0.446843380956038,0.46843661549465626,0.4884073432159753,0.5069318141895153,0.524161642877864,0.5402279671503808
2000Q4,0.22722338173131335,0.26876197590278644,0.3060627644201766,0.3397427889600504,0.3703048444379482,0.39816275056650247,0.4236601994815444,0.4470850071003641,0.4686800248164987,0.4886515902635934,0.5071761412110591,0.5244054421145811,0.5404707513674951
2001Q1,0.22863761077762493,0.270344295045396,0.3077722591666859,0.3415478120719941,0.37218071263977737,0.4000900755404081,0.42562366139603935,0.4490724418427272,0.47068173683818426,0.49065982983282924,0.5091847029208452,0.5264093538126314,0.5424660312034012
2001Q2,0.22628745545624868,0.26771422654190924,0.3049302392217909,0.3385464380357674,0.36906102961325143,0.39688434040165643,0.4223573750878924,0.4457658626321703,0.46735102008769347,0.4873178954655983,0.5058419019553225,0.5230739849926986,0.5391447446539446
2001Q3,0.22636729006029868,0.2678036177696579,0.3050268808802447,0.338648542900997,0.36916720120473623,0.396993479872687,0.4224686126717049,0.445878506531429,0.46746451793315263,0.4874318049503807,0.5059558682477011,0.523187723211535,0.539258026163502
2001Q4,0.2277750476977923,0.2693793368001281,0.3067298665543151,0.34044728588530454,0.37103710182886435,0.3989151972257078,0.42442685017889753,0.44786110728838313,0.4694617830433826,0.489435974523227,0.5079607224695218,0.5251882730315157,0.5412502715410512
2002Q1,0.2286552290392866,0.2703640006745538,0.3077935421234092,0.34157027817663327,0.3722040547014598,0.40011405245575893,0.4256480828030274,0.44909715670879136,0.47070662487544906,0.4906847949718289,0.509209668301345,0.5264342579049935,0.5424908247810672
2002Q2,0.2270637989316808,0.2685833591973078,0.30586972727131073,0.3395389031967318,0.3700928983959424,0.39794493633419625,0.42343825062824897,0.4468603012667149,0.46845366101018815,0.4884244477064565,0.5069489245686586,0.5241787165633093,0.5402449700005517
2002Q3,0.22645477464176486,0.2679015708395451,0.30513277505697545,0.3387604197406496,0.36928353058580576,0.39711305790110096,0.4225904865188442,0.4460019184021389,0.467588862816896,0.48755659843327975,0.5060807217564375,0.5233123248074272,0.5393821255234394
2002Q4,0.22706424199404265,0.2685838551236793,0.3058702632539282,0.3395394693186504,0.37009348691483596,0.39794554116279657,0.423438866952148,0.4468609252596494,0.46845428961950614,0.4884250784897751,0.5069495555683109,0.5241793462089949,0.5402455970332493
2003Q1,0.22637089732916277,0.26780765676791035,0.30503124740005233,0.338653156188694,0.36917199816493024,0.3969984108598667,0.4224736383918783,0.44588359573224084,0.4674696456621259,0.48743695122787617,0.505961017046238,0.5231928616639118,0.5392631439435265
2003Q2,0.2232498945327964,0.264310542956272,0.3012480446959082,0.3346537539728169,0.3650110995808647,0.3927191317644975,0.41811016198322337,0.4414631550545956,0.4630140209222102,0.48296361232395846,0.5014840035876943,0.5187234666434409,0.5348104490768517
2003Q3,0.22060169743199,0.26133915641247824,0.29802962551155077,0.3312476286440786,0.3614638549104289,0.3890676023533093,0.4143836415191984,0.4376850530586227,0.45920311779339845,0.4791350197019214,0.4976499060230675,0.5148936992363689,0.5309929508693563
2003Q4,0.21843283881358602,0.2589028285620628,0.29538803473140546,0.3284493714624627,0.35854719579994043,0.3860628751155405,0.4113150319278978,0.4345719380627623,0.45606108256612576,0.47597663772360216,0.4944853428638828,0.5117311837919113,0.5278391459765526
2004Q1,0.21608293550378943,0.25626029991505517,0.29252010208002427,0.32540868862434175,0.3553753271182483,0.38279285117013995,0.40797325193255374,0.43117960265941435,0.45263528452559937,0.4725312003753076,0.49103147039436945,0.5082779697886538,0.5243939741382705
2004Q2,0.21184319487233733,0.2514851397248638,0.28733030718015856,0.31989923417323607,0.34962146219693735,0.37685458844076863,0.4018987229527188,0.4250075943082225,0.44639717650948985,0.4662524594326683,0.4847328127644772,0.5019762729112748,0.5181029970104616
2004Q3,0.21070354143585063,0.2501999242672885,0.2859318820727072,0.3184131187003848,0.3480679360794862,0.37524987203045546,0.4002558621396886,0.42333713149925956,0.4447076646265785,0.4645508593647623,0.48302480335489684,0.5002664946513873,0.5163952450226709
2004Q4,0.2117844755426512,0.251418937474673,0.2872582901514726,0.31982271735361834,0.34954148995482326,0.37677199560935776,0.4018141806005095,0.42492164442322644,0.44631025855373707,0.46616493086464156,0.4846449650372682,0.5018883440433929,0.5180151815362481
2005Q1,0.2122655916076907,0.25196131035825253,0.28784824807599213,0.32044948558491254,0.3501965131686809,0.3774484365185454,0.40250654436941513,0.4256254941228647,0.4470219973603708,0.46688163376888187,0.48536424767959174,0.5026082596687296,0.5187341394429014
2005Q2,0.2105992827998071,0.25008231448205,0.28580387830363607,0.3182770552277184,0.3479256691987207,0.37510288745647735,0.4001053555991907,0.42318406988267765,0.44455283286390107,0.4643948966947922,0.4828682316294117,0.5001097405984126,0.5162386578861524
2005Q3,0.20925654267280713,0.24856710508304244,0.28415424641401393,0.31652305893559896,0.34609123091497124,0.3732071687279252,0.39816378962908877,0.4212091456270673,0.4425546965366683,0.46238181750393026,0.48084696547815264,0.4980858163453515,0.5142166042931942
2005Q4,0.20865913669699776,0.24789265407313996,0.2834196547988518,0.31574169681262104,0.3452737506576382,0.37236211162921584,0.39729804204554725,0.42032828575540365,0.4416632607099533,0.4614835065791487,0.4799448061538279,0.49718228823965166,0.5133137407741002
2006Q1,0.207980315035659,0.24712605509645375,0.2825844690997168,0.3148531139417333,0.3443438811824008,0.37140067269165117,0.3963128732441418,0.4193257416198949,0.44064851229341795,0.46046077534895363,0.47891754691571703,0.49615333331779576,0.5122854144722814
2006Q2,0.20567540597082917,0.24452125534798788,0.2797447966469495,0.3118301204810471,0.3411787367516484,0.3681264636178555,0.39295633448962813,0.4159085769504657,0.43718841034541717,0.456972198777889,0.47541235044473473,0.4926412515255171,0.508774449523391
2006Q3,0.20434844909303757,0.24302035329293373,0.2781072781534814,0.31008564537414984,0.3393510395549177,0.3662346556114352,0.39101588746980537,0.4139320744716124,0.4351861270288219,0.4549525510581505,0.47338225018959257,0.490606385577281,0.5067395022408585
2006Q4,0.20362030293933375,0.242196354885995,0.27720787832785654,0.309127112867242,0.33834640781993663,0.3651944308194767,0.38994858410806243,0.41284462482803697,0.4340841973051123,0.4538407875820488,0.4722644727603169,0.4894857404477503,0.5056185840123065
2007Q1,0.20231374477903108,0.2407170871408475,0.2755925379732807,0.30740487916316955,0.33654068359039446,0.36332410135963883,0.3880289707229945,0.4108882146923653,0.43210120750808817,0.4518396048941988,0.4702519993040414,0.48746766745319137,0.5035996101313337
2007Q2,0.19682633440309666,0.23449425675495664,0.2687872928151737,0.3001395583899723,0.32891377595106397,0.35541537146259544,0.3799033579489597,0.40259882903806765,0.4236916531829239,0.4433457981039698,0.46170360166819335,0.4788892246570467,0.4950114625994756
2007Q3,0.19471685169789338,0.23209772981348903,0.26616214963755586,0.297332721843251,0.32596317934440794,0.352351860188105,0.3767521426220357,0.3993806069454024,0.42042348164292526,0.4400417803334893,0.45837542958262933,0.47554661152811967,0.49166249021420483
2007Q4,0.20016199650780214,0.23827890052124842,0.27292808005797997,0.30456216555063725,0.3335582981134679,0.3602332371876253,0.38485497963495285,0.4076517952620744,0.42881932504081216,0.4485262099111135,0.46691859321565693,0.484123751240248,0.5002530426833827
2008Q1,0.20417202651580846,0.2428207328673647,0.27788941705954107,0.30985348581178085,0.33910773879470796,0.36598275795792606,0.3907574543066121,0.41366878365457577,0.4349193495928189,0.45468341094562753,0.4731116711419817,0.4903351282281492,0.5064681936644306
2008Q2,0.19623451113774984,0.23382214532683926,0.268051308012765,0.2993528712329957,0.32808702526247857,0.3545572012402505,0.379020827616771,0.40169772977917984,0.42277675409340243,0.44242103935444427,0.4607722472632559,0.47795398411429074,0.49407458851973435
2008Q3,0.19588527697614502,0.2334254442691936,0.26761681818718214,0.2988883624592904,0.32759877681820887,0.3540503175502884,0.37849947940306766,0.4011653401049468,0.42223614320595837,0.4418745384002036,0.4602217882580469,0.47740117163875906,0.4935207572326164
2008Q4,0.20071221688603574,0.23890260332427932,0.2736099004849069,0.3052898305401984,0.3343219367028163,0.36102486239159026,0.385668094785248,0.40848109181997216,0.42966044843202655,0.44937557649219245,0.4677732460596176,0.4849812456664868,0.5011113547738627
2009Q1,0.2042815288977026,0.24294463571670238,0.27802464370309976,0.3099975894286624,0.3392587596767089,0.36613911680667754,0.39091787153756286,0.4138322177188856,0.4350849493754961,0.45485047869861994,0.4732796333829341,0.49050351271936776,0.5066366110737323
2009Q2,0.20458365771250162,0.2432864634970839,0.27839767884986455,0.310395080342545,0.3396753000966408,0.3665703508665789,0.3913602707661982,0.4142829106348324,0.4355415900008993,0.45531114419370317,0.47374274369437636,0.49096776702843525,0.5071009371780423
2009Q3,0.2029833860606786,0.24147536097082745,0.27642067663113234,0.30828792971482394,0.3374666490206043,0.3642832971982223,0.3890135375413249,0.41189174482174007,0.43311845646482583,0.45286626631591653,0.4712845279892225,0.4885031391764508,0.5046356098190908
2009Q4,0.20792984406744136,0.24706904793171833,0.28252235182127927,0.31478701578763824,0.3442747028540711,0.37132913716597077,0.39623956402652416,0.41925113185864693,0.44057298716092713,0.4603846494050528,0.47884107769205714,0.496076732028457,0.5122088545192897
2010Q1,0.20438088245757946,0.2430570495056017,0.27814732574216905,0.31012831957794423,0.33939575998671356,0.36628095461502463,0.39106338619337255,0.41398046458293897,0.43523515660553447,0.45500201360216475,0.4734319760034675,0.49065623494317456,0.5067893599873428
2010Q2,0.20135320951812039,0.23962899508419916,0.2744037739798198,0.30613688360708874,0.33521067396804305,0.3619459883761007,0.3866140531311513,0.4094457118256578,0.43063867132610195,0.4503632416050348,0.4687669224402373,0.4859780984997482,0.5021090386760434
2010Q3,0.20357333402489478,0.24214319324123057,0.2771498423241424,0.3090652517465929,0.33828156252701436,0.3651272795135078,0.3898796766085971,0.41277440896163037,0.4340130392527604,0.4537689877334212,0.47219227816830217,0.4894133546863703,0.5055461750339788
2010Q4,0.20603303444149024,0.24492560181335915,0.2801857876443619,0.3122997598843646,0.3416706318279307,0.36863547149877535,0.39347829534005957,0.41644011039896445,0.4377267586448133,0.45751510487456565,0.4759579623970721,0.4931880470018908,0.5093211757380853
2011Q1,0.20171839494228286,0.2400427348785398,0.274855851782404,0.30661914917620126,0.33571658017595907,0.36247024386232807,0.38715235874842907,0.4099945585804287,0.4311951839858946,0.4509250565897148,0.4693320917109149,0.486545013345622,0.5026763688622234
2011Q2,0.19955563588100958,0.23759137059169538,0.2721762968288087,0.30375965018153916,0.3327159323201322,0.3593598312006092,0.38395770403295937,0.4067365126807288,0.42789084737275884,0.44758849946141815,0.4659749212813003,0.48317682404777806,0.4993051020871421
2011Q3,0.199136119254697,0.23711557996605453,0.27165592549430595,0.303204050262095,0.3321326345810795,0.3587549361400684,0.38333617942562936,0.40610242226744286,0.42724752827886275,0.446938701026619,0.465320914558416,0.4825204888023954,0.4986479963919305
2011Q4,0.2042489095757522,0.24290772735951396,0.2779843628663474,0.3099546649995149,0.3392137754107787,0.36609254312426176,0.3908700895690101,0.4137835376823047,0.43503562475970486,0.454800717306787,0.4732296060026317,0.4904533599809309,0.5065864489136266
2012Q1,0.19774133999872312,0.23553302119227681,0.26992440338612095,0.3013546419606628,0.33019038985317806,0.35674016674317327,0.38126544115347044,0.4039892705240553,0.42510310482481584,0.44477219352623826,0.4631399193483987,0.4803312993558431,0.49645583425034867
2012Q2,0.1965808737847969,0.23421551936815804,0.26848208886488234,0.2998133512086815,0.3285709776774381,0.35505956628367363,0.3795374724959898,0.40222526374789785,0.4233123844975013,0.4429624586543072,0.4613175436763879,0.47850157043067465,0.4946231450153074
2012Q3,0.19686618653047014,0.2345395085055339,0.26883683822552157,0.300192510371882,0.3289694182123313,0.35547312221329413,0.3799627422041027,0.4026594572686903,0.423753204709113,0.44340800806719266,0.46176625073162547,0.4789521308037992,0.49507447455765513
2012Q4,0.1985684098341315,0.2364715665571067,0.27095141858575905,0.30245170206214944,0.3313426387762233,0.35793555472159083,0.3824941437441218,0.40524324145373986,0.42637572864469997,0.4460580134885107,0.4644344225329551,0.48163074576505827,0.49775711995642996
2013Q1,0.1916130521433556,0.22856720045445922,0.2622904421325129,0.29318874809363865,0.3216028085605491,0.34782064749201996,0.3720874208100459,0.394613105622171,0.4155785917057243,0.4351405496143041,0.45343535276786856,0.47058226127641817,0.48668602469274325
2013Q2,0.18523857675031385,0.2212999012521586,0.2543043748922605,0.28462487873025666,0.3125760169875686,0.33842507390477966,0.3624005881360787,0.3846991279280311,0.40549069266238374,0.424923055057299,0.44312527873753205,0.46021058827539174,0.4762787266294063
2013Q3,0.18387847175491825,0.21974643025158289,0.2525943739083028,0.2827883133978028,0.31063741108890447,0.336404605508331,0.3603149389111282,0.3825621471347831,0.40331392056339255,0.42271613867900465,0.44089630447094336,0.4579663497075739,0.47402494154477176
2013Q4,0.1852170514560977,0.2212753235721168,0.25427732865165065,0.2845958385003834,0.31254537087286993,0.3383931410121682,0.3623676320993812,0.3846653674731317,0.4054563099294779,0.42488820220698337,0.4430900832321176,0.46017515712914697,0.47624314985015836
2014Q1,0.1797060760771057,0.21497453745093265,0.24733528715100306,0.2771336786770371,0.3046624574058057,0.3301714104234382,0.353874967457274,0.3759582430988128,0.39658188090859414,0.4158859677078866,0.43399321982349653,0.45101159451923684,0.4670364440647696
2014Q2,0.1758011310317893,0.21049988435195308,0.2423950358207909,0.27181318083988165,0.29903208355909683,0.32428947435490496,0.34779001150362804,0.3697108389604826,0.39020605979909134,0.40941036435599376,0.42744199373744707,0.4444051765271222,0.4603921448033935
2014Q3,0.17676896818824772,0.2116097030199453,0.24362112484823056,0.2731344262948158,0.3004310497079151,0.3257516906265227,0.3493034142802038,0.37126533093816705,0.3917931594768651,0.4110229252256391,0.429073977819789,0.44605147060652345,0.46204841044881817
2014Q4,0.1785645275107072,0.21366730887494909,0.24589291515924067,0.27558115861017785,0.30302036645861113,0.328456775698684,0.3521019431148976,0.3741386431032837,0.39472560148207037,0.41400132477747925,0.4320872204014679,0.4490901563330299,0.4651045743546883
2015Q1,0.17782035534278198,0.2128147457505891,0.24495182291763493,0.2745678123778313,0.30194817832135495,0.32733685473831475,0.35094353279631657,0.3729494657688078,0.3935121318085587,0.4127690084218885,0.43084065000134925,0.4478332140698702,0.4638405481094751
2015Q2,0.174728977450741,0.20926984529357112,0.24103552110970855,0.27034754762426877,0.29747964135509336,0.3226662658925907,0.3461094248038034,0.3679840910743156,0.38844258203694204,0.4076181112388021,0.42562769240568415,0.4425745293181464,0.45854999473348856
2015Q3,0.172579300946932,0.20680170285531374,0.23830564095641377,0.2674026542949487,0.2943584298436162,0.31940093872245345,0.34272689931745587,0.3645069553891834,0.38488985768062367,0.4040058658047,0.42196953492054,0.4388820132009087,0.4548329474381844
2015Q4,0.1726811233118595,0.20691866716956603,0.23843506733556696,0.26754233286615214,0.2945065284656026,0.3195559310362915,0.34288750816130176,0.364672107938728,0.38505864962068376,0.40417753251594,0.4221434281586296,0.4390575821078152,0.45500972299411335
2016Q1,0.17007638987496573,0.20392478934908104,0.23512037272305206,0.26396324540284355,0.2907098909894936,0.31558081917074254,0.33876665910224485,0.3604330548309593,0.38072462881441355,0.39976821413734465,0.4176755081493127,0.43454526485205225,0.45046511693906277
2016Q2,0.16803564028405524,0.2015765396293534,0.23251782004197946,0.2611504350713422,0.28772348118280117,0.31245146348387126,0.3355200987721233,0.3570909882833879,0.3773054089133736,0.3962874110177163,0.4141463663794703,0.4309790769283292,0.4468715300873773
2016Q3,0.16833280724293717,0.2019186267354185,0.23289709957897256,0.26156050244483137,0.2881590009274385,0.3129079700397571,0.3359938389237849,0.3575787955913165,0.37780460292834755,0.39679571584984974,0.4146618444980517,0.43150007503262156,0.4473966346079515
2016Q4,0.17062568930086444,0.20455646467936442,0.23582005429386743,0.26471905309717897,0.29151195101957417,0.31642088616341596,0.3396378180309122,0.3613294840777627,0.38164141045374467,0.40070118100091745,0.4186211197639614,0.4355005062066723,0.4514274154249092
2017Q1,0.16697610014863845,0.2003564409004917,0.23116466324273507,0.2596870296566756,0.2861688429220969,0.31082151898206084,0.3338282431344925,0.3553485299041104,0.37552192674841073,0.3944710434537606,0.412304046231948,0.42911672371331594,0.44499420818177926
2017Q2,0.16499240399438606,0.19807047407355663,0.22862768990317517,0.2569416425252902,0.28325060906608474,0.3077602745478426,0.3306491201641881,0.3520727767925839,0.3721675683887487,0.3910534158473105,0.4088362320609812,0.4256099092353654,0.44145797721027685
2017Q3,0.16648556640964374,0.1997913634357171,0.23053774600337812,0.2590088187907708,0.2854481379003668,0.31006569570470155,0.3330435099375869,0.35454013193597633,0.37469431027554234,0.3936279888172518,0.41144877609282954,0.4282519916825251,0.44412237177707353
2017Q4,0.1686734096173192,0.20231065502538767,0.2333316886756356,0.2620303077560875,0.28865790601422364,0.3134308573940504,0.33653640875554863,0.3581374214650224,0.37837621593294113,0.3973777110439445,0.41525200487773084,0.43209650938175154,0.4479977264207116
2018Q1,0.16677415560770384,0.20012382406574256,0.23090660626916545,0.2594078752934424,0.2858722140975792,0.3105104520560632,0.33350529345841873,0.35501585607789554,0.37518135834697525,0.3941241358229416,0.4119521250937077,0.4287609216829422,0.44463549482357134
2018Q2,0.16460460421247314,0.19762332784963133,0.22813118464056806,0.2564040873805287,0.28267895149492694,0.30716034973143086,0.33002584911980626,0.35143032489383325,0.37150947308179333,0.39038269021025407,0.4081554492792275,0.4249212718963748,0.4407633744445131
2018Q3,0.1647502156863297,0.19779123255196193,0.22831763382099393,0.25660596178786527,0.2828936427184957,0.3073856666872321,0.33025994376425105,0.3516716327743231,0.371756665433116,0.39063463510671287,0.40841117994183823,0.4251799606923978,0.44102431144492127
2018Q4,0.166796491098996,0.20014955308628868,0.23093515027947603,0.2594387540502368,0.2859050269201474,0.3105448631044422,0.33354102006968506,0.35505265945533493,0.3752190360752045,0.3941625158114912,0.41199106064650803,0.4288002874614881,0.44467518352411206
2019Q1,0.16272306042810297,0.19545266171438297,0.22571969116918633,0.2537919978031607,0.2798999451652571,0.30424274727598,0.3269935614750096,0.34830361371033475,0.3683055641439152,0.38711627142778327,0.4048390773714362,0.4215657063542605,0.43737785320260675
2019Q2,0.16121843471444022,0.19371541922612828,0.22378825590909115,0.25169843943137515,0.27767115969716083,0.3019013909904914,0.3245587953479092,0.3457917010880557,0.365730353806754,0.3844895904611203,0.4021710525511518,0.4188650284915682,0.43465199568717766
2019Q3,0.16025544399446537,0.1926028895963612,0.22255068645697984,0.25035630623137217,0.2762416583761012,0.3003990250657722,0.32299584593753256,0.3441786045773788,0.36407600751825536,0.3828016015802006,0.40045594201217233,0.41712839887646297,0.43289867019008454
2019Q4,0.16566740736204663,0.1988485771442772,0.22949148165439112,0.257876646322038,0.2842447276396941,0.3088033529745948,0.33173259898751417,0.3531894146408953,0.3733112186277041,0.39221884557902476,0.41001897455693304,0.42680614294910046,0.4426644260585844
2020Q1,0.16315643232127397,0.19595280044557675,0.226275497070073,0.2543942169336817,0.28054082458310087,0.30491576271831583,0.3276932005553572,0.3490252020572316,0.36904512503219816,0.38787041173528636,0.4056048943776838,0.42234071115193433,0.43815990743510286
2020Q2,0.16092718102158624,0.19337899225392785,0.22341407304457245,0.25129269769879353,0.27723906141981175,0.3014473225025239,0.324086469611291,0.34530427231673744,0.36523051020426317,0.3839796297155312,0.4016529436492944,0.41834046260614643,0.4341224282815555
2020Q3,0.16082522406956562,0.19326121070794194,0.22328306187579194,0.251150625415942,0.2770877488443131,0.3012883051707423,0.3239210475856888,0.34513355022952613,0.36505542966222054,0.383800995685347,0.4014714460658126,0.418156694164213,0.43393689915992173
2020Q4,0.16328497180369012,0.196101123163026,0.22644030804810805,0.2545727699802931,0.2807308196383117,0.3051152647967806,0.327900575236393,0.34923906376952757,0.36926429531411936,0.38809388533335115,0.40583181154855125,0.42257033490757495,0.438391604752031
2021Q1,0.16305971020262908,0.19584118599477457,0.22615146882009204,0.25425984087737713,0.28039783129315127,0.3047656082539036,0.32753711494200094,0.3488642281565157,0.3688801499177167,0.38770219217963875,0.4054340776780636,0.4221678522408817,0.4379854830118863
2021Q2,0.15720253059781647,0.18907249459314934,0.2186199882042391,0.2460899557027913,0.2716940664078999,0.2956161794718046,0.3180167659295525,0.33903651298340626,0.3587992816799238,0.37741454938533336,0.3949794388062413,0.41158041296826936,0.427294698598921
2021Q3,0.15590662457168009,0.18757233818715582,0.2169481128654927,0.24427367938229166,0.26975643405357436,0.29357671242708344,0.31589206342324777,0.3368407381826207,0.3565445569485371,0.3751112796112978,0.3926365773542025,0.4092056815760795,0.4248947700818544
2021Q4,0.15481032367748854,0.1863025163811371,0.21553218208081001,0.24273468954360483,0.268113854722905,0.291847056644942,0.31408938918794554,0.3349770542699767,0.35463015337339904,0.3731549982979771,0.39064603504831635,0.4071874543681716,0.4228545468915967
2022Q1,0.1526212974569121,0.18376500832182582,0.2127006236125475,0.23965493518695702,0.2648247048595204,0.28838147557252947,0.310475486316903,0.33123887972172644,0.3507883470512742,0.3692273224611865,0.3866478136527787,0.4031319373292651,0.4187532135355208
2022Q2,0.1496309151990193,0.18029424574961617,0.20882317165386416,0.23543305408513915,0.2603112237515217,0.2836213975845433,0.3055072858295764,0.3260955575419614,0.345498293796206,0.36381502896547413,0.3811344585716652,0.39753587556282344,0.4130903840984022
2022Q3,0.14950308943382937,0.18014577433924503,0.20865718709882086,0.23525220763143068,0.26011776881341814,0.2834172568531139,0.3052941056203118,0.3258747520841654,0.3452710815374664,0.3635824624944621,0.38089744940836284,0.3972952147962433,0.41284675964589623
2022Q4,0.14899670746657798,0.1795575147100526,0.20799944497201406,0.23453547760596846,0.25935097376406013,0.282608012577626,0.30444893525041833,0.32499926088218484,0.34437010023101927,0.36266016545627305,0.37995745259712344,0.3963406573172793,0.41188037198063837
2023Q1,0.14842654007174333,0.17889498420427186,0.20725848052517568,0.2337278797440189,0.2584867815097185,0.28169579913793663,0.3034960477417283,0.3240120158915108,0.34335394427714455,0.36161980736786514,0.37889697328152155,0.39526360121945836,0.4107898236318859
2023Q2,0.14081770536960148,0.17003610806990643,0.19733259634821174,0.22289076033315236,0.24687152856552033,0.269416559891064,0.2906510438389774,0.3106860264339538,0.3296203526907454,0.34754229752455784,0.3645309418683157,0.38065733925827355,0.39598550918800257
2023Q3,0.14007767572238428,0.16917276280081234,0.1963634460255294,0.22183077770565018,0.2457335648356192,0.26821168379149074,0.28938881948558304,0.30937474228916945,0.32826721123563846,0.3461535731618507,0.3631121129919534,0.37921319920301827,0.39452025982465194
2023Q4,0.13907879815336652,0.1680069466367927,0.19505424242449285,0.22039834415349616,0.2441952187659643,0.2665823540775701,0.2876814168281427,0.30760046475906855,0.3264357976400673,0.3442735141762015,0.361190827911801,0.37725718456070423,0.39253521486469867
2024Q1,0.1405549429031307,0.16972959523703512,0.19698855668591647,0.22251451397529237,0.2464676406475725,0.2689889613941373,0.29020313058359604,0.3102207406316296,0.32914025048211926,0.3470496051904537,0.36402760283268015,0.3801450535651556,0.3954657667960415
2024Q2,0.13920780376993822,0.16815754411164077,0.19522339558309132,0.22058345306093982,0.2443940487578526,0.2667929778480287,0.2879021668939715,0.3078298942251524,0.32667264764818515,0.34451668676677705,0.3614393632942799,0.37751024199363925,0.3927920565062255
2024Q3,0.1391204635721544,0.16805558668385592,0.1951088766733147,0.22045813300485487,0.24425944054395826,0.26665038633846994,0.2877527210172774,0.30767457354642375,0.3265123044126599,0.344352064277344,0.36127111130321404,0.37733892964969296,0.3926181832900931
2024Q4,0.14012084304756486,0.16922313183547216,0.1964199967998498,0.22189263773421405,0.24579998497881886,0.26828201858391937,0.28946251100903553,0.3094513068775585,0.3283462284569439,0.34623467664198876,0.3631949827370678,0.3792975551472917,0.39460585638552237
2025Q1,0.14321738801489126,0.1728335428756128,0.20047064121788866,0.226320640758584,0.2505514515722634,0.2733105874663268,0.2947281716582743,0.3149194261550662,0.33398674542262746,0.3520214331433015,0.36910516423924067,0.38531122156219105,0.4007055467526043
2025Q2,0.13707840771765148,0.16567054598473885,0.19242870157119962,0.21752384660587598,0.24110634198532682,0.263308952441595,0.28424934739134744,0.30403218705485163,0.3227508719265925,0.3404890173187214,0.3573217020960584,0.3733165309417273,0.3885345418502057
2025Q3,0.13598263354389492,0.1643897540103776,0.1909883976700887,0.21594593590156877,0.23940970491718433,0.2615099165379246,0.28236207583274986,0.30206900041581164,0.3207225159266307,0.3384048866985317,0.35519002864457894,0.37114454208111525,0.3863285949228248
2025Q4,0.13810941181684053,0.16687501232139182,0.19378252261583268,0.2190063427893727,0.24269970950572706,0.2649978117039186,0.2860203716067398,0.30587379511311225,0.3246529731248096,0.34244279817255224,0.3593194474907075,0.37535147345039943,0.39060073427112774
2026Q1,0.13702586832264416,0.1656091509746847,0.19235967662412443,0.2174482437530097,0.2410250674855561,0.2632227895930747,0.28415897530694917,0.3039381961987949,0.3226537770360432,0.3403892682017283,0.35721969269541215,0.3732126069755238,0.38842900727847113
2026Q2,0.13410956150445996,0.16219884779209337,0.18852297546980415,0.21324326232923882,0.23650195017588266,0.2584249435571968,0.27912408982375664,0.2986990877073814,0.3172390931614663,0.33482407704408107,0.3515259782606908,0.3674096874365552,0.3825338894811159


==> anc/results/solo_trabajo_cuna_legal/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2608003172462174,0.2622505491643536,0.24006500283270057,0.27670948281296853,0.11538098547460124,1.00535418924628,1717.699903613332,1513.5454758222866
eta,beta,0.7,0.1,0.5187756249991359,0.5175706935154059,0.35973088288359545,0.6799713703607957,0.9706886434866439,1.001266797930373,4463.892559010457,8185.457427597384
rho_mu,beta,0.4,0.2,0.10574269547818317,0.10286863198599595,0.035514022722552316,0.18621310942340566,0.23081787431509265,1.003814000798286,2190.2700159704877,2124.021982280359
rho_g,beta,0.7,0.15,0.8110373493111002,0.8161970835279946,0.7374474163483041,0.8689852178591676,0.28086431854768384,1.0025343975877437,3397.1401326910827,4507.32895102562
rho_v,beta,0.7,0.15,0.9665989774358892,0.9772236284751887,0.8984383112445526,0.9958569881075647,0.21934963915006378,1.0036539374035058,2289.428983900696,1919.0141532269308
rho_psi,beta,0.7,0.15,0.9919890735269528,0.9932771891649743,0.9812845599501537,0.9984442867993997,0.03751671608709847,1.0039073098794074,2963.614618689742,3440.8788810033816
rho_om,beta,0.85,0.1,0.9961104116366234,0.9966439925877116,0.9911850591019535,0.9992431111416886,0.025774898819536794,1.002886177085827,3645.448608628746,4614.823603447417
rho_x,beta,0.7,0.15,0.8806881346600357,0.8949086999449126,0.7512508271596342,0.9613148496527195,0.4398692280946553,1.002105550955673,2643.0954603011633,2941.366021550685
sig_mu,invgamma,0.01,0.02,0.01652277073732301,0.016469336114130897,0.014273354056250466,0.018956799365303516,0.0714975786168481,1.0014296521123789,4867.833457984367,8925.689819455807
sig_g,invgamma,0.03,0.06,0.05219809863882289,0.052035710431353153,0.04675587429721449,0.05816389518234585,0.05789289576504762,1.0014408857381345,4694.912269470051,8902.569891264995
sig_v,invgamma,0.05,0.1,0.011193072641441983,0.010994705846804112,0.007890696435965948,0.0151387322411486,0.02237175188939752,1.0021787036872964,2872.595309890067,3369.2424670193736
sig_psi,invgamma,0.02,0.04,0.020189646853442645,0.020076145594024212,0.016665178864601324,0.024091751184901547,0.05651799685055188,1.000861681602075,4703.1288121650505,9302.282603271939
sig_om,invgamma,0.02,0.04,0.02249445991050929,0.02237147985735288,0.018678391523035503,0.02672745720905193,0.06110940912665982,1.0020172789496158,4248.92195349596,8563.624377629649
sig_x,invgamma,0.02,0.04,0.007482019327281506,0.007363408250784926,0.0056056305607439,0.009772425757794202,0.03166866008722877,1.002976057640266,2292.2377897036113,2366.4996328811767
me_i,invgamma,0.03,0.03,0.04070088155350743,0.04168417351473121,0.026187474490872296,0.051353655098522924,0.25265681453965716,1.0029506459999327,1774.4366331457566,1066.720686521883
me_n,invgamma,0.01,0.01,0.01040424723931422,0.010356502019369537,0.008801216400459035,0.012151460296927737,0.10182933181007336,1.0012450329311426,4869.037670582126,9406.712948186198
me_s,invgamma,0.01,0.01,0.011245703175341654,0.011385747368640349,0.007245242884068922,0.014709569592017309,0.22641632066364423,1.0037999589672393,2383.0992854701544,2009.6093082543657
rho_zr,beta,0.8,0.1,0.9181449503115527,0.9225553226079559,0.8587208507529056,0.9622704953243959,0.3241735476505696,1.0034096454918084,3234.0362813974007,5979.412763672093
sig_zr,invgamma,0.02,0.04,0.01578720937072161,0.015694435755476265,0.011078797364433167,0.02081903199037736,0.07438267711221785,1.0019708625830914,3714.688158862463,6157.379206897837
me_w,invgamma,0.03,0.03,0.03323347498897659,0.03289878183507378,0.02744260861637906,0.04012835893537238,0.12939244557464644,1.002040277286431,4352.66346700257,8050.777719729508
w_break,normal,0.0,0.2,-0.035092385862702094,-0.035154631531314706,-0.07936277111437055,0.008685865902057856,0.1344379967578878,1.0018887427925833,4141.732902007739,8110.210860227346


==> anc/results/solo_trabajo_cuna_legal/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.2395,
    0.24745,
    0.261,
    0.298125,
    0.2926,
    0.2328,
    0.225475,
    0.24175
  ],
  "rhat_max": 1.00535418924628,
  "ess_bulk_min": 1717.699903613332,
  "ess_tail_min": 1066.720686521883,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": {
      "file": "datos\\costos_laborales\\costo_no_salarial.csv",
      "column": "offset_log",
      "min": 0.324630976229983,
      "max": 0.4177361763092589
    }
  },
  "rho_tilde_median": 0.30541182455328103,
  "minutes": 16.949259761969248,
  "mode_logpost": 1869.0873241868221,
  "mode_attempts": [
    1869.0870221173373,
    1869.0873241868221,
    1869.0863044052448
  ],
  "mode": {
    "theta": 0.26486890367477917,
    "eta": 0.5362531705966956,
    "rho_mu": 0.11835103896329272,
    "rho_g": 0.821211391187734,
    "rho_v": 0.9690205929631422,
    "rho_psi": 0.9916996338756139,
    "rho_om": 0.9958149784943535,
    "rho_x": 0.9085305270848734,
    "sig_mu": 0.016438894386272468,
    "sig_g": 0.05213857872558364,
    "sig_v": 0.010142030260068722,
    "sig_psi": 0.019864604450556492,
    "sig_om": 0.021839008825299627,
    "sig_x": 0.007192139949495969,
    "me_i": 0.04226376718392034,
    "me_n": 0.010376872974995859,
    "me_s": 0.011799347354849088,
    "rho_zr": 0.9171017066985792,
    "sig_zr": 0.0151083979215229,
    "me_w": 0.03255167717140035,
    "w_break": -0.0315125628121151
  }
}

==> anc/results/solo_trabajo_cuna_legal/variance_decomposition.csv <==
variable,horizon,share_mu,share_g,share_v,share_psi,share_om,share_x,share_zr
detrended_output,1,0.0680114733526898,0.006345950781284659,0.04952752211779479,0.3797536672657757,0.33790017438957426,0.01418541453978199,0.14427579755309894
detrended_output,4,0.060036135449248074,0.0028849322791366806,0.0572733116260648,0.3932381880236209,0.35614450680255416,0.008988971046875932,0.12143395477249955
detrended_output,20,0.033152857165469334,0.0009614986782512695,0.08060064512953136,0.4172253300874048,0.4095263586532808,0.0022879234975048957,0.05624538678855761
detrended_output,80,0.011395989695146597,0.00038387602913632655,0.06873299303673101,0.4082348164437826,0.4925572987312331,0.0008435593491174597,0.0178514667148527
logit_informality,1,0.03658429537015032,4.33221836414924e-05,0.00033811173178699183,0.002592481218031386,0.6699627215734384,9.68401985618156e-05,0.2903822277243897
logit_informality,4,0.03913789489563493,8.543298240081107e-05,0.0014984693345765658,0.0037431519280392684,0.7161579128197834,4.785045026818669e-05,0.23932928758929703
logit_informality,20,0.02486533000348906,0.0005508090415914041,0.012060235694791515,0.010337682880933593,0.8487103627209753,0.0006236059905866826,0.10285197366763238
logit_informality,80,0.008423660140472437,0.0002388415861000629,0.018742796102796087,0.019896662898780445,0.9221357041484717,0.00037071667605952276,0.030191618447319945
logit_informal_output,1,0.09219817434917746,0.0001091787121715509,0.0008520947086157788,0.006533460127841107,0.16825418570318737,0.00024405252174985434,0.7318088538772569
logit_informal_output,4,0.10897407467180069,0.00023787636567029644,0.004172281361631929,0.010422290684803277,0.20968082489626505,0.0001332329845127515,0.6663794190353161
logit_informal_output,20,0.09570931102572909,0.0021201228321452064,0.0464211353524605,0.0397908455484591,0.4176700269131463,0.0024003260636567426,0.395888232264403
logit_informal_output,80,0.037316768335014135,0.0010580669195672647,0.08303048420984532,0.0881421077574753,0.655061595360852,0.0016422728463396162,0.1337487045709064


==> anc/results/solo_trabajo_d6/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0170013175706603,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9944384735941693,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.9065762917697724,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9827461670522857,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.012651059839869,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.15345798206017527,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_d6/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.687699692065648,0.32359251998211064,0.3343611971774329,0.34354039480629706
1993Q3,0.6878832812958006,0.6869585936231108,0.3230693189360671,0.33376430539410706,0.3429840515266783
1993Q4,0.686731000362914,0.688047209740005,0.3245238058460292,0.33505245169857434,0.3443430977420761
1994Q1,0.6897329302773032,0.6900667014346522,0.32769667538916364,0.3380158669132649,0.3475193482017567
1994Q2,0.6877084928505579,0.6870812960698056,0.32512667300669484,0.33533683675965176,0.34472379853179086
1994Q3,0.6877615387347085,0.6867129479858909,0.3251877528284204,0.33492043380972447,0.3443502970509431
1994Q4,0.6867026295084494,0.6879633141589748,0.3265010868427209,0.3363838633823533,0.34599116603717683
1995Q1,0.6895505837646291,0.6900317268341185,0.32959960864554433,0.33872549311039113,0.3486802265814297
1995Q2,0.687945723145582,0.6872982885518581,0.32779525731027254,0.33627719399434475,0.3459088237321041
1995Q3,0.6879021187719571,0.6868959483335646,0.32743006182760837,0.3357721401570647,0.3453567630132671
1995Q4,0.6868539968888351,0.6881493528709239,0.3277802382711388,0.33703542535112374,0.34677351370021237
1996Q1,0.6894532289294323,0.6898578195903144,0.32922282618174237,0.338002887562623,0.3476999025652593
1996Q2,0.6879045655029963,0.6871175155576732,0.32686780138971294,0.3354645247482025,0.3450205981746962
1996Q3,0.6878740911685711,0.6867622805215339,0.326480071375818,0.3349490582598573,0.3445535681536125
1996Q4,0.6868986045638089,0.6878251888006816,0.3272758399037572,0.33603577088945225,0.34568187807656514
1997Q1,0.6890423601756422,0.6897440547113739,0.32861891925108344,0.3370688627286142,0.3470426541333069
1997Q2,0.6876383434644483,0.6871890742776944,0.3267979555786986,0.3347752092580206,0.34430561536176957
1997Q3,0.6882978143260302,0.6873916169747456,0.32716998868209685,0.33503724771947796,0.34452534359752457
1997Q4,0.6877848938432328,0.6896155865405003,0.32936177929164606,0.33754520072927285,0.3471280618436463
1998Q1,0.6906398007582816,0.6907207730040514,0.32590376028814133,0.3336101934179107,0.34260480546182603
1998Q2,0.6898194688975227,0.6891035903875746,0.32498664914380454,0.33289110602319644,0.3414343966493877
1998Q3,0.69122944943315,0.6903275984266151,0.3268361490160643,0.3345062616503253,0.3433796260606864
1998Q4,0.6915925349161247,0.6931337264897519,0.3299276515828603,0.33785219677216105,0.347336491232474
1999Q1,0.6949500526592731,0.6948885681926296,0.32214393494893306,0.3298420591910052,0.33790746791820403
1999Q2,0.6943090509728116,0.6934542009510835,0.3221120958735785,0.3297253252533583,0.33776988726866786
1999Q3,0.6958798974692184,0.6945000757287543,0.3238568786685963,0.33148385486353016,0.33948095466144496
1999Q4,0.6955600790403083,0.6967297280688003,0.3266012154080814,0.33448868790908093,0.3429045375661731
2000Q1,0.6977130123776162,0.6977544669932187,0.32442761926850944,0.33166220678033753,0.33937045481272293
2000Q2,0.6958690656988309,0.6949725028536289,0.32274795768483916,0.3295519174351132,0.33735617565149423
2000Q3,0.6956834458536953,0.6943785960324151,0.3225108793333904,0.3292725844143255,0.3371234015776575
2000Q4,0.6933925763591584,0.6949161745927726,0.3230347021777503,0.33028166396920655,0.3384225242894619
2001Q1,0.6960275982454878,0.6964631448778738,0.32290934371263114,0.3301205183392756,0.3387125579832401
2001Q2,0.6941863560450118,0.6935555037576322,0.3208347143837081,0.32775973839006994,0.3363035099239492
2001Q3,0.6944382200087719,0.6936527626750025,0.3214792202980119,0.32853960474821214,0.33753098467565756
2001Q4,0.6939155566818936,0.6957141499253241,0.32380640561795104,0.3314060793622259,0.34023333083969903
2002Q1,0.6962676694070964,0.6963383388045752,0.3221879832069919,0.3286803782135275,0.3372075460486555
2002Q2,0.6956924875008857,0.6943614157491469,0.3212652128530659,0.3277161129923626,0.33623448428933417
2002Q3,0.6947471430805583,0.6936486090777396,0.32106732201456634,0.32740184557776997,0.3355244002826692
2002Q4,0.6939945183959939,0.694606006088372,0.32262408866856285,0.3289574857757457,0.3366521499704884
2003Q1,0.6931464219207758,0.6937266669590607,0.3214461002370313,0.3276359815843084,0.3352111521404847
2003Q2,0.691119722289951,0.6897316558774578,0.31846065767884746,0.32417534415397975,0.332192835188584
2003Q3,0.6877787737459474,0.6864638661430387,0.3157274781709726,0.3210314484924903,0.32867443043186967
2003Q4,0.6822912238574138,0.6840699029795823,0.31322932053461733,0.31897027532788463,0.32512305300709754
2004Q1,0.6804194388972926,0.6809025044778962,0.3093176822041006,0.3144549832955977,0.3197674167398564
2004Q2,0.6755093018137532,0.675364937789428,0.3050787164763757,0.309686099538375,0.3144614632728489
2004Q3,0.674213807442741,0.673851062575821,0.3043462946811304,0.30874368194303703,0.31301100498682244
2004Q4,0.6740152156102986,0.6754343862486956,0.30680247633583785,0.31110276307535767,0.3149844589834163
2005Q1,0.6758511428758965,0.6758241014743163,0.3075182726230977,0.31145426457402625,0.31494307406111816
2005Q2,0.6748142692034166,0.6736398993755155,0.3073683605774022,0.310790385139988,0.3150177091849578
2005Q3,0.6729343552014383,0.6718023033992554,0.30578816463557856,0.30900710626178446,0.31283052937026506
2005Q4,0.669608837602627,0.6713230210859189,0.30657536722354345,0.30999280236623705,0.31309537128356535
2006Q1,0.6700939417198142,0.6702392279379115,0.3069908618480562,0.3098792145670053,0.3124987230022082
2006Q2,0.6671538254023369,0.6671201710772896,0.30504547100675167,0.30743191663556785,0.3095865541502716
2006Q3,0.6666450318754007,0.665156881653586,0.3053439409258322,0.3072284612981799,0.30871575444606925
2006Q4,0.6635791027916434,0.6643263948533782,0.3047123456865698,0.30692668222687813,0.30878586541180003
2007Q1,0.6634180478152959,0.6623913268923525,0.30421781573084744,0.3055812312581361,0.3069724203208425
2007Q2,0.6543537917650138,0.6549266571265338,0.2980342550423209,0.2992681023156125,0.3008776341044791
2007Q3,0.6491781188716552,0.6521258056059857,0.29663290764770744,0.29862632023624314,0.3007334571969292
2007Q4,0.6592791335641515,0.6594423691631721,0.30494385600403634,0.3059006680299464,0.3070594295042959
2008Q1,0.6688773194069423,0.6647297315588809,0.31098966101835657,0.3126353423253105,0.31475061072078037
2008Q2,0.6519423619271301,0.6539955706993856,0.2998559021657352,0.3015438031765914,0.30307015235911217
2008Q3,0.6529028558493083,0.65363759606255,0.301572947529941,0.3031262989920718,0.30454124423718604
2008Q4,0.6588704426065614,0.6605752503866946,0.30745357137654805,0.309624188473137,0.3116698368235786
2009Q1,0.6653498669279724,0.6651840014239429,0.31338176378302396,0.3148223315007024,0.3161070442497273
2009Q2,0.6677060681361964,0.6654110309437955,0.31366874803282535,0.31623866235381304,0.3188916327737654
2009Q3,0.6620411297167922,0.6634675433082579,0.31221588211612855,0.3137979442708738,0.31513665720368006
2009Q4,0.6729356653883785,0.6699161281241891,0.31788086224175655,0.32000135969250865,0.3225275216128334
2010Q1,0.6632334190506023,0.6655914117064785,0.31216514710352217,0.3137971278352066,0.3148480096095416
2010Q2,0.6606557075568378,0.6612346806952457,0.3087543156143106,0.30942426021106906,0.30999618353880115
2010Q3,0.6651753755962151,0.6640642338855516,0.3106558186351566,0.3116295251658642,0.3123379243781721
2010Q4,0.6690733509154044,0.6674562658144709,0.3149168335734025,0.3159490320874403,0.3169593554154498
2011Q1,0.6601511074725902,0.6617556055105198,0.3090380361503812,0.31000087377215424,0.3108782025615911
2011Q2,0.6586112454120924,0.6587525556323129,0.30721681130648437,0.3081352642165398,0.30868554142546417
2011Q3,0.6575030472331641,0.6580097181484348,0.3069240607134054,0.30776831750794287,0.3084631237039915
2011Q4,0.6688939501275534,0.6648662791216156,0.3128026467978595,0.31512305300967286,0.3178268735738658
2012Q1,0.6520213693054817,0.6565277899439657,0.3046861749171789,0.30680361953942364,0.3083195033882481
2012Q2,0.6553888206069916,0.6544289087392372,0.3032402267886107,0.3045101000172553,0.3057994775274745
2012Q3,0.6553235823098964,0.654716230504542,0.30165501210606627,0.3029793660419243,0.304026843956716
2012Q4,0.6601492819350223,0.6570445305046916,0.30307507913652854,0.30499200298836504,0.3069978257325325
2013Q1,0.6454972268761117,0.6474481740998201,0.2930004518932632,0.2943465234059819,0.295399356669732
2013Q2,0.6367763295132508,0.6378436544438901,0.2845698255935353,0.2857910126912617,0.28710373345333634
2013Q3,0.6355382763330529,0.6354972023632309,0.2813483134660227,0.28213416835628025,0.28304306411649865
2013Q4,0.6397269879458936,0.6374161564839842,0.28355287132229673,0.28431251941178504,0.28521651222158345
2014Q1,0.6272180554139118,0.6291556973904298,0.27522678489817476,0.2767969762293433,0.2786399985881348
2014Q2,0.6207757172815885,0.6229832353401441,0.26982180690509944,0.27137502001243785,0.27306380043301876
2014Q3,0.6260749389278271,0.6240784015802967,0.27167018958660255,0.2726131613826438,0.2734863558125781
2014Q4,0.6266700007770081,0.6272031369018063,0.2752033543083303,0.2760920189346676,0.27691129838671547
2015Q1,0.6260662970811808,0.6260024627058581,0.27652565944414054,0.2768724661068805,0.2772613975815857
2015Q2,0.6219210522899435,0.620901298412554,0.2726631880441046,0.2734984658743229,0.27434237065240685
2015Q3,0.617430188521269,0.6175414312734826,0.2707732145428361,0.27149858621653944,0.2722438267474477
2015Q4,0.6178200521818203,0.6176934244113679,0.2702484949460678,0.27084147842548467,0.27134671182190373
2016Q1,0.6114460285901164,0.6136495867775851,0.2669677903649292,0.2680042582868028,0.26900939328170104
2016Q2,0.6099478449770017,0.6098482705363866,0.2640370838190632,0.2647369866023279,0.2652648535885183
2016Q3,0.6109400992150219,0.6103019656036017,0.26433014585653647,0.2654688331100027,0.2662871341178678
2016Q4,0.6159135407766331,0.6141543266614797,0.2672310276834538,0.2687899233253452,0.2701160408817901
2017Q1,0.6061659953493229,0.6082859620736845,0.2617894279454662,0.2626496553070873,0.2635116422168212
2017Q2,0.6034588312351443,0.6048137863191709,0.25878708546943574,0.259600859498615,0.2603061526388441
2017Q3,0.6085056724165488,0.6071014611517427,0.26041123177031844,0.26180938580349933,0.26293126684478363
2017Q4,0.6120165590837455,0.6108736893780813,0.2627037870575051,0.2644433109368967,0.2661036829677469
2018Q1,0.6062939017277578,0.6079657013243256,0.2597474966207264,0.26081979577959363,0.26189364646414154
2018Q2,0.6036553911625394,0.6040599046752277,0.2560238596912093,0.2566188177486577,0.25713322135541
2018Q3,0.6044771672391585,0.6041608802757158,0.2546632341561211,0.2554261919418909,0.25607355972938867
2018Q4,0.6100722409998883,0.6074781851310169,0.25472185673778625,0.2556858602756769,0.2568876869348708
2019Q1,0.5983327161139304,0.6008332572808348,0.24680724894238226,0.2483253746960024,0.2495883522563806
2019Q2,0.5986135941062368,0.5979919091396833,0.24432601941771562,0.24539980675878634,0.24672047771795927
2019Q3,0.5940508050479613,0.5965004285761618,0.2423244434140007,0.24397703444396573,0.24540180562465044
2019Q4,0.609215457494104,0.6056063616539393,0.24994507355597867,0.25096096500283804,0.25247816487776464
2020Q1,0.5991396012681862,0.6018145573354761,0.24250390681886574,0.24521390745623567,0.2473882563328308
2020Q2,0.5865879191765383,0.5976178651185606,0.23955070708544468,0.2415633801463477,0.24392285611143338
2020Q3,0.5999141464419078,0.5971287703097877,0.238736488005748,0.24059383059710546,0.2436973341371103
2020Q4,0.615420879749711,0.6011051523468747,0.24078786256428308,0.24298357937121756,0.2468170820968035
2021Q1,0.604243543861884,0.600777457851895,0.24060182589561102,0.24329587447911394,0.24723118701798819
2021Q2,0.5899142176492493,0.5903203458244068,0.2287042442106993,0.2314776537230143,0.23570332307434902
2021Q3,0.5900410308291606,0.58824809020163,0.2322954479048555,0.23459407882681982,0.23824692717287657
2021Q4,0.5847411209432527,0.5869058674524952,0.2344327980783008,0.23732999738236843,0.24133515605977982
2022Q1,0.5821580920667051,0.5822912479664046,0.22922843540552765,0.23328175952651733,0.2382104576515367
2022Q2,0.575060395287157,0.5768970143087342,0.225729342984032,0.2303605627947979,0.23634526895032143
2022Q3,0.5780172591155304,0.5763336083735451,0.22467596825757805,0.23007761472034177,0.23650569731535623
2022Q4,0.5733915752901744,0.5755721241879641,0.2222991742023429,0.22787559198152113,0.2346664170706066
2023Q1,0.5792942841362436,0.5736900772543811,0.2190797354404351,0.22557883619809788,0.23285085439278333
2023Q2,0.5549788752026328,0.559528687187517,0.2064787172595369,0.21259981007552636,0.22024026877886013
2023Q3,0.558716689594733,0.5576904877898279,0.20527608488147142,0.2112468129928008,0.21834606960511185
2023Q4,0.5527909558653819,0.5558641139882972,0.2029158003322139,0.20921246400718557,0.21703787042125952
2024Q1,0.560304624894086,0.558421652248247,0.20575959523073262,0.21207006241210746,0.21964916239736446
2024Q2,0.5555597978758177,0.5559088754522816,0.20548219817894442,0.21144778554634827,0.2187887860277145
2024Q3,0.5561801763166703,0.5556934918695644,0.20639952419971125,0.21249834294528114,0.21976049654110408
2024Q4,0.5554196383139185,0.5578586328064368,0.20898629549041497,0.21531638963541833,0.2228813048444617
2025Q1,0.5696796469130659,0.5635749330369475,0.215198900012889,0.22197028092690446,0.22984009895288168
2025Q2,0.5482774488540658,0.5517805739690589,0.20651094633428557,0.2128354545422746,0.22041240119395478
2025Q3,0.5480178157876563,0.5495163541190731,0.2071941272597914,0.21334818619643509,0.22084981379092375
2025Q4,0.5550447852238422,0.553488600390815,0.20986998275549862,0.21619601209940037,0.22332306670804314
2026Q1,0.5515994129886721,0.5513621019426466,0.20846546322889262,0.21480837445720047,0.22193412762132658
2026Q2,0.5433097680795567,0.5455407465652569,0.20518123333632934,0.21132859073907173,0.21847016364778366


==> anc/results/solo_trabajo_d6/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.22784346114300708,0.2694558860055442,0.3068125724948073,0.34053461757054926,0.3711278649982078,0.3990084536815979,0.42452185850019747,0.44795727870189517,0.4695586481986137,0.48953315821356813,0.5080579242148928,0.5252852520325044,0.5413468349265776
1993Q3,0.22723734202638451,0.2687776006414808,0.30607964998419007,0.33976062289265596,0.3703233828448794,0.39818180172522033,0.4236796117863204,0.44710466008373917,0.46869982238509744,0.48867145554882224,0.507196012611692,0.5244252702287534,0.5404904965951384
1993Q4,0.22812834697667467,0.26977462396546925,0.3071569202279839,0.34089820005907956,0.37150571035717234,0.39939665681383113,0.42491733394855685,0.4483575767275423,0.46996181632793105,0.48993763591669026,0.5084624620184585,0.5256888488524093,0.5417486891256522
1994Q1,0.22979230628358938,0.27163544879286416,0.3091664263564339,0.34301916263522153,0.3737091297603214,0.4016597801193462,0.42722220279518286,0.45068994784509825,0.4723103497496203,0.49229327803475664,0.5108179721906011,0.5280384329500548,0.5440877135693558
1994Q2,0.2273375634665294,0.26888976815008186,0.306200865816735,0.33988864394339996,0.3704564583266405,0.3983185554502358,0.42381895559311994,0.4472457293612932,0.46884192750136516,0.4888140448773107,0.5073386441175893,0.5245675894420209,0.5406322193978734
1994Q3,0.2270368604201099,0.26855320632045016,0.30583713874041785,0.33950448197121674,0.3700571152237066,0.3979081613380777,0.4234007765419825,0.44682236074462134,0.46841543967025123,0.4883860940612283,0.5069105576587567,0.5241404318762471,0.5402068440968356
1994Q4,0.22805953274684357,0.26969763668237673,0.3070737510308116,0.3408103887899471,0.37141445779380877,0.3993029059781157,0.42482182984458583,0.4482609107919987,0.4698644598878078,0.48983996563796306,0.5083647794488246,0.5255913955605727,0.5416516585238607
1995Q1,0.22976336591205662,0.27160309695305274,0.3091315016982641,0.3429823124316514,0.37367085779409626,0.40162048129902284,0.42718218853642864,0.45064946492128694,0.4722695944559348,0.49225240694414046,0.5107771104008592,0.5279976804633888,0.5440471502673561
1995Q2,0.22751492833433504,0.2690882612967818,0.30641535835335143,0.3401151663174799,0.370691912713533,0.39856050720904984,0.4240654799246533,0.4474952971232586,0.4690933192021982,0.48906628521557605,0.5075909516822898,0.5248193377241209,0.5408829063267488
1995Q3,0.22718619460483344,0.2687203545644519,0.30601778399377527,0.3396952817661989,0.3702554601797647,0.3981119999826524,0.42360848645279736,0.4470326525633434,0.4686272847801188,0.48859866952458814,0.5071232038950808,0.5243526198484216,0.5404181496655969
1995Q4,0.22821216192130747,0.26986839021058895,0.30725821241976564,0.34100514272638394,0.37161684112346255,0.3995108273089965,0.42503363701467556,0.4484752922581721,0.4700803705046511,0.4900565702058227,0.5085814093644561,0.5258075152366681,0.5418668391663651
1996Q1,0.2296195278486442,0.27144229680327536,0.3089579073657518,0.34279914104915626,0.3734806135526963,0.4014251273877525,0.4269832732256105,0.4504482152131376,0.47206698645875117,0.4920492193175939,0.5105739653382864,0.5277950753959545,0.5438454825898669
1996Q2,0.22736715703207241,0.26892288815493043,0.3062366565578284,0.33992644308323244,0.3704957489360799,0.398358931231587,0.42386009530643126,0.44728737777957306,0.468883881064581,0.4888561407726516,0.5073807518882096,0.5246096044823647,0.540674057870952
1996Q3,0.2270771058612996,0.2685982537986268,0.3058858248737821,0.33955590595542257,0.37011057377997697,0.39796310152154923,0.42345676102635277,0.44687904196104955,0.46847254032081537,0.48844339228210704,0.5069678756158196,0.5241976269223994,0.5402638018607281
1996Q4,0.22794629113986561,0.2695709399354866,0.30693687551585014,0.34066586855369757,0.3712642691045875,0.3991486010390508,0.42466463504463153,0.4481017998207237,0.4697042087739726,0.4896791946167585,0.5082039851155544,0.5254309757812935,0.5414919318900022
1997Q1,0.22952549153426957,0.27133716535540814,0.30884440533082136,0.3426793717545145,0.37335621443335026,0.4012973822979234,0.4268531948085614,0.4503166060908929,0.471934485219056,0.49191633544248625,0.5104411059905186,0.5276625661432723,0.5437135835692823
1997Q2,0.22742563841768365,0.2689883369572511,0.3063073817080269,0.34000113571620055,0.3705733875835701,0.398438713075417,0.42394138562727013,0.44736967231319,0.4689667776469624,0.4889393177580511,0.5074639515652016,0.5246926202189028,0.5407567240699463
1997Q3,0.22759126358213896,0.2691736847205227,0.3065076622936938,0.3402126423922417,0.37079322789903624,0.39866461400204795,0.4241715502946248,0.4476026733375275,0.4692014767913286,0.48917480478925374,0.5076994972752559,0.5249276400134378,0.5409907495200238
1997Q4,0.22941935700643587,0.27121850263722475,0.3087162892240559,0.342544176262868,0.3732157879229404,0.40115317416651497,0.42670634839654153,0.45016802770932385,0.4717848960328831,0.49176631088132183,0.510291105975195,0.5275129584737229,0.5435646621678425
1998Q1,0.23033433344155274,0.2722412879056845,0.30982036637457633,0.34370908182733656,0.37442559665428504,0.4023954038393828,0.4279711568767554,0.4514476166861869,0.47307306303706587,0.4930581091284336,0.5115825835751884,0.5288009567139343,0.5448466582196022
1998Q2,0.22899695100869688,0.2707461765302014,0.30820627758831337,0.3420059281801109,0.3726566625258884,0.4005789438069681,0.42612156783265626,0.44957630847321933,0.4711891127085762,0.49116875783476294,0.509693617589162,0.5269170022011631,0.5429714111322577
1998Q3,0.2300083277999762,0.27187692077145786,0.30942708814037284,0.34329418293048364,0.37399474881828626,0.4019530511216967,0.42752080225899647,0.45099203483057754,0.47261446008393826,0.49259824399718105,0.5111228609381231,0.5283424988916534,0.5443903612294633
1998Q4,0.2323472268369656,0.2744897977222556,0.3122460843596191,0.34626701198058196,0.37708078011961826,0.4051204841107078,0.43074459789763503,0.45425238173591076,0.4758956236657339,0.49588769369944025,0.5144106019075158,0.5316205556151664,0.5476523753194256
1999Q1,0.23382438926246735,0.2761385071325544,0.3140234170417508,0.34813996941464304,0.37902377566427997,0.407113534023608,0.4327720002008708,0.45630173860963524,0.47795710939263003,0.4979535005315171,0.5164745164640494,0.5336776321395561,0.5496986815643596
1999Q2,0.2326161518345682,0.27479003941066565,0.31256983200192023,0.34660825658059446,0.3774348591625271,0.405483753627459,0.43111419279319263,0.45462603831923554,0.4762715466729742,0.4962644555776561,0.5147870657807004,0.5319958158335669,0.5480257112006087
1999Q3,0.23349639946659392,0.27577252634018257,0.3136289803588102,0.3477244021372482,0.3785927540081443,0.40667148841233514,0.4323224095933358,0.45584734815649464,0.4775000933264189,0.4974955853988351,0.5160170752801091,0.533221756977871,0.5492452399846397
1999Q4,0.23538637956357436,0.27788064472624247,0.3159002600832659,0.35011664679988286,0.38107329570321063,0.4092148511679531,0.43490860570279977,0.4584606193978823,0.48012796967344123,0.5001281734387582,0.5186465149211332,0.535841802872026,0.5518509363533481
2000Q1,0.2362611924838593,0.2788557902225708,0.3169502649483972,0.3512219918763132,0.3822188934187448,0.4103889536301155,0.43610200986623987,0.45966608068735465,0.4813397641266528,0.5013417671419613,0.5198583119397053,0.5370489512754661,0.5530511776949806
2000Q2,0.2338953250024701,0.2762176518881388,0.31410870829707943,0.34822982302953787,0.3791169644021496,0.40720910020890205,0.4328691919900657,0.45639996287372764,0.47805589646251573,0.49805247753174087,0.5165733869423664,0.5337761603647697,0.5497966803221765
2000Q3,0.23339395227372,0.27565820108516725,0.31350575482141685,0.3475945645688245,0.3784580779619782,0.4065333585205846,0.4321819133850626,0.4557053439737323,0.47735726116257604,0.4973524653677568,0.5158740970138013,0.533079262295262,0.549103500516346
2000Q4,0.2338477174144852,0.2761645352200937,0.31405146679176515,0.3481695198565376,0.37905442319010096,0.4071449636690718,0.4328039646901251,0.4563340428617728,0.4779895989287491,0.4979860527057344,0.5165070337646964,0.5337100370254283,0.5497309124512322
2001Q1,0.23515944051483445,0.2776276121569676,0.31562773946095196,0.3498297029798084,0.38077584609937676,0.40890994793631125,0.43459864128681436,0.45814747825944246,0.4798131416570361,0.4998128394022782,0.5183316120656465,0.5355280750388154,0.5515389730709002
2001Q2,0.2327012374673206,0.2748850254389319,0.31267224682235606,0.3467161991275933,0.3775468546546171,0.4055986496815172,0.4312310835156157,0.45474420810866234,0.47639042811982296,0.49638359758279765,0.5149061091745939,0.5321144745632886,0.5481437576934932
2001Q3,0.23278296176031477,0.2749762554131831,0.3127706083579075,0.3468198663209248,0.3776544111672657,0.4057089888996533,0.4313433356044285,0.4548576860138201,0.4765045871176836,0.49649800465155375,0.5150204195729964,0.5322284137594213,0.5482571073064468
2001Q4,0.23452324087052967,0.27691811749546164,0.3148634615845352,0.3490248434506459,0.3799413945502631,0.4080544707837882,0.4337288565356202,0.45726868001781434,0.4789295174498116,0.4989277099563193,0.5174476143195135,0.5346473030931974,0.5506630876510373
2002Q1,0.23505328532816508,0.27750924190550214,0.3155002436020039,0.34969545087918846,0.38063667069345797,0.4087672775769743,0.4344535957979858,0.4580009398577775,0.4796658079486551,0.4996652634208241,0.5181842328228901,0.5353812410487663,0.5513929606147199
2002Q2,0.23337946802878273,0.2756420370431059,0.31348833196908626,0.3475762064328067,0.3784390353145338,0.4065138271550296,0.4321620470928265,0.4556852641438644,0.47733706396786535,0.4973322272027251,0.5158538786505914,0.5330591120884296,0.5490834568946767
2002Q3,0.23277947088921833,0.27497235857685287,0.3127664069705628,0.3468154383752328,0.3776498171588009,0.4057042760927784,0.4313385411488952,0.4548528392517562,0.4764997113116655,0.4964931182930648,0.5150155373829438,0.5322235474600819,0.5482522662219749
2002Q4,0.2335857776247989,0.27587226277466537,0.3137364769664607,0.3478376626546193,0.37871023136235465,0.40679197491557095,0.43244495679327705,0.45597120755748716,0.4776246720208413,0.4976204124967741,0.5161417762574454,0.5333460338975662,0.5493688561201683
2003Q1,0.23284508478181526,0.27504560185648447,0.3128453734235234,0.3468986620809703,0.3777361611057944,0.40579285198012566,0.4314286507965114,0.45494393123220545,0.4765913484658328,0.49658495313446893,0.5151072932911059,0.5323150041707123,0.5483432485398612
2003Q2,0.22951524562785322,0.27132571027508223,0.3088320379211663,0.34266632119128515,0.3733426591398646,0.4012834621775695,0.42683902021673786,0.4503022645003413,0.47192004622944284,0.49190185458553354,0.5104266276482653,0.5276481258059927,0.543699209596667
2003Q3,0.22683378915525737,0.26832589175524535,0.3055914504171047,0.33924496532014176,0.369787319456607,0.39763087735490193,0.42311821196665345,0.44653627033507526,0.46812722359582803,0.48809687273873137,0.5066212292820477,0.5238517170277571,0.5399193206187675
2003Q4,0.22489300075929627,0.2661523034061201,0.30324110060467585,0.33676130586677056,0.36720432008328535,0.3949752813872571,0.42041119806856503,0.44379469205700595,0.46536454454049747,0.4853238794108187,0.503846579623145,0.5210823661748598,0.5371608539986423
2004Q1,0.22235532594527857,0.26330721692104253,0.300161711337542,0.3335044520494883,0.3638145492159991,0.3914877504369006,0.4168538157531944,0.44018972084937436,0.4617298120996818,0.4816737040364785,0.500192483852482,0.5174336317357511,0.533524956784104
2004Q2,0.21799927141392308,0.2584154920217034,0.2948593458395777,0.3278890452478816,0.3579628929676733,0.3854606771968017,0.410699794559183,0.4339475567734691,0.4554306949043843,0.47534277848610723,0.49385006438798273,0.5110961499471356,0.5272057061668102
2004Q3,0.21682586359067224,0.25709606064458485,0.29342746376948836,0.32637100502246297,0.3563794460299378,0.3838283116491632,0.40903168611117435,0.4322542848271297,0.4537207875799092,0.47362313152397484,0.4921262660094649,0.5093727348660925,0.5254863557141692
2004Q4,0.21805327888028098,0.25847620272137145,0.2949252134155571,0.32795885954437526,0.3580356995233093,0.3855357181464977,0.4107764646839309,0.43402537042758627,0.4555092608593946,0.47542178060759227,0.4939292466588889,0.511175304763629,0.5272846651218156
2005Q1,0.21835663638958494,0.2588171831015128,0.2952951290261844,0.3283509129941368,0.3584445307191032,0.38595707187092937,0.4112069434321368,0.4344622484530474,0.4559503427580866,0.4758652927113908,0.4943737528723122,0.5116196408013249,0.5277278867313895
2005Q2,0.2166627774302666,0.2569126212676485,0.29322833356019923,0.3261598381827981,0.35615912880623113,0.3836011389737633,0.4087994931716757,0.43201854621547814,0.4534826928094822,0.4733836431095008,0.49188616453613365,0.509132654250198,0.5252468109988578
2005Q3,0.21524958089943197,0.2553224628439474,0.29150157538281085,0.32432814380333674,0.35424752953236355,0.38162955484869815,0.40678386693648644,0.42997169860687945,0.45141497453676366,0.4713034366759793,0.4898002739289358,0.5070466100318362,0.5231651109671053
2005Q4,0.21488275713970187,0.25490953072859057,0.29105300013785107,0.323852143817627,0.3537506082407787,0.3811168926956364,0.406259613919088,0.42943919514871287,0.45087692001300356,0.4707620192395994,0.4892572714105763,0.5065034689969435,0.522623009123495
2006Q1,0.21405594075794568,0.2539785230276812,0.290041371788466,0.3227784179012457,0.3526294523534207,0.3799599981400565,0.40507635236759904,0.4282371147646307,0.44966212422530805,0.4695394587098284,0.48803097107280324,0.5052767060415793,0.521398453567436
2006Q2,0.211696948787102,0.25132025328658464,0.28715093481030074,0.3197086509475939,0.3494222693207386,0.3766488653283182,0.4016881411876674,0.42479350400519006,0.4461806724362451,0.46603443211433077,0.4845139883231539,0.501757244371903,0.5178842490818356
2006Q3,0.21022749651427006,0.24966287057922823,0.28534731856220863,0.3177917032582343,0.3474181459597852,0.37457849348920474,0.39956835792601825,0.4226379197590797,0.4440003327371446,0.4638383294155125,0.4823094613093946,0.4995502919592225,0.515679779141336
2006Q4,0.20960944779400445,0.24896543300928756,0.28458800445925553,0.3169843480274721,0.34657376093792014,0.37370589870528803,0.3986746573272636,0.4217288621016508,0.4430805884397967,0.4629117049252827,0.48137906650483575,0.49861867191045706,0.5147490185706922
2007Q1,0.20817745829166467,0.24734871610687206,0.2828270764787888,0.3151112566448502,0.34461404136114715,0.37168002700630753,0.396599143307539,0.41961708018638,0.4409434157799603,0.4607580159772081,0.4792161196289523,0.4964524139320943,0.512584326447009
2007Q2,0.20275733978102073,0.24121942261789628,0.2761411837599557,0.30798993039249345,0.3371541924124705,0.36395965118094964,0.388681353550096,0.4115531840419769,0.43277528736491017,0.4525199406975096,0.4709362407707126,0.48815387574290514,0.5042861837858547
2007Q3,0.20076517071928607,0.2389626205705158,0.2736755016715424,0.30535983430930963,0.3343953932291742,0.36110100338022366,0.3857462954943364,0.4085608419183644,0.4297413294239812,0.4494572440769089,0.4678554162360622,0.4850636837070827,0.5011938664145911
2007Q4,0.20601668914613724,0.24490712278647742,0.2801656354094197,0.3122782999238657,0.3416481562821449,0.3686122153478302,0.39345444861509254,0.4164158274963832,0.43770216550113494,0.45749030454336254,0.47593303942004245,0.4931630708611408,0.5092962036021271
2008Q1,0.20990934952525442,0.24930388293150016,0.2849565067956499,0.31737618954288244,0.3469835977507222,0.37412944966107525,0.3991084736669623,0.4221701525139013,0.44352708482913233,0.4633615584610504,0.481830766431279,0.4990709816346121,0.515200924985482
2008Q2,0.20209261060444525,0.24046663095244758,0.27531895293310144,0.30711310213657206,0.3362346774643719,0.36300706665083926,0.3877035060069515,0.4105564395066026,0.4317648574106052,0.4515001056339944,0.46991052516354276,0.4871251874844247,0.5032569250521295
2008Q3,0.20183769973757662,0.24017788663063103,0.2750035115144487,0.30677665392039655,0.33588179132947527,0.3626414334605331,0.38732812319877225,0.4101737525428669,0.43137686921003005,0.4511084619773701,0.4695165818888039,0.4867300637498369,0.5028615458486102
2008Q4,0.20684372662782544,0.2458419424027783,0.28118492143151474,0.31336355713788133,0.34278460759089363,0.36978798008413427,0.39465992279668827,0.41764321132264165,0.43894509953697636,0.4587435870420476,0.47719240485212183,0.4944250150590537,0.5105578447252054
2009Q1,0.21024771441814222,0.24968568203023003,0.2853721504335873,0.3178181029260629,0.34744575331707894,0.3746070201907104,0.3995975718063642,0.4226676330040447,0.444030392812423,0.46386861204514496,0.4823398649940906,0.4995807336630483,0.5157101908729954
2009Q2,0.21041705379588435,0.24987673561480533,0.2855801172469349,0.3180391918390067,0.34767694843031766,0.3748459068557089,0.39984220602664916,0.42291644230374686,0.44428210022181064,0.46412217726730826,0.48259443847835737,0.49983562047021823,0.5159648220373111
2009Q3,0.20897248791195588,0.24824644080249833,0.2838050121341552,0.31615161213673143,0.345702635918336,0.3728054855290999,0.39775229103461424,0.42079048230003574,0.44213102371732776,0.4619548932067123,0.4804182272336681,0.4976564416455881,0.5137875585454601
2009Q4,0.21381016600445374,0.2537017065094666,0.289740515182037,0.32245902694692635,0.35229588941121,0.3796157423877381,0.4047241942675794,0.4278793030762082,0.4493004783076731,0.46917545513318265,0.48766581100265344,0.5049113680883248,0.5210337355452581
2010Q1,0.21055171032743797,0.25002864804035885,0.2857454670846628,0.3182149643294964,0.34786074569336084,0.37503580936653647,0.4000366686512713,0.4231142153977281,0.44448216913814287,0.46432371554404644,0.4827967713010372,0.5000381959281605,0.5161671883461756
2010Q2,0.20732687903548544,0.24638789069202818,0.2817800313192567,0.3139970214494369,0.34344779800001746,0.37047396434134805,0.3953631008966671,0.4183590383185566,0.439669872262307,0.4594742785059552,0.4779265345717066,0.4951605467438348,0.5112931049666479
2010Q3,0.20941478192046264,0.24874571973746107,0.2843487564681299,0.3167299226078532,0.34630762754185496,0.37343083755884066,0.39839290866960153,0.4214422395706822,0.4427905660921404,0.46261948464231667,0.4810856306516569,0.4983248247976914,0.5144554193370471
2010Q4,0.21194969078422746,0.2516052022748214,0.2874609106173873,0.3200379935442213,0.3497664835362584,0.3770043579102754,0.40205202378117827,0.42516344385531557,0.44655477808571087,0.46641116506676294,0.4848920941812271,0.5021356987284856,0.5182622146905054
2011Q1,0.20770946487597447,0.24682011271196086,0.2822510862691481,0.3144983504722323,0.34397257108075274,0.37101669658602404,0.3959193635000031,0.41892523847297275,0.44024308388833416,0.46005211087559456,0.47850702948276663,0.49574209741554504,0.5118743916092691
2011Q2,0.20551495508575568,0.2443398219726043,0.2795468984853446,0.3116193446806501,0.3409579519834926,0.36789797832774246,0.3927220163785512,0.41566994415476444,0.4369467017055122,0.45672842848097933,0.4751673508696571,0.49239570709465,0.5085289236387479
2011Q3,0.20497621252566062,0.24373052565087464,0.27888220928815377,0.31091130553927004,0.34021619745675363,0.3671302643262996,0.3919346202801036,0.4148679702687481,0.4361343167693044,0.4559090448513152,0.4743437702085731,0.49157023393165333,0.5077034557593934
2011Q4,0.21001099160713096,0.24941857874694204,0.28508137616240076,0.31750895711636395,0.34712245271126896,0.37427294161554625,0.39925543447110756,0.422319636906346,0.4436783248913475,0.46351392835750427,0.4819837548752561,0.49922417021735693,0.5153539709959364
2012Q1,0.2039062441712555,0.2425199711030341,0.27756114132876547,0.3095036345420764,0.33874106917955293,0.365603104512266,0.390367924449117,0.4132719072282468,0.4345171942848539,0.4542776721800959,0.4727037426670565,0.48992615796467526,0.5060591282034101
2012Q2,0.20240167520881203,0.24081666967110532,0.2757013093757597,0.30752087623212343,0.3366623307035271,0.36345012621808415,0.3881583404822196,0.41102008704135845,0.43223489283815025,0.4519745367852506,0.47038771131257934,0.4876037747193625,0.5037357947034105
2012Q3,0.20260689368836593,0.24104906646473243,0.2759551342578767,0.3077915470206044,0.33694617044307057,0.3637441662678351,0.3884601712829739,0.4113277438291406,0.4325467672785818,0.4522893080459678,0.47070429186029156,0.48792126737576347,0.5040534583847979
2012Q4,0.20427861295054472,0.2429413363820611,0.27802104291676666,0.3099937523486202,0.3392547384862239,0.3661349535570443,0.39091360029784167,0.4138278662189054,0.43508054027381654,0.4548460305698246,0.4732751614927146,0.490499029637639,0.5066321271630335
2013Q1,0.1974871475382125,0.23524449342749856,0.26960860420883764,0.3010172322710752,0.3298359367684329,0.3563723767730698,0.38088733797914476,0.40360333190806175,0.4247113690235984,0.44437634270297494,0.4627413454710588,0.4799311566364604,0.4960550811552748
2013Q2,0.19094240120724035,0.22780365718249623,0.26145242490450005,0.2922911251472799,0.3206576590331907,0.34683784017548946,0.3710750588660876,0.39357787156669627,0.41452601737920264,0.4340752291618506,0.4523611119189077,0.46950229282519523,0.48560299762761144
2013Q3,0.18938027495393142,0.22602421184600383,0.2594984669229054,0.2901972543102646,0.3184520189915992,0.3445434516399159,0.36871084545007965,0.39115945660020224,0.4120663482138076,0.43158507024500337,0.4498494371163472,0.46697659972931915,0.48306956097676285
2013Q4,0.19065674314138348,0.22747835819936918,0.26109532276788827,0.2919085503664314,0.3202547572835509,0.34641881764843785,0.37064337090727223,0.39313636909137223,0.41407706151003515,0.43362078171082935,0.4519028073366891,0.4690414958097507,0.4851408495470694
2014Q1,0.18522827081854526,0.22128813392335997,0.2542914256950771,0.2846109748823725,0.3125613443064811,0.338409785172301,0.3623848095739323,0.3846829642564834,0.4054742310849477,0.42490636842371793,0.44310842807244954,0.46019362481333875,0.47626169346260816
2014Q2,0.1812820515184664,0.21677807103760485,0.24932408634491313,0.27927317903513615,0.30692424605188806,0.3325320097603955,0.35631488797747285,0.37846123936442505,0.39913436244449346,0.4184765290950079,0.43661226329433694,0.45365102490607273,0.4696894207588255
2014Q3,0.18197552126042313,0.2175712415523379,0.2501982989552118,0.2802132042721342,0.30791758033426936,0.3335683336060398,0.35738564467890394,0.37955930447444675,0.40025378240284276,0.4196123129851536,0.4377602157781985,0.4548076113285863,0.47085165757245
2014Q4,0.18396996115468803,0.21985095837532753,0.2527094663757479,0.2829119558717606,0.31076795390191825,0.33654069041888124,0.3604554423077038,0.38270613560030625,0.4034606158231875,0.42286488973975267,0.44104656531868874,0.4581176613382338,0.474176917396887
2015Q1,0.18320081224842297,0.21897205091375307,0.2517415867847939,0.281872032461891,0.3096698554496232,0.33539583972988146,0.3592732921966661,0.3814945414308411,0.4022261294863804,0.42161299340374914,0.43978185860025903,0.45684401216039905,0.47289758432030243
2015Q2,0.17997159500094062,0.21527849042823477,0.2476705596719433,0.2774944519153131,0.3050439447244443,0.3305696539106139,0.3542866793476709,0.37638068111418216,0.3970127494826273,0.41632333914390374,0.4344354709318277,0.4514573553708045,0.4674845562979924
2015Q3,0.17787818024430488,0.21288100390938558,0.24502497227510397,0.27464658885116966,0.3020315398106976,0.3274239377749052,0.3510336186702944,0.3730419538400914,0.39360651831321275,0.412864869520497,0.430937628129075,0.44793100687624343,0.4639388994441869
2015Q4,0.17797231613469464,0.21298886477465706,0.24514404726302516,0.274774819900788,0.3021672304128147,0.32756568233811745,0.35118024733759623,0.3731924890117866,0.39376014012496136,0.41302088823326916,0.431095461898397,0.44809016374043864,0.46409896264556016
2016Q1,0.17548580769072464,0.2101381920248677,0.24199533787398403,0.27138235026219215,0.29857579996728584,0.3238124546281985,0.34729619048425087,0.3692035122025411,0.3896879972000949,0.4088839012528863,0.4269091044188651,0.4438675339211492,0.45985116921909014
2016Q2,0.1731820759798371,0.20749403312240458,0.23907165151141793,0.26822925814203763,0.2952347798788114,0.32031800056515364,0.34367711546508445,0.3654839790449074,0.38588834022600493,0.40502128592954256,0.4229980603585741,0.4399203881762755,0.45587840052663664
2016Q3,0.1734553405397925,0.20780783114520868,0.23941877797688774,0.26860377632508103,0.2956317714826754,0.3207333710845914,0.3441074412444755,0.3659263861275058,0.3863404076670401,0.40548096809633,0.42346362408470556,0.44039036162325895,0.4563515313372793
2016Q4,0.17579413446725092,0.2104918595198884,0.24238616836371052,0.2718036232914957,0.2990219619472804,0.32427889332805937,0.347779058346373,0.3696995867653797,0.3901945699909814,0.4093986887153823,0.42743017603307876,0.4443932538413473,0.4603801486143249
2017Q1,0.17224455533405958,0.20641713716643398,0.2378800603888325,0.26694332154536987,0.2938713676259717,0.3188911657055036,0.342198615731297,0.363963690207868,0.38433458620233635,0.403441104231544,0.4213974169259007,0.4383043522862643,0.45425128800117803
2017Q2,0.17018002385750283,0.20404397757879386,0.2352524057727809,0.2641058826880594,0.2908612698694065,0.31573938383676425,0.3389311044752782,0.36060228195294436,0.38089770912140936,0.3999443606524804,0.4178540521090704,0.43472563662961955,0.4506468303891901
2017Q3,0.17153731723374738,0.20560443811095777,0.23698047812357653,0.26597218841449893,0.29284140540872233,0.3178129810802289,0.341081090300424,0.3628142899704954,0.3831596089261835,0.40224587854378174,0.4201864635708972,0.437081515518953,0.4530198432438705
2017Q4,0.1738003440968717,0.20820395055873075,0.23985690944732863,0.26907642122197495,0.2961327196246388,0.32125745412886025,0.34465033898034747,0.36648447309022425,0.38691063076665166,0.4060607483090531,0.4240507769624862,0.4409830326302266,0.4569481429500508
2018Q1,0.1720530328000509,0.20619708264419934,0.2376365082277749,0.26668042541437575,0.29359257300672453,0.3185993444699177,0.34189617204541484,0.3636526445377901,0.3840166424438414,0.40311770372304523,0.4210697821861978,0.4379735226435794,0.45391814877897935
2018Q2,0.1697352111314654,0.20353236181321863,0.23468561084412579,0.26349352292143224,0.290211339312054,0.3150585608623615,0.338224992149909,0.35987559919367734,0.38015444382424884,0.39918789318339404,0.41708725552021214,0.43395095846476767,0.4498663598272138
2018Q3,0.16979471910471522,0.2036008131608591,0.2347614513156913,0.263575466686549,0.2902983170152538,0.3151496789657054,0.3383195008420923,0.3599728668629253,0.38025393660539514,0.3992891584601508,0.41718990853426136,0.43405467138291526,0.44997085276647997
2018Q4,0.17176191839493607,0.20586256089731572,0.23726622647736434,0.26628069494470824,0.2931686304163447,0.3181555556545629,0.3414361927683163,0.36317954783474654,0.38353302046058085,0.402625749674959,0.42057135674225105,0.4374702080153177,0.45341129303756317
2019Q1,0.1678450741388005,0.20135714158411014,0.23227454232006695,0.26088738312147475,0.28744407602622096,0.31215856909606293,0.33521612285685587,0.35677796260792194,0.3769850538058697,0.3959611874920484,0.41381551852096005,0.43064466655886136,0.4465344652692575
2019Q2,0.16619878232972854,0.19946093671122261,0.2301710955875201,0.2586121062154716,0.28502650636919946,0.30962345809645175,0.3325842978398621,0.35406701467737517,0.37420989066174115,0.39313448063248274,0.41094806722159044,0.4277456958119696,0.4436118709714908
2019Q3,0.16534131819252934,0.19847271275271633,0.2290742574439179,0.2574250580158318,0.2837646200496477,0.30829963157880297,0.331209397829098,0.35265023056116224,0.3727590193294248,0.39165615718466945,0.4094479529810526,0.42622863240539205,0.442082007274314
2019Q4,0.17064898399769712,0.20458324909679254,0.235849718571372,0.2647510931962989,0.29154594815422963,0.31645649071898024,0.3396747368854596,0.3613674705269839,0.38168025614637274,0.40074070943963713,0.41866118103478495,0.43554097267934294,0.4514681782260754
2020Q1,0.16841757531474824,0.2020161995191081,0.23300527153811998,0.2616774460651705,0.28828319407876063,0.31303813901561894,0.3361289134038775,0.3577178727567771,0.3779469186655725,0.3969406214889578,0.41480878790577014,0.43164858515549714,0.44754630876778495
2020Q2,0.16598331010395145,0.1992126441089964,0.2298955527445668,0.25831394051269563,0.28470958145902353,0.30929101472256426,0.33223906550286497,0.3537113008479973,0.3738456525540638,0.3927633833221192,0.4105715309924112,0.4273649349466188,0.4432279257008164
2020Q3,0.16570199771927574,0.1988884440245578,0.2295357319157183,0.2579245376470322,0.28429563995510987,0.3088567659579389,0.33178807422133066,0.35324658134837905,0.37336976219159185,0.39227849824080424,0.4100795078367485,0.4268673614330841,0.44272616227996675
2020Q4,0.16800349743210327,0.20153953509829087,0.23247678931020466,0.2611060706977045,0.2876763602188947,0.3124020689801248,0.3354688367899673,0.3570382014557692,0.377251387330901,0.3962324010257739,0.4140905777310993,0.430922688633764,0.44681469522356065
2021Q1,0.16781258108864897,0.20131973046256274,0.23223305725678856,0.26084252399782143,0.28739642611524535,0.3121086167528339,0.33516427868049,0.35672457312464617,0.3769304124558847,0.39590554350981466,0.41375908415708246,0.43058762298712216,0.4464769674442426
2021Q2,0.16183663144654728,0.19442934187243316,0.22458213875984379,0.2525591174272976,0.27858758635463615,0.30286425686000085,0.3255602237092372,0.3468250035071853,0.36678983246853847,0.3855703773320457,0.4032689777486002,0.4199765119691973,0.43577395765105686
2021Q3,0.1606785873796195,0.1930918046241278,0.22309461710519904,0.25094625999159764,0.27687008122097256,0.30105954382954,0.3236830625702932,0.34488793066326107,0.3648035302995869,0.3835439748212259,0.40121029658505586,0.4178922691103898,0.43366993289751615
2021Q4,0.15993301988982045,0.19223028246504847,0.22213608257812378,0.24990655257455835,0.2757625089507533,0.2998953362753572,0.322471732671635,0.34363756581292293,0.36352102805036685,0.38223523492481876,0.3998803783527667,0.41654552105228315,0.43231010006329984
2022Q1,0.15739640044501008,0.18929684023895618,0.21886993101389757,0.24636140232756046,0.27198356653691397,0.29592081260106096,0.31833405056541175,0.3393643333370903,0.35913582810568495,0.3777582696968787,0.39532899826243717,0.41193466121214173,0.42765264220734067
2022Q2,0.15448259365689695,0.18592278361300932,0.21510862159441305,0.24227418100612472,0.2676222136317596,0.2913292190243655,0.31354956019409724,0.3344188285521906,0.3540566131646022,0.37256879381911756,0.3900494507740723,0.40658246391893815,0.42224285872210665
2022Q3,0.1541813930103619,0.18557373694584034,0.21471923419814853,0.24185077116858167,0.2671701241140658,0.2908529860795951,0.31305304961275093,0.3339053458926564,0.35352899361948015,0.3720294759033619,0.38950053707499827,0.40602577143463525,0.42167996077220676
2022Q4,0.15377522965197904,0.18510297398165063,0.21419398022814157,0.24127953944912822,0.2665601162166799,0.29021031870848807,0.3123829372560779,0.3332122488782564,0.3528167388672039,0.371301355976747,0.3887593918710793,0.4052740558967599,0.42091980128494344
2023Q1,0.15277594338495304,0.18394436091394858,0.21290085090518046,0.23987280532879177,0.2650574801836157,0.2886268277470642,0.3107314279058727,0.3315037086228141,0.3510606011139227,0.3695057422088426,0.3869313114988144,0.4034195720280786,0.4190441688786254
2023Q2,0.1454595250367958,0.1754443918198727,0.2033963214024759,0.22951528099295157,0.2539758443793519,0.27693109872264765,0.2985158516061186,0.3188492803218044,0.33803713337835606,0.356173570107853,0.37334270592813773,0.3896199167791599,0.4050729454123668
2023Q3,0.14453527760534407,0.17436849721889036,0.20219104686410674,0.2281995696930936,0.2525658761829487,0.2754407440971449,0.29695704139173584,0.31723230874697245,0.33637090775466744,0.3544658176629491,0.37160014597646673,0.3878484047030436,0.4032775935947007
2023Q4,0.1436225953072463,0.17330559432451978,0.20099983404960448,0.22689870601534612,0.25117131455182656,0.27396617338192103,0.29541424700065977,0.3156314684427529,0.33472083567549044,0.3527741666593689,0.3698735762013397,0.38609272472713924,0.4014978790363283
2024Q1,0.14490222491044544,0.1747957093409799,0.20266969267071666,0.22872213401454952,0.2531259381940318,0.2760327978522029,0.2975763495749134,0.317874782784123,0.3370330089896201,0.35514447547254246,0.3722926895884195,0.38855250616150744,0.403991219843122
2024Q2,0.1436448971223852,0.1733315724305207,0.20102895397723738,0.22693051238506232,0.25120541784223654,0.27400223919905287,0.2954519873209746,0.31567063442509535,0.3347612117285349,0.35281556552006405,0.3699158348322859,0.38613570088102395,0.4015414483665717
2024Q3,0.14353761562900308,0.1732066038058805,0.20088886882474863,0.2267775010197467,0.25104135389556065,0.2738287312053441,0.2952704208176097,0.3154822065116542,0.33456695959110483,0.3526163900956719,0.36971252053651155,0.38592893212874224,0.40133182346667345
2024Q4,0.14461958443870318,0.1744666567007605,0.2023010311311973,0.228319652788621,0.25269458325688443,0.2755768102609752,0.297099378182198,0.31737997662999273,0.3365230934566534,0.3546218153846692,0.37175934174833575,0.38801026329645344,0.40344164752417633
2025Q1,0.1475142302612956,0.17783450769739992,0.20607206441190434,0.2324343700672164,0.25710222386994847,0.28023390677426363,0.3019685813842496,0.32242909391405106,0.341724297399074,0.3599509889492643,0.3771955338352655,0.3935352339205246,0.40903948618986224
2025Q2,0.1416019550846856,0.17095070533135068,0.19835892671159738,0.22401292074220458,0.24807588048354623,0.2706913656838259,0.291986169106881,0.312072694949454,0.33105094356982306,0.34901017651312977,0.36603032034395505,0.3821831558704292,0.3975333300847595
2025Q3,0.1404933122164964,0.16965769731105695,0.1969078502810381,0.22242624632618285,0.24637288217579129,0.26888863398050417,0.29009803073341117,0.31011155856209893,0.3290275859328744,0.34693398058478925,0.363909474284688,0.3800248201259398,0.3953437782530995
2025Q4,0.14244379104286223,0.17193207467397154,0.1994597827561103,0.2252161524099849,0.24936682602622331,0.2720574174438919,0.29341645030374747,0.3135577938504548,0.3325826936819724,0.35058147390981004,0.36763497113058385,0.38381574824522574,0.3991891265744065
2026Q1,0.14139642944525568,0.1707110534503888,0.1980900325147438,0.22371895540868916,0.2477604201267346,0.27035748706996854,0.29163652798401296,0.3117095905108247,0.33067637178979054,0.3486258744980191,0.36563780338594665,0.3817837485431034,0.39712819244830616
2026Q2,0.1385666513938176,0.1674089885046917,0.194382510318544,0.21966314963004047,0.2434054277352779,0.26574561554948795,0.2868043507513544,0.30668881711884277,0.3254945691840411,0.3433070677725072,0.3602029784972527,0.37625127482872117,0.39151417921443904


==> anc/results/solo_trabajo_d6/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.28256340293150306,0.2844877460369103,0.2601970183771592,0.29924950733219763,0.13612332782410622,1.0087460025351724,1137.042317098971,657.0697653685376
eta,beta,0.7,0.1,0.5354546303225274,0.5340236235472459,0.3715608060287019,0.7058309820627219,1.0180867713125201,1.0017018465367582,4176.222935374354,7661.830224890029
rho_mu,beta,0.4,0.2,0.0998125275901092,0.09693607607791509,0.031788582913326514,0.17753094260290264,0.2217883004197361,1.0026311202746419,2285.9325741739954,2306.6254401951664
rho_g,beta,0.7,0.15,0.7983331704114407,0.8019415030789099,0.7272379592478894,0.8575335530223633,0.2718943767379031,1.0010898534523334,4096.997977101655,5847.916725381652
rho_v,beta,0.7,0.15,0.947748849149543,0.9643015847355192,0.8437749786431011,0.9934182120138698,0.32418175743768834,1.0036254418893016,2156.550149561094,1333.7992611213922
rho_psi,beta,0.7,0.15,0.9926802429204575,0.9938082760365378,0.9827006237618849,0.998775561076082,0.03464956221635837,1.0037247128674438,1772.5571395750733,1101.673415533466
rho_om,beta,0.85,0.1,0.9956022583556507,0.9962293204804232,0.9899117228063422,0.9991086701993903,0.029358914768119124,1.0023926875704512,3245.5943355851086,4184.923008370542
rho_x,beta,0.7,0.15,0.861261562265801,0.874737391573872,0.7242564684807976,0.9510704226122019,0.46961722433441067,1.0042741820799799,1884.9184052432304,1997.169983463178
sig_mu,invgamma,0.01,0.02,0.01619798282581077,0.016143375172020944,0.013962324269597771,0.018626674083901295,0.07120391619117973,1.002015231830265,4567.99032997226,9418.452523535429
sig_g,invgamma,0.03,0.06,0.05220427188884199,0.052051663053006306,0.04678089359169868,0.058191973529264585,0.057800842405185425,1.0027598746450022,4687.815197733103,9114.621484243618
sig_v,invgamma,0.05,0.1,0.010713864227781155,0.010442581110767776,0.007497896632996877,0.014884591624823288,0.022940035259392567,1.0025195635489326,2861.5841898307954,2081.620278203132
sig_psi,invgamma,0.02,0.04,0.019971887759135016,0.019871309637370743,0.01648539288748495,0.023804130118990668,0.05552688050429829,1.0028798188920574,4540.9976760377685,9802.197401579178
sig_om,invgamma,0.02,0.04,0.020468847066890554,0.020367752714146994,0.016643322587999113,0.024637455331110076,0.06066840133743542,1.0023051830665517,4308.214923571992,9271.949242569655
sig_x,invgamma,0.02,0.04,0.007716750120166654,0.00760887575790194,0.005787216159096311,0.009997347945885549,0.031972375754832034,1.004503116346539,1861.8380716970928,1801.607639119611
me_i,invgamma,0.03,0.03,0.03911744591799578,0.04032577100641832,0.022923767035919276,0.050574358760433244,0.27623957835799445,1.0070507428223738,1170.6669273806772,541.0191412330722
me_n,invgamma,0.01,0.01,0.010322612169892931,0.01028070770529406,0.008738912493004436,0.012046150028436915,0.10107348404965275,1.0014814294305465,4282.592638553779,9612.435007331858
me_s,invgamma,0.01,0.01,0.012128116762654946,0.012216569744547231,0.008425991258931965,0.015502809178934708,0.2154190175858673,1.0023711936353095,2905.2299933756713,2769.733750491797
rho_zr,beta,0.8,0.1,0.9381313089416781,0.9404654964166184,0.8980641044342027,0.9705414579387132,0.2236794567749762,1.003225300903994,3386.2321038185564,4827.2102433725595
sig_zr,invgamma,0.02,0.04,0.016629432250273742,0.016455833170960825,0.012136557234097886,0.021662722002098702,0.07289420796148906,1.0014953703105247,3820.109559579187,6874.400400372274
me_w,invgamma,0.03,0.03,0.03249928381832041,0.03220594496139455,0.02714002903794409,0.03881564048554826,0.11917676633543074,1.0021171321807745,4549.192869605517,8483.575503336038
w_break,normal,0.0,0.2,-0.03781485724331584,-0.03775115723337457,-0.08162110188514414,0.005691478888156686,0.13330826582951782,1.002419509456862,4380.466564917436,8678.99543762282


==> anc/results/solo_trabajo_d6/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.33,
    "beta": 0.985,
    "delta": 0.015,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.269125,
    0.28035,
    0.2893,
    0.30895,
    0.28185,
    0.335425,
    0.254975,
    0.29615
  ],
  "rhat_max": 1.0087460025351724,
  "ess_bulk_min": 1137.042317098971,
  "ess_tail_min": 541.0191412330722,
  "converged": true,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_033.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.33587694876300356,
  "minutes": 25.25785950024923,
  "mode_logpost": 1870.9420176894632,
  "mode_attempts": [
    1870.9418569358527,
    1870.9420176894632,
    1870.9380087960894
  ],
  "mode": {
    "theta": 0.2872597550434614,
    "eta": 0.5560745496540801,
    "rho_mu": 0.11109810875517345,
    "rho_g": 0.8063205414358922,
    "rho_v": 0.9560771624713652,
    "rho_psi": 0.9920050159451214,
    "rho_om": 0.9952703791415882,
    "rho_x": 0.8919209056708274,
    "sig_mu": 0.016088931182313342,
    "sig_g": 0.05205089083330376,
    "sig_v": 0.009802955261426233,
    "sig_psi": 0.019568412346253925,
    "sig_om": 0.01989259977989294,
    "sig_x": 0.007386541533455257,
    "me_i": 0.041348688610643045,
    "me_n": 0.010305889885975495,
    "me_s": 0.012508753552059267,
    "rho_zr": 0.9367395409964661,
    "sig_zr": 0.015943242414380557,
    "me_w": 0.03191255279616237,
    "w_break": -0.03599112682451162
  }
}

==> anc/results/solo_trabajo_desde2007/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.011764988542348677,1.0055808849912127,0.9999840378708857,-0.00565013304612462
obs_c,0.01185568795765789,1.012582919332594,0.9899335197205186,0.14153312874993573
obs_i,0.10401469607185544,0.8270909082790927,0.8246129787793588,-0.565697300001187
obs_g,0.06481751376250096,0.8869263239788618,0.9927279878092865,-0.1203791602401547
obs_n,0.012910362370470095,0.9975623430061217,0.9649860432841381,-0.2623012319201407
obs_s,0.16417757919360082,0.2181795521589903,0.179712144880297,0.9837192409333685


==> anc/results/solo_trabajo_desde2007/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
2007Q2,0.6543537917650138,0.6533127090999528,0.29258581723031163,0.2938436961528361,0.2950079610575903
2007Q3,0.6491781188716552,0.6517635043527996,0.2924419284654041,0.29437926525385927,0.29582626219119085
2007Q4,0.6592791335641515,0.6597982790531076,0.3009741092111107,0.30216790782233893,0.3036996264643392
2008Q1,0.6688773194069423,0.6632436538002451,0.3041744629078905,0.30631572848579314,0.30965669211786784
2008Q2,0.6519423619271301,0.6542792643612443,0.2938448289150426,0.2961241747073715,0.29800691731039364
2008Q3,0.6529028558493083,0.6534311355111397,0.29566964313905986,0.29742287396699985,0.29908711678256006
2008Q4,0.6588704426065614,0.6611471453359499,0.30080298010620204,0.30378619405384166,0.3061856178024594
2009Q1,0.6653498669279724,0.6644467766811037,0.3059958073773802,0.30757616551615724,0.3088438714046653
2009Q2,0.6677060681361964,0.6658166458221203,0.3073164477123522,0.3100569581897624,0.312331117844786
2009Q3,0.6620411297167922,0.6634838794322808,0.3056219338390972,0.30713292301536027,0.30822017338846114
2009Q4,0.6729356653883785,0.6705583061836133,0.3120495168757542,0.31416429744424856,0.3160078527850051
2010Q1,0.6632334190506023,0.6647414816769892,0.30507580057221284,0.3062476091674621,0.30709357088461536
2010Q2,0.6606557075568378,0.6614802181741901,0.3018415163759395,0.3027797462921905,0.30357398043578077
2010Q3,0.6651753755962151,0.664039242210078,0.3031210240630703,0.3041972126489777,0.30509239998311694
2010Q4,0.6690733509154044,0.6680105776627097,0.30868842391075935,0.3094927031064138,0.3103966098320452
2011Q1,0.6601511074725902,0.6608943128113197,0.30175923365044927,0.30248473899369777,0.30342886039163264
2011Q2,0.6586112454120924,0.6586760644319607,0.3002564435551311,0.3013104243397989,0.3020517280824659
2011Q3,0.6575030472331641,0.6579531096957865,0.300471180985272,0.3010919556497872,0.30175910144816004
2011Q4,0.6688939501275534,0.6654603232530885,0.30720863194410786,0.309351555968727,0.31196182165251723
2012Q1,0.6520213693054817,0.6558698215324524,0.2986156229336378,0.3003686555726801,0.3016836671192964
2012Q2,0.6553888206069916,0.6545794659550839,0.29687207281370637,0.29830198389265694,0.2994200639646479
2012Q3,0.6553235823098964,0.6547292983316935,0.2943458560900154,0.2955296073573757,0.29647596661948333
2012Q4,0.6601492819350223,0.6575538354907695,0.29666059307245796,0.2981898396021119,0.3000083123098495
2013Q1,0.6454972268761117,0.6465392491940243,0.2853424640612004,0.2863430484506738,0.2874502240887748
2013Q2,0.6367763295132508,0.6377731360018746,0.27784874101416396,0.2790410727818017,0.2807998104001624
2013Q3,0.6355382763330529,0.635550365247117,0.2737005862194677,0.27474280604128154,0.27632783164347613
2013Q4,0.6397269879458936,0.6379913103274943,0.2768986038363048,0.27764045073995924,0.27875125567436587
2014Q1,0.6272180554139118,0.6280967479915512,0.26810508888398626,0.2693021103190106,0.2713292899335909
2014Q2,0.6207757172815885,0.6234830992626619,0.2628687699247526,0.26465453764371016,0.2667663721167334
2014Q3,0.6260749389278271,0.6240116828640149,0.26444477207396433,0.26548186793355677,0.26671828449851426
2014Q4,0.6266700007770081,0.6278836376263852,0.26864859324474555,0.2697984487093364,0.27119083809700173
2015Q1,0.6260662970811808,0.6250295894463183,0.26869707922733455,0.26935607231986414,0.27012266640968835
2015Q2,0.6219210522899435,0.621028158288971,0.26592149527797515,0.266792429397167,0.26760213727694604
2015Q3,0.617430188521269,0.6174101383055063,0.26396789830143036,0.2649075302208919,0.2656407001709559
2015Q4,0.6178200521818203,0.6189578802350606,0.263904661692233,0.26462204728694305,0.26528052472185604
2016Q1,0.6114460285901164,0.612777173245443,0.25977601994451194,0.2605301933858791,0.26121574983463225
2016Q2,0.6099478449770017,0.6100061899628861,0.25709973456354146,0.2578356475127523,0.25839712696563255
2016Q3,0.6109400992150219,0.6100237654364811,0.25703927004767113,0.2581219023863437,0.2589495115961663
2016Q4,0.6159135407766331,0.6149144695309162,0.2608368827476763,0.2622797773933147,0.2633711877332716
2017Q1,0.6061659953493229,0.6076544562548132,0.25403815393248536,0.2550670505840774,0.2558642321469322
2017Q2,0.6034588312351443,0.6052112515072344,0.25188941570373896,0.2528822458633752,0.2536682776472457
2017Q3,0.6085056724165488,0.6068134815337298,0.25306445676565614,0.2546133140626062,0.25572021614781376
2017Q4,0.6120165590837455,0.6118407478265128,0.2560375083666634,0.25794168995098565,0.2593834079376008
2018Q1,0.6062939017277578,0.6072572608552227,0.2516205706772037,0.253014635174147,0.2541604612343161
2018Q2,0.6036553911625394,0.6042123577111929,0.24890347832641782,0.2499224878328444,0.25053630956082806
2018Q3,0.6044771672391585,0.604107857369677,0.2475013049937099,0.24848650886938412,0.24920264620904622
2018Q4,0.6100722409998883,0.6081560235032001,0.24794957031662287,0.24873522137762072,0.2497055213408526
2019Q1,0.5983327161139304,0.6002151576988959,0.23941280528264144,0.24057936226612553,0.241902588837831
2019Q2,0.5986135941062368,0.5979222528667518,0.23755739537236356,0.2382325652277318,0.23943151393787937
2019Q3,0.5940508050479613,0.5964290896594819,0.23561169484011082,0.23688930040968753,0.23841270581954088
2019Q4,0.609215457494104,0.6062268739386449,0.24301895809897728,0.24423714152039816,0.2456782536666393
2020Q1,0.5991396012681862,0.6007774381579105,0.23423241054479213,0.2362011254274942,0.23813149062380903
2020Q2,0.5865879191765383,0.5982562959270694,0.23156039749538362,0.23304971212724668,0.23508826089684468
2020Q3,0.5999141464419078,0.5980729675318197,0.22991515344576613,0.23182231519836666,0.2342255135208814
2020Q4,0.615420879749711,0.6038120790922423,0.23244465370941472,0.23504089941188613,0.23802239923012583
2021Q1,0.604243543861884,0.599639164235821,0.2312401369197125,0.2339779156609909,0.2371128029384372
2021Q2,0.5899142176492493,0.5905314401053271,0.21879289250140044,0.22192607768498257,0.22605768370449666
2021Q3,0.5900410308291606,0.5876586849506905,0.22467486294711775,0.2270839423380423,0.2298961251791957
2021Q4,0.5847411209432527,0.5874744088804916,0.22885526809983672,0.2321588894501487,0.2356292342147694
2022Q1,0.5821580920667051,0.5820479319589003,0.2235620080211389,0.22791101880428222,0.2325911189353998
2022Q2,0.575060395287157,0.577069185878745,0.2211014610488637,0.22607407200021218,0.23168437418943547
2022Q3,0.5780172591155304,0.5761031302973969,0.22037823901607254,0.22577851033359583,0.2319977507247394
2022Q4,0.5733915752901744,0.57670367814233,0.21780487902215168,0.2236773513572066,0.23040752144340299
2023Q1,0.5792942841362436,0.5724660269094004,0.21425384339606496,0.2202333564451427,0.22753379016675615
2023Q2,0.5549788752026328,0.5598072024694233,0.20201070656115247,0.20831849982557837,0.21529592205337425
2023Q3,0.558716689594733,0.557955357289527,0.20059541920342852,0.20684507518164746,0.21350470143825778
2023Q4,0.5527909558653819,0.5568920106397188,0.19830109650476713,0.20483691350401784,0.21218453999024395
2024Q1,0.560304624894086,0.5574051923917043,0.20000563194396695,0.2064361199094348,0.21332659686079153
2024Q2,0.5555597978758177,0.5555465176618879,0.2000668853711368,0.20631016575146954,0.2133679341361894
2024Q3,0.5561801763166703,0.5557965489008276,0.20091617575003873,0.20729597104467892,0.21429062863477324
2024Q4,0.5554196383139185,0.5586657725375478,0.2046949952280799,0.21083989093803937,0.21798757755438009
2025Q1,0.5696796469130659,0.5625352354475108,0.20975227628796864,0.21624059575762378,0.22379571994314484
2025Q2,0.5482774488540658,0.5518938781222564,0.20143397244303682,0.20759815627528178,0.21481704955221312
2025Q3,0.5480178157876563,0.5495926109372025,0.20241428879562562,0.208766493384043,0.21592203260282386
2025Q4,0.5550447852238422,0.5545838693170644,0.2052277236555328,0.2115681763496814,0.21865039219788987
2026Q1,0.5515994129886721,0.550919073829272,0.202929585985659,0.20933593305033632,0.21635503723038169
2026Q2,0.5433097680795567,0.5459382667972752,0.20022623344580198,0.2064545582536244,0.21372480616055392


==> anc/results/solo_trabajo_desde2007/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
2007Q2,0.19579894144705443,0.23332736408423677,0.2675093849685813,0.29877349673716613,0.32747803106451184,0.35392495406005287,0.3783705298025,0.4010336512726825,0.42210241303296103,0.4417393438707543,0.4600856076717882,0.47726440232244216,0.4933837297509254
2007Q3,0.19472527882461296,0.23210730844234945,0.2661726468046583,0.2973439502313623,0.32597498734803093,0.35236412439268416,0.3767647620494734,0.39939349860771645,0.4204365770756106,0.440055022870205,0.45838877219620183,0.47556001510800444,0.49167592218309575
2007Q4,0.2003676267347791,0.23851201197184016,0.2731829322068058,0.30483417208031754,0.33384376964549756,0.3605291879544421,0.38515898056104303,0.4079618611618587,0.42913382719213533,0.44884380770707755,0.4672381803035027,0.4844444127625132,0.5005740211002746
2008Q1,0.20284436533901914,0.24131795958456442,0.2762487925121318,0.30810466753516363,0.33727449898615586,0.364084268935193,0.38880926151318557,0.4116835499607669,0.43290743017021244,0.4526533012347631,0.4710703587897432,0.4882883716721216,0.5044207441955378
2008Q2,0.19647221474769283,0.2340921191581218,0.26834696122517737,0.299668914339913,0.3284191848769745,0.35490200460370236,0.37937543806343366,0.40205981984175976,0.4231444067417703,0.4427926704818634,0.4611465443752826,0.4783298574842054,0.4944511320158171
2008Q3,0.19588129236109836,0.2334209176957821,0.26761186004341664,0.2988830613851924,0.3275932044632264,0.35404453216913345,0.37849352860311125,0.40115926296623117,0.42222997193202455,0.44186829961437424,0.46021550402920625,0.4773948602989057,0.49351443403279416
2008Q4,0.20133309902195184,0.23960620864460988,0.2743788740260214,0.30611031892464335,0.33518280514515797,0.36191710689827955,0.38658439587293814,0.4094154721634961,0.43060800774137586,0.45033228440247614,0.4687357790369077,0.4859468576197628,0.5020777737003851
2009Q1,0.20371754892030688,0.2423064187229113,0.2773280301100065,0.3092551801432663,0.3384806495560931,0.3653334431095684,0.3900912288161593,0.4129899750135945,0.4342314950782414,0.453989411267722,0.47241391110543607,0.4896355722070611,0.5057684616783218
2009Q2,0.20471705210588706,0.24343736994544823,0.27856234691478454,0.31057052883478475,0.3398591424401847,0.36676066462517004,0.39155549902143966,0.4144817866431481,0.4357430790715293,0.4555143984490241,0.4739470665663601,0.4911725851835599,0.507305778159971
2009Q3,0.20301836629303444,0.24151496448502552,0.27646392249736235,0.30833403670892356,0.3375149905958837,0.36433336777075503,0.3890649269543115,0.4119441188006975,0.4331715415136359,0.45291983794118157,0.47133840144452555,0.4885571621324362,0.5046896565181905
2009Q4,0.2082209806485649,0.24739786908299927,0.2828806298915918,0.315168236655693,0.3446736714285383,0.37174168397717544,0.3966623243710831,0.41968137772964165,0.44100849806345005,0.4608236121466566,0.4792820079918081,0.49651841271611685,0.5126502864629869
2010Q1,0.20393209769248122,0.24254922885697727,0.27759307726313115,0.30953767103507157,0.33877674344483055,0.3656400434752385,0.3904058257395542,0.41331052464733076,0.43455632658528953,0.45431715432665754,0.4727434389732522,0.48996595666190124,0.5060989371134698
2010Q2,0.20157232470268854,0.23987725204391452,0.2746750435236006,0.30642627567617914,0.3355142600385119,0.36226059318536347,0.3869370966335278,0.4097750880139924,0.43097265443326305,0.45070041286225065,0.4691061124250264,0.4863183414166048,0.5024495358497134
2010Q3,0.20342128911327081,0.2419710934520477,0.2769619547360381,0.30886497275795505,0.33807161457673696,0.36490985827843425,0.38965656242367314,0.412547052051981,0.4337826255650492,0.45353649023515646,0.4719584971506035,0.4891789496668967,0.50531169018734
2010Q4,0.20632969566452844,0.24526096453779264,0.28055149156080716,0.3126891712558196,0.34207844904434354,0.36905743097534455,0.3939109496278588,0.4168806589651978,0.4381729175432929,0.45796500545740076,0.4764100719390822,0.49364110601828387,0.5097741481325895
2011Q1,0.20115172327170758,0.23940068881284982,0.27415428179488244,0.30587070167091507,0.33493141519842096,0.3616565735968961,0.3863168561607915,0.4091426707483957,0.43033137464120175,0.4500529955097115,0.468454803801848,0.4856649968717665,0.5017956898536807
2011Q2,0.19956843725303802,0.23760588764637072,0.2721921726185595,0.30377659929613715,0.33273372498869924,0.35937828133375926,0.38397666012762766,0.4067558508314282,0.42791046585093345,0.4476083144747093,0.4659948636294522,0.4831968364661816,0.49932513712222687
2011Q3,0.1990555193614907,0.23702415750835218,0.27155592609042595,0.30309727044369394,0.3320205213975243,0.3586386621232796,0.3832166996411334,0.4059805181758522,0.427123841772909,0.4468137610718183,0.4651951582102414,0.4823942779087254,0.4985216309568208
2011Q4,0.20445652135656942,0.24314262773087428,0.2782407174409842,0.31022783447538266,0.33950004459487126,0.3663889184021554,0.3911741457610314,0.4140933010084018,0.4353494825262918,0.4551173475899798,0.47354792244907296,0.49077246814643893,0.5069056114851452
2012Q1,0.19758590151411276,0.23535659084766014,0.26973130112180577,0.30114832951689824,0.32997365995091305,0.356515285736896,0.38103425778651706,0.4037532996780024,0.42486359260970974,0.4445301682999107,0.46289623202100444,0.4800866554613183,0.4962108196384758
2012Q2,0.19668186259100995,0.23433020303995544,0.2686076658715908,0.2999475738987254,0.3287120307232899,0.35520597489702044,0.37968803236417303,0.40237898701610686,0.42346845773952535,0.4431202098947086,0.4614764163129141,0.4786611024642929,0.49478295239692255
2012Q3,0.19678659445283328,0.23444913152474678,0.26873788507688173,0.3000867527124403,0.3288582866234451,0.3553577786723144,0.37984413539205736,0.4025383652020333,0.42363026790296726,0.44328375555144034,0.4616411206196099,0.4788264866717605,0.49494861857550765
2012Q4,0.19877289222277814,0.23670355282963426,0.27120521577174134,0.3027227534553844,0.3316272723755226,0.3582307937941058,0.3827975625816643,0.40555285442272526,0.42668990404841006,0.4463754061185852,0.4647539204369198,0.4819514279260704,0.49807822242018907
2013Q1,0.19115352451012713,0.22804404967779082,0.26171629103834204,0.2925737852240831,0.3209553102548066,0.3471473748613131,0.37139392473360233,0.39390396331653765,0.41485759183304194,0.4344108382988912,0.4526995496405831,0.46984255234016925,0.4859442371186588
2013Q2,0.18532446474319839,0.22139796604105033,0.25441228668756455,0.2847407438431177,0.3126982868498358,0.33855247532567656,0.3625320693118123,0.3848338162677236,0.4056278615691378,0.42506209756092195,0.44326568641601044,0.46035193429236526,0.47642065199953515
2013Q3,0.18387809702324748,0.21974600210516812,0.25259390248093605,0.28278780693960853,0.31063687635676684,0.33640404806574825,0.3603143633607439,0.3825615573003223,0.40331331963318484,0.42271552932006895,0.4408956889203137,0.4579657298458864,0.47402431895592223
2013Q4,0.18546711081088874,0.22156082690488096,0.2545914919882829,0.28493314810420217,0.31290131817157646,0.33876401941501605,0.3627503797191316,0.38505744427847527,0.4058556009889801,0.4252929408944705,0.4434987898391355,0.4605865894672966,0.4766562632557049
2014Q1,0.17911819768980092,0.21430142582329528,0.2465926784692454,0.2763344495366901,0.3038172051635536,0.32928890158753504,0.35296248734616964,0.37502187084646826,0.39562670746959483,0.41491626994587344,0.43301260047787576,0.45002309545223307,0.4660426384317303
2014Q2,0.17623964553441943,0.21100279257545657,0.24295069602659533,0.27241202998264435,0.2996662222762364,0.32495234486025626,0.34847614533854865,0.3704156578116779,0.3909257170107364,0.4101416179230873,0.42818210385257055,0.44515182242353174,0.4611433568711215
2014Q3,0.1765668706246826,0.21137800027403103,0.24336519085307126,0.27285867218968984,0.30013911666735404,0.3254465993927563,0.34898768217057646,0.3709410641670786,0.39146212656331275,0.41068661577989807,0.4287336499350599,0.4457081893014806,0.4617030790315739
2014Q4,0.1789841094977607,0.2141478704010571,0.24642324198364415,0.27615206768117134,0.3036242949432231,0.32908746318798776,0.3527541836075038,0.3748080897957166,0.3954086119117438,0.4146948370796693,0.4327886537580944,0.4497973303780788,0.4658156435423704
2015Q1,0.1771988782217491,0.21210251580980913,0.2441653998551729,0.27372077604252004,0.30105172796192575,0.32640027317629544,0.3499745492535387,0.3719545418656683,0.39249668875793364,0.41173760881307464,0.42979714422650284,0.4467808590072266,0.4627821038807088
2015Q2,0.1747284874766015,0.2092692830213438,0.2410348995051017,0.27034687735354695,0.29747893124126146,0.32266552327007125,0.346108655796643,0.3679833008161968,0.3884417748464951,0.4076172907602827,0.4256268617225993,0.4425736910455905,0.45854915109360855
2015Q3,0.17252686001051007,0.20674146122821543,0.2382389785638951,0.2673307091436854,0.29428214550063886,0.3193211013375631,0.34264416674271725,0.36442188026632216,0.3848029058820354,0.4039174312649419,0.4218799516415354,0.4387915650277438,0.45474187606413774
2015Q4,0.17346500458546907,0.20781892791107584,0.2394310525628448,0.2686170187346633,0.2956458077703753,0.3207480564612637,0.34412265466065994,0.3659420259833953,0.38635638838926795,0.40549721738739913,0.4234800806985638,0.4404069735554975,0.45636825434435707
2016Q1,0.1697510523541031,0.2035505839830261,0.23470580023905854,0.26351533726104837,0.290234493933529,0.31508281790016945,0.3382501519951019,0.359901493699887,0.3801809308640419,0.39921485225722037,0.41711458419218983,0.4339785694526628,0.4498941786135218
2016Q2,0.16811367011257863,0.20166636927159182,0.23261742098215182,0.26125812590281977,0.28783786101292086,0.31257135969111216,0.3356445256828398,0.35721911423490205,0.37743652981442016,0.39642092898383297,0.41428177236251124,0.4311159365118441,0.44700947180808653
2016Q3,0.16812400239517436,0.20167826376874037,0.23263060905572386,0.2612723848937969,0.28785300541799547,0.3125872342412882,0.3356609998690178,0.35723607794469925,0.3774538898298724,0.3964386061514778,0.4142996992926264,0.4311340556970915,0.44702773407679036
2016Q4,0.1710256072405149,0.20501625181062214,0.23632923536709993,0.2652689723608409,0.2920954182095665,0.31703189981546587,0.3402713473823622,0.3619812957958323,0.3823079299696853,0.40137938078382757,0.41930842873018637,0.4361947358321874,0.45212669914783526
2017Q1,0.16673718915844737,0.20008124053550297,0.23085936309129507,0.2593567672561489,0.2858179043366446,0.31045349641143755,0.3334461597720205,0.3549549395990803,0.3751189941172375,0.394060608697359,0.41188767789961245,0.4286957618999855,0.44456980008238184
2017Q2,0.1653197938194389,0.19844790076471772,0.2290467130416273,0.2573952428281744,0.28373291983239834,0.30826637015033687,0.3311748481316377,0.35261462350594397,0.3727225509188105,0.3916189942838986,0.40941023802385734,0.4261904872520358,0.4420435363914201
2017Q3,0.16624786453433396,0.19951749144540595,0.23023385355314083,0.25868001310301686,0.28509868200395694,0.3096991643091677,0.3326629129934395,0.35414801331864165,0.3742928271534445,0.3932189759011948,0.41103379796314465,0.4278323856487383,0.4436992831700361
2017Q4,0.1691958237666354,0.20291182151019277,0.2339979939747998,0.262750478810985,0.2894225592109297,0.31423214515756553,0.3373677403144108,0.35899324051188763,0.37925182231629856,0.39826911681560506,0.41615581735259805,0.43300983558842543,0.44891809460514426
2018Q1,0.1665058898314984,0.19981477793882613,0.23056372560027777,0.25903692671828826,0.2854780096404831,0.3100970256362835,0.3330760407570408,0.3545736462091323,0.3747286236441061,0.39366294450009764,0.4114842404082215,0.42828785038094647,0.4441585270219043
2018Q2,0.1647439634441577,0.19778402332795245,0.22830962861129253,0.2565972945432044,0.2828844254440408,0.30737599346134536,0.3302498939306679,0.3516612734965585,0.3717460537526125,0.39062381961179227,0.4084002021291668,0.42516885608384514,0.4410131105085743
2018Q3,0.16468384446255938,0.19771470129902663,0.22823265145693347,0.2565139502013963,0.2827957908844393,0.30728297331210436,0.33015325116171274,0.3515616539735678,0.37164400602150277,0.3905198109425086,0.40829463160402124,0.4250620653346891,0.4409053925714275
2018Q4,0.16702975341935472,0.20041823949336393,0.231233216557085,0.2597611836447891,0.28624763495525907,0.31090414239246206,0.3339140191304497,0.3554368851565128,0.3756123753770805,0.3945631724549925,0.41239750361769073,0.4292112088021863,0.4450894636089511
2019Q1,0.1624607072018083,0.1951498387969428,0.22538311100047223,0.2534272588325506,0.27951173952859365,0.30383502492630954,0.3265696609111102,0.34786636685558053,0.3678573810544144,0.3866592091393997,0.4043748961843932,0.42109591610064484,0.4369037514756578
2019Q2,0.16116593480772787,0.1936547800937128,0.22372081506374428,0.25162531417794165,0.2775932878782129,0.30181956324944215,0.32447368087196726,0.34570386829541494,0.36564028708147867,0.3843977037747955,0.40207770061475195,0.41877051593492237,0.4345565846533699
2019Q3,0.16032854947953248,0.19268736540001147,0.22264467529926255,0.2504582550376597,0.2763502622622673,0.30051318293053536,0.32311462498873156,0.3443012117943936,0.36420176654311537,0.38292993388963803,0.4005863514893854,0.4172604591006337,0.4330320139119965
2019Q4,0.16590744324793089,0.19912521522391516,0.2297985222292892,0.25820893723372007,0.2845979656596987,0.3091739275163881,0.33211746812734994,0.35358600603124896,0.37371734975372584,0.3926326591656897,0.41043888593163946,0.427230796904113,0.44309266131142416
2020Q1,0.1627798749161033,0.19551823517858236,0.2257925692818152,0.2538709678139875,0.27998399082689346,0.30433101322825046,0.32708532488319014,0.34839826151584435,0.36840257469354015,0.38721519954525635,0.40493954215494593,0.42166738114719765,0.4374804573079365
2020Q2,0.16135389273386413,0.19387187066161807,0.2239622487686688,0.2518870903644761,0.27787204872415233,0.3021124781582992,0.32477835423692236,0.3460182653838853,0.3659626740840731,0.3847265990106454,0.402411834586682,0.4191087984517043,0.4348980776308304
2020Q3,0.16125071004157024,0.19375269753929258,0.22382971483924044,0.2517433920370608,0.27771902940028825,0.3019516917311553,0.32461111575065604,0.3458456917384443,0.36578571695922946,0.38454607166193877,0.40222843378047146,0.41892312251871044,0.4347106414007762
2020Q4,0.16451380848063202,0.19751862527819627,0.228014911943821,0.2562781891459197,0.2825450540518313,0.3070198193757471,0.329879838373805,0.35127980953194754,0.37135528196949485,0.39022552950519473,0.40799592217731706,0.424759894833099,0.44060059045756195
2021Q1,0.16213443378524983,0.19477318232342242,0.2249644119048615,0.2529734756912692,0.27902870626964066,0.3033276541878651,0.3260421060751559,0.3473221520873597,0.36729950636693864,0.3860902358119483,0.4037970166155401,0.4205110112455822,0.4363134383174927
2021Q2,0.15706489187172595,0.18891320674213388,0.21844251296784742,0.2458971981466701,0.27148847566820555,0.2953998289668731,0.3177914176927933,0.33880366961347397,0.3585602285589517,0.37717038919264895,0.3947311198908764,0.4113287527949346,0.42704040321801606
2021Q3,0.15550002463733112,0.18710146037227168,0.2164231355044792,0.24370315783023208,0.26914759207579736,0.29293567465205944,0.315224042119529,0.33615018434464744,0.3558352832786651,0.374386561213137,0.3918992346299052,0.40845814882470216,0.42413915254030293
2021Q4,0.1554001915898214,0.18698583099690164,0.21629420679674108,0.24356302922756656,0.2689980367339077,0.2927781963244256,0.315059920875146,0.3359805135608533,0.35566099976152676,0.3742084698656824,0.3917180287658674,0.40827442698249394,0.4239534324674658
2022Q1,0.1524894799907293,0.1836121207838313,0.21252993068015283,0.23946919070991005,0.26462624195399326,0.288172278801425,0.31025724992109177,0.33101305490298305,0.3505561805982586,0.3689898884826263,0.38640603978668203,0.4028866264980085,0.4185050620887247
2022Q2,0.14986756644435542,0.18056909533231602,0.209130416380326,0.23576778332765067,0.26066926456196876,0.28399919012883024,0.3059017825322422,0.32650414091447677,0.3459187090940653,0.36424532869395765,0.3815729565190313,0.3979811085400793,0.41354107994778583
2022Q3,0.1493641059711537,0.17998433272728567,0.20847669162642787,0.2350555400092344,0.2599073786891034,0.283195234638717,0.3050622414812742,0.32563458401893763,0.34502393479488563,0.3633294820669813,0.38063962695552445,0.39703341106125933,0.41258172320496983
2022Q4,0.14967688174944993,0.1803476343034546,0.20888285540053803,0.23549807942212173,0.26038078024442546,0.2836947938047097,0.3055839297884155,0.3261749407480285,0.3455799781879263,0.3638986361418764,0.3812196608711379,0.39762238863686794,0.4131779607015744
2023Q1,0.14748377769810467,0.17779910133845012,0.20603244489631448,0.23239116570527324,0.2570559698786551,0.2801850607949669,0.3019175360830202,0.32237618727590434,0.34166982118632405,0.3598951956887841,0.3771386426196594,0.3934774352474433,0.40898094601701623
2023Q2,0.1411205540308738,0.17038933326090955,0.19772901684382074,0.22332423927298395,0.24733680158924856,0.26990909524566575,0.29116692782251363,0.3112218690563337,0.330173209570999,0.34810960490735293,0.36511046230180894,0.3812471159828155,0.39658382767848016
2023Q3,0.1402125632692525,0.16933015047726907,0.19654014607092019,0.22202406343946496,0.2459410951712911,0.26843144172322514,0.2896190616621934,0.30961395744513504,0.32851408574346497,0.34640696234460305,0.3633710171214861,0.3794767433303148,0.3947876767600787
2023Q4,0.13969375625586034,0.16872474690278313,0.1958603970976247,0.2212804504642506,0.24514261921515557,0.2675858593148766,0.2887330782545978,0.3086933868965109,0.3275639825066229,0.34543173157558665,0.36237450682213784,0.37846232179436246,0.3937582979364646
2024Q1,0.13994390462542183,0.16901666767642332,0.19618818650751194,0.22163905682255514,0.24552770370118604,0.26799368248059857,0.28916040694674866,0.30913741749683826,0.3280222772978872,0.3459021657289867,0.36285522402833353,0.37895169696617326,0.39425490572643335
2024Q2,0.13903995744501318,0.1679616032637205,0.19500331019214362,0.22034260564465588,0.24413534667720432,0.26651892863214904,0.28761494007058647,0.3075313723546833,0.3263644686654285,0.3442002792823414,0.36111597616188795,0.37718096918231153,0.392457858108819
2024Q3,0.13916122744028972,0.1681031733165282,0.19516232669401362,0.22051662487867696,0.24432226815336197,0.266716940684657,0.2878224752001015,0.30774707036724375,0.32658714608895006,0.34442890386763947,0.3613496455250611,0.37741889283817026,0.3926993422949004
2024Q4,0.14056021756004464,0.1697357485152989,0.1969954637206114,0.22252206801138466,0.24647575006734768,0.2689975472962511,0.2902121247995336,0.31023008409139685,0.32914989186056226,0.34705949978044953,0.3640377116027855,0.3801553423680391,0.3954762057008016
2025Q1,0.14246861133565017,0.17196100284959578,0.19949222674515574,0.2252516070899647,0.24940485878048124,0.2720976564309585,0.29345857486977234,0.31360152664803775,0.33262779415666843,0.35062773288962173,0.3676822063101779,0.38386380039992946,0.39923785637254566
2025Q2,0.13727994788088607,0.16590604166295395,0.19269344853536735,0.21781380766822692,0.241418039835631,0.26363938196296294,0.28459590350234226,0.3043926050083969,0.32312317766479853,0.3408714859927566,0.3577128232521513,0.37371497917778324,0.3889391519839615
2025Q3,0.13618211746876313,0.1646229706540377,0.191250712692226,0.21623336720981096,0.23971881862065508,0.2618377416848625,0.28270603414526074,0.3024268480759272,0.3210922951055357,0.3387848850081364,0.3555787450658041,0.3715406582141676,0.3867309506318098
2025Q4,0.13857400789589286,0.16741757865331225,0.19439216139015011,0.2196737136232058,0.2434167773634326,0.2657576409683342,0.2868169568706318,0.3067019213819795,0.32550809972479655,0.343320961877169,0.36021718131587066,0.37626573829038307,0.3915288611105582
2026Q1,0.13681388040137604,0.16536141624541933,0.19208113770162866,0.2171431436395028,0.2406970617794903,0.26287503833415143,0.28379421858359355,0.30355881672333695,0.3222618521956775,0.3399866135613168,0.3568078985191522,0.3727930690177538,0.3880029528469529
2026Q2,0.13445602970493498,0.16260425644740834,0.1889793387641563,0.21374370456587236,0.23704053076416928,0.2589965132391556,0.27972417191088084,0.29932377946749106,0.31788498353652533,0.3354881776780779,0.3522056654330058,0.3681026529754441,0.3832380991069709


==> anc/results/solo_trabajo_desde2007/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.25553766621181795,0.2557014828401474,0.24432328761756988,0.26612914987712616,0.0680999672799608,1.0047052108484453,1642.8949367844064,1736.1379494233902
eta,beta,0.7,0.1,0.6515818990019389,0.65547752525336,0.4759196190349587,0.8124573529528694,1.0223123618485386,1.001967756416125,3394.377831737036,6322.597487158916
rho_mu,beta,0.4,0.2,0.2109535863545581,0.20668044918520778,0.07209128052356564,0.36513771982746024,0.44635234934081697,1.0026610666289426,1951.3128201052143,1588.038728356937
rho_g,beta,0.7,0.15,0.47358796902144,0.4745761013151091,0.2948088130800437,0.6486618974331506,0.714918921517332,1.0009725145527768,3025.9605982692055,5815.943485020939
rho_v,beta,0.7,0.15,0.9250607137269153,0.9409749206192047,0.8088139305241681,0.9869596439143898,0.3815573274564913,1.0014871147955027,2606.9532637557404,3337.253363377669
rho_psi,beta,0.7,0.15,0.9757338300201635,0.9801367782124248,0.9414233557393953,0.9952526776500731,0.1169217558793134,1.0029358773460535,3199.713635675877,4410.1910583511635
rho_om,beta,0.85,0.1,0.9901850494210623,0.9916542026807539,0.9772935305485886,0.9980431077996147,0.06591083369089408,1.0029278965570134,2976.495042534863,3637.6471589961598
rho_x,beta,0.7,0.15,0.6670666649155322,0.6663607529217661,0.3989816872146568,0.9266632220571579,1.0974012288599155,1.0046942344799061,1899.7567892153559,5959.906024659214
sig_mu,invgamma,0.01,0.02,0.011109844033180868,0.011050480461755986,0.008501720214864773,0.013893484427671077,0.08234166780516744,1.0020652734014885,3113.402387379611,5605.951441302822
sig_g,invgamma,0.03,0.06,0.05489065215077743,0.054593876602380714,0.047580328809039375,0.0632524697483302,0.07963005064487565,1.0030704585617782,3526.5260539005567,7491.542847719352
sig_v,invgamma,0.05,0.1,0.011126534247509529,0.010771370810301056,0.008060908503510997,0.015413571112845224,0.0227496851625731,1.00164411858697,2658.255174040987,4099.3306017617815
sig_psi,invgamma,0.02,0.04,0.015891852618670113,0.015757155998266763,0.0123039318455381,0.019947350872178745,0.058158688844992,1.0019900133819015,3923.5011989390177,7432.518964904739
sig_om,invgamma,0.02,0.04,0.02189020000304933,0.021709770131932385,0.01699263908026059,0.02736464831611082,0.07912734571944771,1.0018758652420088,3167.65225995494,6686.116527009922
sig_x,invgamma,0.02,0.04,0.009915161702792928,0.010089618985613799,0.006001241448086648,0.013428904503800168,0.05810200290673411,1.007057421869117,1626.3166285173554,4872.347551414086
me_i,invgamma,0.03,0.03,0.04084207981391987,0.042642328967465205,0.013204960466263387,0.06572277413134996,0.5599610513605723,1.0161629002656614,567.5331270906831,469.3715108994136
me_n,invgamma,0.01,0.01,0.00772766230602352,0.007676459374906832,0.006137579696032552,0.009488559675129498,0.10252332354097893,1.0020538820851959,3374.9737709314354,6328.8055660364325
me_s,invgamma,0.01,0.01,0.014492091512695373,0.01462799741182889,0.009179332643240464,0.019253173563905893,0.3055062305444366,1.0020093649163881,1829.2398253089943,1365.064159647082
rho_zr,beta,0.8,0.1,0.9347153794673979,0.9391784361981602,0.8817116323412523,0.9730039753838574,0.28975994301116864,1.0037380989159213,2156.425892651658,3726.8542274695906
sig_zr,invgamma,0.02,0.04,0.017746473841134747,0.01751511400864305,0.012211003027034222,0.024042414742787503,0.09030574079250404,1.0022182112571294,2830.5199838688536,5136.571964874703
me_w,invgamma,0.03,0.03,0.031410917205946076,0.03112652031811641,0.026109206320437516,0.037714153907337906,0.11799078332939483,1.0015694667092814,3334.1198842873,6271.595359264514
w_break,normal,0.0,0.2,-0.03652740091169793,-0.03687758061668214,-0.07948359367178029,0.007806108561593629,0.13271607321839207,1.0009157083581763,3240.8874306991197,6336.852626620858


==> anc/results/solo_trabajo_desde2007/run_summary.json <==
{
  "sample": [
    "2007Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.010690201636720265,
    "s_bar": 0.6149417914089874,
    "c_y": 0.7067238193115204,
    "i_y": 0.2036778862239944,
    "g_y": 0.15068100536970525
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.227725,
    0.243475,
    0.2918,
    0.250275,
    0.327875,
    0.304525,
    0.26065,
    0.380375
  ],
  "rhat_max": 1.0161629002656614,
  "ess_bulk_min": 567.5331270906831,
  "ess_tail_min": 469.3715108994136,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.33899028679945065,
  "minutes": 14.748074781894683,
  "mode_logpost": 1110.343157930738,
  "mode_attempts": [
    1110.343157930738,
    1110.343157096642,
    1110.3430755272034
  ],
  "mode": {
    "theta": 0.2560021848252454,
    "eta": 0.6560471344058709,
    "rho_mu": 0.22450553912915933,
    "rho_g": 0.48076191483300007,
    "rho_v": 0.9236795795500887,
    "rho_psi": 0.977364736087538,
    "rho_om": 0.9899486891281014,
    "rho_x": 0.7027920497934459,
    "sig_mu": 0.011065561850014383,
    "sig_g": 0.05438468501457488,
    "sig_v": 0.010091041157444858,
    "sig_psi": 0.01548499311820744,
    "sig_om": 0.021168745498050857,
    "sig_x": 0.009274654868853822,
    "me_i": 0.047738114055575494,
    "me_n": 0.007661729604079105,
    "me_s": 0.014891044337069463,
    "rho_zr": 0.9314211124320086,
    "sig_zr": 0.017062168588321082,
    "me_w": 0.030712669549936705,
    "w_break": -0.035014124126824274
  }
}

==> anc/results/solo_trabajo_eta05/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0172109402800293,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9954716785917023,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.9047971679907794,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9793142539315974,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.0124999074200207,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.1529635676597975,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_eta05/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.687728502625291,0.31684535432869104,0.32734964915540493,0.3389262679729626
1993Q3,0.6878832812958006,0.6869789638561858,0.3166361909891429,0.32655257666782755,0.3382170296720779
1993Q4,0.686731000362914,0.6879834728516734,0.3179238840042411,0.3277775088334455,0.33934853510577745
1994Q1,0.6897329302773032,0.6900643248386487,0.3214754321905867,0.3307310827040355,0.34289126037920176
1994Q2,0.6877084928505579,0.6871117157274823,0.3190451358702364,0.32823176417568595,0.34017114991033587
1994Q3,0.6877615387347085,0.6867484344746436,0.31899154844610805,0.32801644355109044,0.3396593217071735
1994Q4,0.6867026295084494,0.6878630799388039,0.32004242618690415,0.32924243993898417,0.34058611053950977
1995Q1,0.6895505837646291,0.690029308767828,0.32321343950170955,0.3319555558434761,0.34417061185962466
1995Q2,0.687945723145582,0.6873134289704533,0.3213129099542088,0.3296481973075596,0.3414448391419855
1995Q3,0.6879021187719571,0.6869131258244588,0.32103806307633825,0.3291219647384602,0.34082285676651647
1995Q4,0.6868539968888351,0.6880837876710374,0.32179742285681223,0.33042417270143565,0.34195725193239224
1996Q1,0.6894532289294323,0.689856062094432,0.32299118158495677,0.33137506406734774,0.3432458804964509
1996Q2,0.6879045655029963,0.6871592901711053,0.3210311814529006,0.3289427912303017,0.34049417947251487
1996Q3,0.6878740911685711,0.6868063038616168,0.32075396409381013,0.32848992151789386,0.3399059335643332
1996Q4,0.6868986045638089,0.687795483747107,0.3213198118785773,0.329724578628263,0.34080634176495217
1997Q1,0.6890423601756422,0.6897603900518701,0.32259806594901824,0.3306722302819515,0.3425443261161477
1997Q2,0.6876383434644483,0.6871946803873883,0.3211478354838115,0.3284928096952675,0.34003072462159645
1997Q3,0.6882978143260302,0.6874044458417616,0.3217364177137833,0.3288509607285025,0.33989633791227963
1997Q4,0.6877848938432328,0.6895311199183854,0.3232291823835175,0.3312225788641837,0.34226181508606607
1998Q1,0.6906398007582816,0.6907196258784529,0.3198529801722457,0.32734126637259575,0.3376114937048827
1998Q2,0.6898194688975227,0.6891453431692396,0.3190214305935428,0.32651746181925223,0.33661938099202593
1998Q3,0.69122944943315,0.6903575522067322,0.32058040597095205,0.3280295813553741,0.3382555034258981
1998Q4,0.6915925349161247,0.6930668657665285,0.32309624484535254,0.33153628757189724,0.34173325891301193
1999Q1,0.6949500526592731,0.6949232005646888,0.3154779700790969,0.32329546876254645,0.33276794792573894
1999Q2,0.6943090509728116,0.6934931827029447,0.31527498985318764,0.32303076338235054,0.3324527199479724
1999Q3,0.6958798974692184,0.6945746735796112,0.3170222783556304,0.32475293885419354,0.334175841816308
1999Q4,0.6955600790403083,0.696702266326859,0.31896418896669854,0.3273876909323785,0.3369271113290609
2000Q1,0.6977130123776162,0.697782063509697,0.3168785848013482,0.3243904132666087,0.33381177630337067
2000Q2,0.6958690656988309,0.6950220778201598,0.314872709126744,0.32230299416542535,0.3322629669301883
2000Q3,0.6956834458536953,0.694428872542796,0.31475846025533316,0.3220423165836237,0.3317485631471231
2000Q4,0.6933925763591584,0.6948839804391618,0.31472926269121604,0.32273998051032593,0.3324181190715367
2001Q1,0.6960275982454878,0.6964093012744819,0.3147921637141263,0.3223616921830814,0.3326580187886945
2001Q2,0.6941863560450118,0.6935759788122162,0.3131750895915407,0.3203080561465359,0.33062289457878835
2001Q3,0.6944382200087719,0.6936476708554632,0.31363572547656576,0.3207829869060911,0.3309492897550179
2001Q4,0.6939155566818936,0.69559424033156,0.3155261019867525,0.3234527555898274,0.3334541795137081
2002Q1,0.6962676694070964,0.6963383732993831,0.313820723245568,0.32095754059972104,0.3305291531283468
2002Q2,0.6956924875008857,0.6944335571174778,0.3131816576499654,0.3200989174261337,0.3292703355753518
2002Q3,0.6947471430805583,0.6937003152730898,0.31300696188454086,0.31978333995780966,0.32865973959795386
2002Q4,0.6939945183959939,0.6946158283540713,0.31425655694760707,0.3211612240062338,0.32998283444110393
2003Q1,0.6931464219207758,0.6937081265087651,0.3128463437746441,0.31966446191563724,0.32825923725401474
2003Q2,0.691119722289951,0.6897799645764642,0.31017201218784046,0.31647782732982555,0.32468554598265653
2003Q3,0.6877787737459474,0.686483375556989,0.307303123341563,0.31326761962509053,0.32092649364455017
2003Q4,0.6822912238574138,0.6840027221050442,0.3046531825496408,0.31079139499533137,0.317951398978769
2004Q1,0.6804194388972926,0.6808740852253257,0.3011540516649129,0.3065195788113577,0.3128864484655191
2004Q2,0.6755093018137532,0.6753858745332557,0.29703298427802194,0.30189577645548904,0.307534312015372
2004Q3,0.674213807442741,0.6738490005486416,0.2964678052551472,0.30091289550714806,0.30617791191830324
2004Q4,0.6740152156102986,0.6754102480774855,0.29851056190199543,0.3031820006017536,0.3081706433033503
2005Q1,0.6758511428758965,0.6758230401226664,0.2994662074082948,0.3035186690788618,0.30806638653489354
2005Q2,0.6748142692034166,0.6736585854898842,0.29940746483135056,0.3030950763892084,0.30762710585952874
2005Q3,0.6729343552014383,0.6717924584235944,0.29791935553582055,0.3012691962311531,0.30557238640989803
2005Q4,0.669608837602627,0.6712667382301961,0.2986219503082401,0.3022308677101666,0.3060535616825653
2006Q1,0.6700939417198142,0.6701645220964949,0.2992368943186254,0.3021784743900764,0.3055197162994475
2006Q2,0.6671538254023369,0.6671267865546138,0.29761222928559633,0.2999623749113669,0.30276742903390097
2006Q3,0.6666450318754007,0.6651991662046779,0.2982826083679788,0.2998976916630948,0.301735158793683
2006Q4,0.6635791027916434,0.6643728239318476,0.2979616567061215,0.29975294051552026,0.3015852488537278
2007Q1,0.6634180478152959,0.6624294808884422,0.29741958522333467,0.29860249406879713,0.2998614826493652
2007Q2,0.6543537917650138,0.6549085415024829,0.2914785712274669,0.29263612964201907,0.29406993912940893
2007Q3,0.6491781188716552,0.6521028683907623,0.2903384353601698,0.2920066301809807,0.293801257088079
2007Q4,0.6592791335641515,0.6594306117755566,0.2982317302515165,0.29910843573240775,0.3001631091617378
2008Q1,0.6688773194069423,0.6648351817712848,0.3043090462809601,0.30593241454227516,0.30788876032452384
2008Q2,0.6519423619271301,0.6539781499784719,0.29350012640085055,0.294912947536298,0.29646297704368085
2008Q3,0.6529028558493083,0.6536088972655145,0.2951596005771994,0.2965685677567874,0.2979772106753599
2008Q4,0.6588704426065614,0.6605814535255179,0.30118530038242913,0.30324962741129446,0.30526756211120654
2009Q1,0.6653498669279724,0.6651886237088753,0.3067050528749862,0.3081851377585677,0.3094143528342937
2009Q2,0.6677060681361964,0.6654551948752601,0.306874240198365,0.3094747972830437,0.3116651079321119
2009Q3,0.6620411297167922,0.6634663013438448,0.3053332089036002,0.30690103540708014,0.3080923365949371
2009Q4,0.6729356653883785,0.66998617496779,0.31071998355791813,0.3129304871858474,0.3149890427743425
2010Q1,0.6632334190506023,0.6654996140752889,0.3051647394576799,0.3063872564143759,0.30737159464180736
2010Q2,0.6606557075568378,0.6611942611823167,0.3013189440823083,0.30187550304059496,0.3024165364240447
2010Q3,0.6651753755962151,0.6641087283835732,0.3032331452638534,0.3040249981261193,0.3048278077814511
2010Q4,0.6690733509154044,0.6675020231478608,0.3074051771461434,0.3083207445708859,0.309187166440967
2011Q1,0.6601511074725902,0.6617285123510315,0.3014478656753644,0.30229732592345393,0.3030580398821853
2011Q2,0.6586112454120924,0.6587640302511417,0.29993621313208907,0.30060371680693776,0.30111552136838515
2011Q3,0.6575030472331641,0.6580232538550376,0.29934803953873507,0.3001817803150008,0.30084523875963914
2011Q4,0.6688939501275534,0.6649332841905784,0.305475955654011,0.307649629001277,0.30997767840452234
2012Q1,0.6520213693054817,0.6564418148329838,0.2975700438903819,0.29919577809465253,0.30053622943240726
2012Q2,0.6553888206069916,0.6544195600565397,0.29571535889797845,0.29704506032250455,0.29799729099934275
2012Q3,0.6553235823098964,0.6547518941029945,0.294327662427696,0.29551834098217666,0.29644921041016625
2012Q4,0.6601492819350223,0.6570995982216734,0.2958741273392002,0.29753060646182916,0.29932587292865803
2013Q1,0.6454972268761117,0.6474244109678331,0.2857113130978967,0.28688903054349546,0.28778918369744233
2013Q2,0.6367763295132508,0.6378021719920461,0.2772587477362058,0.27827389005062075,0.2794129874596723
2013Q3,0.6355382763330529,0.6355041768754722,0.2739979407382538,0.27470072502658477,0.27556165052505754
2013Q4,0.6397269879458936,0.6374661741264832,0.2761293474727818,0.2768457782850059,0.2776440816084555
2014Q1,0.6272180554139118,0.6291190650110191,0.26808056892110466,0.26942039373064525,0.2710477711433757
2014Q2,0.6207757172815885,0.6229339911166103,0.26282495960086905,0.2641590184700945,0.26564712627676473
2014Q3,0.6260749389278271,0.6240999443947445,0.2644378070385808,0.26527827416025357,0.2661591659277791
2014Q4,0.6266700007770081,0.6271905611669504,0.26798336958681745,0.26885613325081453,0.26957739223935456
2015Q1,0.6260662970811808,0.6260052764554621,0.2693821035527402,0.26968922732328426,0.2700115692483808
2015Q2,0.6219210522899435,0.6209288017536898,0.26565814655415115,0.26643260195189267,0.2671744467754812
2015Q3,0.617430188521269,0.6175313177453297,0.263820784600018,0.264549106180603,0.2651302980878445
2015Q4,0.6178200521818203,0.6176681084850995,0.26332980973032244,0.2638909938622479,0.2643132442899758
2016Q1,0.6114460285901164,0.6136089093578421,0.2602401435716478,0.26116298031642216,0.26207339873175384
2016Q2,0.6099478449770017,0.6098402501260632,0.25716035012728505,0.2578748501982331,0.25838352858244884
2016Q3,0.6109400992150219,0.6103283352024946,0.2577392198444923,0.2586073083147905,0.25927775576583384
2016Q4,0.6159135407766331,0.6141784001639026,0.26057082028162826,0.2618815230299365,0.2630457227391106
2017Q1,0.6061659953493229,0.6082544254740136,0.2550420884033242,0.25587316190169535,0.25665639170396953
2017Q2,0.6034588312351443,0.6047515944841453,0.2520937297634152,0.2528315228586828,0.253465121337877
2017Q3,0.6085056724165488,0.6071201678592035,0.25385304963200295,0.25499898104353136,0.25594270295212607
2017Q4,0.6120165590837455,0.6108848065919869,0.2560106692904087,0.2576546778041483,0.25905247480163557
2018Q1,0.6062939017277578,0.6079588046270583,0.2531136633469453,0.2541361025703106,0.25512630318355056
2018Q2,0.6036553911625394,0.6040293038437601,0.24923928617716878,0.24985506742322638,0.2502872729068861
2018Q3,0.6044771672391585,0.6041630167564411,0.24785147746513692,0.24853649273598266,0.24911883495054332
2018Q4,0.6100722409998883,0.607519501035672,0.24776507993774538,0.2486849362894441,0.24973865912102539
2019Q1,0.5983327161139304,0.6007987912417655,0.24005422837134727,0.24134911486972221,0.24260171027791805
2019Q2,0.5986135941062368,0.5980030856970584,0.23769634813873036,0.23853989453628197,0.23975470039120228
2019Q3,0.5940508050479613,0.596442926954653,0.2358213573593063,0.23709912216319284,0.23844734578646923
2019Q4,0.609215457494104,0.6056207927945196,0.24298176965124837,0.24402826640482225,0.24527825933504724
2020Q1,0.5991396012681862,0.6017273902333437,0.2359025172414673,0.23836286693638747,0.24027814932989056
2020Q2,0.5865879191765383,0.5974738379277267,0.23250480666304307,0.2344216726312051,0.2363844312021704
2020Q3,0.5999141464419078,0.5969938345318246,0.23148523601848367,0.23326208139287338,0.2356362993331884
2020Q4,0.615420879749711,0.6010552917439937,0.2333605071846395,0.23564234618611885,0.23859876395146595
2021Q1,0.604243543861884,0.600869576674522,0.2332573386403146,0.2359612027842667,0.23930417812725746
2021Q2,0.5899142176492493,0.5904306308568432,0.22160664652498144,0.2244282789871625,0.22814109523316273
2021Q3,0.5900410308291606,0.588278477641411,0.2253051691976253,0.22785027118852066,0.23109240212557283
2021Q4,0.5847411209432527,0.5868927122057631,0.22736661721327417,0.2307762820734776,0.2345847758145466
2022Q1,0.5821580920667051,0.5822612229144112,0.222170951437523,0.22682049350582684,0.23188643286767793
2022Q2,0.575060395287157,0.5768164332846246,0.21853907094303618,0.22395249603277995,0.22961882521986782
2022Q3,0.5780172591155304,0.5763157929228822,0.21743349191873015,0.22357226061123728,0.23020412479349578
2022Q4,0.5733915752901744,0.575608378265877,0.21506302075375258,0.2215220757477147,0.2282644942869165
2023Q1,0.5792942841362436,0.5738498920237147,0.21206535063758464,0.21875547403974227,0.22704577438435172
2023Q2,0.5549788752026328,0.5594387723250748,0.19913631168911433,0.2062646592889355,0.21394229356340944
2023Q3,0.558716689594733,0.5576384741269742,0.19812661381829744,0.2047523557282607,0.2123401107472995
2023Q4,0.5527909558653819,0.5557463217611343,0.19569961062125518,0.2027898335793778,0.2105112202187736
2024Q1,0.560304624894086,0.5585068567824913,0.19852031030913167,0.2053701265197725,0.2138155068062497
2024Q2,0.5555597978758177,0.5559105538407099,0.1982406630753283,0.20508043631864428,0.21275420349054755
2024Q3,0.5561801763166703,0.5557054653635822,0.19905195401944498,0.20615111162393301,0.2134733986855791
2024Q4,0.5554196383139185,0.557836738690696,0.20192278745797712,0.20897877915390378,0.21665068995041642
2025Q1,0.5696796469130659,0.5637265370732248,0.20803298937001388,0.21555232531137558,0.22422931307038688
2025Q2,0.5482774488540658,0.5516962782111592,0.1995797409606646,0.20654736136044757,0.2140580373072103
2025Q3,0.5480178157876563,0.5494314787765622,0.20041626645033778,0.20731603158554135,0.2148424506331902
2025Q4,0.5550447852238422,0.5534739035716321,0.20279232405949035,0.20987917769895542,0.21781096706662914
2026Q1,0.5515994129886721,0.5513727734459194,0.20178029948010373,0.20854415596428177,0.21645518317304058
2026Q2,0.5433097680795567,0.5454463232926958,0.1985580529118968,0.20511289045875367,0.21247392421143202


==> anc/results/solo_trabajo_eta05/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.2215127369654569,0.2623618010503582,0.29913770010795293,0.3324207217632002,0.36268592256475346,0.39032594710691837,0.41566815604220275,0.43898765282876046,0.4605173109564842,0.4804555776484649,0.49897260877676214,0.5162151370036202,0.5323103681619181
1993Q3,0.22091185543999373,0.2616873592791072,0.2984069650025277,0.33164715564181646,0.3618801053584351,0.3894962505069674,0.4148212429244405,0.43812885173318283,0.4596508999810345,0.47958500183681263,0.4981006481134589,0.5153440373359597,0.5314419440222183
1993Q4,0.2217175845127077,0.2625916822646717,0.2993867259163869,0.3326843028691559,0.3629604539106992,0.39060857733325044,0.4159566167799698,0.4392801307571271,0.46081235084996836,0.4807520081659014,0.499269485132998,0.5165116963081451,0.5326059943548154
1994Q1,0.22339789800910337,0.26447649902275655,0.30142769075540704,0.334843774908874,0.36520889625958974,0.3929226522730352,0.41831777692532157,0.44167356426485793,0.4632261829014025,0.48317669031633853,0.501697323990941,0.518936486656244,0.535022731334658
1994Q2,0.22101813610941337,0.26180666486442733,0.2985362422522678,0.3317840233651824,0.3620226916754139,0.3896430738369489,0.4149711237934485,0.4382808466266144,0.45980425118434376,0.4797390990174098,0.49825499862481143,0.5154982430700162,0.5315956832262354
1994Q3,0.22072743969223504,0.2614803287420165,0.29818261675934227,0.3314096215249759,0.3616326339774651,0.38924141352153513,0.4145610879287702,0.43786501694267665,0.45938470121206304,0.47931749913588084,0.4978326972662019,0.5150763300228415,0.5311750393659411
1994Q4,0.2216208304701598,0.2624831070457339,0.2992691112235273,0.3325598163177688,0.3628307981370382,0.39047509892951376,0.41582038695148316,0.43914200577003676,0.46067301783493375,0.4806120201759934,0.49912928822470953,0.5163716506377435,0.5324663907405387
1995Q1,0.22336949589083677,0.26444465267384965,0.30139321822620313,0.33480731237040656,0.3651709424521541,0.39288360090654356,0.4182779406194545,0.4416331924564136,0.4631854753892165,0.48313580761115743,0.501656395297748,0.5188956160832908,0.5349820027610974
1995Q2,0.22117974415511185,0.2619880667974043,0.29873279468327374,0.33199210554669467,0.36223945772722876,0.38986627159217174,0.4151989605769593,0.4385118885999226,0.46003734702968935,0.4799733214934249,0.4984895993965878,0.5157326175038273,0.531829342737718
1995Q3,0.2208591684330937,0.2616282131430165,0.2983428732073797,0.33157929863353985,0.3618094111813968,0.3894234537656734,0.4147469284809956,0.43805348748463124,0.45957486171640344,0.47950859227713766,0.4980241116301597,0.5152675714244227,0.5313657083152625
1995Q4,0.22179824140561563,0.2626821898193903,0.2994847650054338,0.3327880665231243,0.36306852291823277,0.3907198293675924,0.4160701591220883,0.43939524988075945,0.46092847422367667,0.4808686750191065,0.4993863238755977,0.5166284069415513,0.5327223346643335
1996Q1,0.22322903645597927,0.26428715389221125,0.30122272531825034,0.33462697148532505,0.3649832203178128,0.3926904449588977,0.41808089733187853,0.4414334958589602,0.4629841140294839,0.4829335757242909,0.5014539322742954,0.518693437171425,0.5347805231376144
1996Q2,0.2210562389292291,0.26184943580058206,0.29858258659285497,0.3318330874312769,0.3620738044352128,0.38969570421496785,0.41502484903747866,0.43833532858389407,0.45985921831318943,0.479794332610508,0.49831032216099613,0.5155535139146362,0.5316507861119135
1996Q3,0.22077371593712253,0.26153228151453384,0.29823891694065785,0.33146923229115655,0.36169474007334174,0.3893053695274606,0.41462637991403756,0.4379312336975125,0.4594515124280322,0.4793846386902836,0.4978999502989238,0.5151435228610382,0.5312420316081424
1996Q4,0.22156652880751704,0.26242216875604213,0.29920309736541884,0.33248994343965566,0.3627580219045596,0.39040017522801596,0.41574391713134456,0.43906447055817355,0.46059480303296074,0.4805334363309086,0.49905058582487244,0.516293031951458,0.5323880191107989
1997Q1,0.22315151599928337,0.26420022482485,0.3011286199703475,0.33452742626325754,0.3648795968126227,0.3925838182494482,0.41797212124599,0.4413232517996032,0.4628729479138045,0.4828219262145908,0.5013421525550071,0.518581811891124,0.5346692816930065
1997Q2,0.22108458838576203,0.2618812579521295,0.29861706691653966,0.3318695907701982,0.36211183154482257,0.3897348599918607,0.41506481897849723,0.4383758611318247,0.45990011147101517,0.47983542369003407,0.4983514798596512,0.5155946321400074,0.5316917791311421
1997Q3,0.22125271110209627,0.2620699662450806,0.2988215298460834,0.33208604165257205,0.36233731002722763,0.3899670234941086,0.4153018029971714,0.43861617448802853,0.46014255689385625,0.480079037001911,0.49859548297734513,0.5158383964461328,0.5319347967060903
1997Q4,0.22296587619977773,0.2639920410633574,0.3009032373195185,0.33428900300533504,0.36463139411970824,0.39232841143297476,0.4177115559070594,0.44105916067260387,0.4626066392755279,0.48255445146036163,0.5010743583322457,0.5183143806627654,0.5344027635461567
1998Q1,0.22393022534835696,0.26507330069578616,0.30207363000331605,0.33552692878044016,0.3659199204507293,0.3936541725681654,0.4190639396942402,0.44242970033754486,0.46398855340084993,0.48394229249875514,0.5024637415388284,0.5197017732576447,0.5357853194350987
1998Q2,0.2226539315023447,0.2636421728066269,0.3005244248957564,0.3338882341218923,0.364214150489431,0.3918990230795408,0.41727346313721303,0.44061511015830046,0.4621588324569067,0.4821046580061363,0.5006240036920232,0.5178646142033874,0.533954511993244
1998Q3,0.2236359100653378,0.2647433571776293,0.30171653873691034,0.3351492816561527,0.3655268829980586,0.393249820721817,0.418651508505922,0.44201176993063107,0.463567189565977,0.48351915408317053,0.5020401632399115,0.5192788300012717,0.5353638768290412
1998Q4,0.22584955684576893,0.2672238490836693,0.3044000293970698,0.33798619945493374,0.36847842475369,0.3962854003391684,0.4217468749138506,0.4451476014274916,0.46672803210188823,0.48669261106047995,0.5052162714273465,0.522449574663562,0.5385228120348508
1999Q1,0.227381548171764,0.26893899400930676,0.3062540609960591,0.3399448240170978,0.37051485499428977,0.3983785648452663,0.4238801002711313,0.44730762999290125,0.4689042815492277,0.4888766103658453,0.507401227160918,0.5246300345760297,0.5406944020257751
1999Q2,0.2262002805520931,0.2676166124840435,0.3048247040414475,0.3384349333173951,0.3689450804076591,0.39676514683343905,0.4222358871735159,0.4456428360659833,0.4672270583126005,0.48719348173048327,0.5057174239745265,0.5229497540797552,0.5390210106862587
1999Q3,0.22709296099253698,0.26861600050926576,0.30590500482475996,0.33957616426745185,0.37013163339940003,0.3979847446248215,0.4234788153411815,0.4469013705766832,0.468495034010241,0.4884659636564227,0.5069904546310725,0.5242201573958014,0.5402862387478428
1999Q4,0.22886158860842995,0.27059479698381456,0.3080428005643692,0.3418333819418068,0.37247740629210185,0.40039482866918114,0.42593405486337993,0.4493865565274357,0.4709980444546017,0.4909771099380843,0.5095019792205938,0.5267258448466362,0.5427811118558089
2000Q1,0.22976559302877042,0.27160558661626005,0.3091341893701099,0.3429851483008023,0.3736738030910173,0.4016235056323462,0.4271852679398837,0.4506525804031406,0.4722727309090443,0.49225555231825774,0.5107802550679887,0.5280008167268558,0.5440502719789557
2000Q2,0.2274635012775821,0.26903070979659593,0.30635316962156955,0.3400494913099946,0.37062364956812327,0.39849036174087316,0.42399401010510923,0.4474229461984479,0.4690204406367619,0.4889931616766628,0.5075178096259293,0.5247463587008501,0.5408102358147767
2000Q3,0.22697236634174356,0.26848101509849476,0.30575911462420874,0.33942206853504475,0.36997143956626954,0.39782010967876996,0.42331104983490475,0.4467315161104884,0.46832392161735703,0.4882942582579212,0.5068186892071714,0.52404875948188,0.540115551143755
2000Q4,0.22734905098850094,0.26890262460742254,0.30621475904856904,0.33990331684539365,0.3704717102366195,0.39833422864950124,0.4238349253798991,0.44726189665834293,0.46885821328739563,0.48883038594831896,0.5073549898296338,0.5245838991862898,0.5406484606276996
2001Q1,0.22861706372103857,0.27032131341761095,0.3077474377845674,0.3415216106446694,0.37215348943411186,0.4000621117534477,0.42559517905017524,0.44904361709337354,0.4706527099849143,0.49063071293012445,0.5091555856197515,0.5263803078840611,0.5424371140689097
2001Q2,0.2262684717561055,0.26769296989559926,0.30490725798801227,0.33852215719937295,0.3690357812626017,0.396858385860831,0.4223309212129576,0.44573907396157325,0.4673240280050819,0.48729080518156465,0.5058147978777912,0.5230469348937836,0.5391178029287974
2001Q3,0.2263275376676652,0.26775910722783913,0.3049787605440608,0.33859770268666345,0.36911433644899516,0.39693913770217276,0.4224132261425246,0.4458224200814498,0.46740800657462295,0.4873750888930395,0.5058991241462213,0.5231310928918347,0.5392016234470949
2001Q4,0.22793843344614523,0.2695621483546003,0.30692737737852094,0.34065583969712177,0.3712538466712014,0.39913789275061373,0.4246537260172144,0.4480907576365137,0.4696930872994125,0.48966803690713406,0.5081928256458154,0.5254198421744444,0.5414808462670012
2002Q1,0.22855791095510475,0.27025515053603744,0.3076759771396075,0.34144617570446645,0.37207511166880103,0.39998160078042105,0.4255131741398442,0.44896062547294824,0.47056913565486413,0.49054687857211365,0.5090717494127627,0.5262966765258777,0.5423538529406903
2002Q2,0.22697623983288714,0.26848535093949405,0.30576380085211796,0.33942701844867607,0.36997658546966006,0.39782539834191155,0.4233164391542124,0.4467369726207968,0.46832941861703015,0.4882997743812174,0.506824207326802,0.5240542658580222,0.5401210347588874
2002Q3,0.22637092241043924,0.2678076848509695,0.30503127776033767,0.33865318826472696,0.3691720315180107,0.3969984451448118,0.42247367333547947,0.44588363111720286,0.46746968131495636,0.4874369870096587,0.5059610528455354,0.5231928973912602,0.5392631795271293
2002Q4,0.22712701486924666,0.2686541166971205,0.30594619887350405,0.339619673966947,0.37017686371031056,0.3980312277315458,0.4235261812676705,0.4469493252980721,0.468543342960698,0.4885144391728705,0.5070389463021974,0.5242685445792922,0.5403344247222308
2003Q1,0.22637736057667449,0.26781489354015714,0.3050390709839572,0.3386614218957524,0.3691805929460831,0.39700724576492036,0.42248264301790883,0.44589271408480213,0.46747883303442805,0.48744617182305205,0.5059702421485415,0.523202068219878,0.5392723134524022
2003Q2,0.22316737407282788,0.2642180078427782,0.3011478712877835,0.334547790668442,0.3649007957590281,0.39260563179616936,0.4179943747101522,0.441345805769798,0.46289569069459996,0.4828447680520077,0.501365021182007,0.5186046490620033,0.5346920404659958
2003Q3,0.22051562898750354,0.26124252149778787,0.29792489560821445,0.33113673214994715,0.3613483084529372,0.3889486068638806,0.4142621534636328,0.43756183788636505,0.45907879048518485,0.47901007583843963,0.4975247458089766,0.5147686462333549,0.5308682667165179
2003Q4,0.21854503996588592,0.2590289280965615,0.2955248183321711,0.3285943250197903,0.35869833744020535,0.38621863197308404,0.41147414855378955,0.43473340753772144,0.4562240941283131,0.47614053655825117,0.49464959895097504,0.511895367570777,0.5280029091902693
2004Q1,0.21608952446558308,0.2562677134956875,0.2925281520623952,0.32541722737714374,0.3553842379499893,0.3828020412302011,0.40798264691941744,0.4311891428298938,0.45264492165316295,0.4725408954092246,0.49104119164213517,0.5082876914931569,0.5244036753555669
2004Q2,0.2118605668971728,0.2515047252065706,0.2873516125761584,0.3199218704437844,0.3496451203781917,0.37687902156746905,0.40192373251336744,0.4250330199814663,0.4464228883065293,0.4662783516248104,0.484758799149559,0.5020022830943037,0.5181289734596539
2004Q3,0.21069385618465003,0.2501889989878791,0.2859199914930034,0.3184004796687925,0.348054721031831,0.3752362189714178,0.4002418821321027,0.42332291434654234,0.44469328322835877,0.4645363730868081,0.48301026065885655,0.5002519351631843,0.5163807011712732
2004Q4,0.21187913103850486,0.2515256545197473,0.2873743796375866,0.31994605951539656,0.3496704012997363,0.3769051304357774,0.40195045720619477,0.42506018918837246,0.4464503631313316,0.466306019095966,0.48478656716148105,0.5020300764326165,0.5181567306551329
2005Q1,0.21219382549442492,0.2518804146785882,0.28776026275229244,0.3203560178969567,0.3500988390332315,0.3773475754047351,0.4024033154049411,0.42552055859045895,0.44691589121917896,0.4667747927780241,0.48525702697551987,0.5025009491428128,0.5186269759093011
2005Q2,0.21054982945296902,0.2500265262034952,0.2857431576266332,0.31821250936089274,0.3478581787056442,0.3750331571680131,0.4000339528199623,0.4231114533839024,0.44447937510955066,0.4643209010399676,0.48279394574274115,0.5000353670204566,0.5161643623955963
2005Q3,0.20914441347211687,0.24844052962724786,0.2840163986519163,0.31637644850670915,0.34593785678841876,0.3730486333016915,0.3980013844975472,0.42104391676656555,0.44238749434992264,0.46221333559660754,0.4806777709607385,0.49791637369835,0.5140472942991159
2005Q4,0.208750468447081,0.24799577690822858,0.2835319852955346,0.31586119108063937,0.3453987798081587,0.3724913692314757,0.39743047452069213,0.4204630394442859,0.44179964121463017,0.4616209472434081,0.4800828434209556,0.4973205422361398,0.5134518999005029
2006Q1,0.2079273416340917,0.2470662213874467,0.2825192718708817,0.3147837384201527,0.3442712727287161,0.3713255901309166,0.39623592901517063,0.4192474323329217,0.44056924222082877,0.4603808746494583,0.4788372858921994,0.4960729336589403,0.5122050581797899
2006Q2,0.20567829888789416,0.2445245264506817,0.2797483644712796,0.3118339203491046,0.3411827169446606,0.3681305825208813,0.392960558436004,0.4159128785769713,0.4371927673247794,0.4569765928332271,0.4754167665768538,0.49264567740243415,0.5087788749946117
2006Q3,0.2042658163755272,0.2429268572647288,0.2780052408262648,0.309976913228529,0.33923709134301433,0.3661166829345331,0.39089485571070615,0.4138087693625951,0.43506119058874426,0.4548265095739267,0.4732555361828009,0.4904793551799799,0.5066124490366682
2006Q4,0.20366375144025087,0.24224553090202802,0.277261562214937,0.3091843340075406,0.3384063883232436,0.3652565434054887,0.3900123202312944,0.41290957029863606,0.4341500134618152,0.453907196623266,0.4723312462212212,0.4895526900801299,0.5056855545156197
2007Q1,0.2022559207521733,0.24065159829196095,0.2755210039572878,0.3073285909623801,0.33646067739992486,0.36324121396129205,0.38794388146240666,0.41080147763425484,0.4320132763043295,0.45175085218585015,0.4701627319817774,0.4873781387502603,0.5035100292730001
2007Q2,0.19691196782186393,0.23459149171058064,0.26889375273934113,0.30025333709841423,0.32903333430645465,0.35553945937048825,0.3800309548311302,0.40272909795098405,0.42382390512813545,0.4434794640313229,0.4618382103420643,0.4790243850312793,0.49514684968854905
2007Q3,0.19495989868984648,0.23237397185934433,0.26646486635981337,0.2976565103766741,0.3263036674345314,0.35270548903912813,0.37711600076841945,0.39975230190598593,0.42080103986731276,0.4404235685537963,0.45876009251519506,0.4759330221745773,0.4920497099517193
2007Q4,0.20010538698741648,0.23821472147743517,0.27285791149498373,0.30448726998340103,0.3334796912956689,0.3601517412703244,0.38477126357082536,0.4075664058318152,0.42873271090330817,0.44843874040782467,0.4668305731910676,0.4840354328087928,0.5001646346359351
2008Q1,0.20400036727953988,0.2426264860337667,0.2776774046521734,0.3096275433211609,0.3388709386201972,0.3657375764693655,0.3905058982095021,0.4134124865897759,0.43465964670129936,0.45442139693915085,0.47284824590044633,0.49007103287466364,0.5062040393070718
2008Q2,0.1962621852168621,0.2338535779631216,0.268085732028596,0.2993896708545547,0.3281257029474406,0.35459735261702524,0.37906212234546227,0.4017398967892313,0.4228195700928374,0.4424643198102739,0.46081583926653585,0.4779977606954043,0.4941184440889115
2008Q3,0.1960049776636135,0.23356142176546163,0.26776575598496355,0.2990475976395506,0.32776615703808815,0.35422409295795765,0.3786782200616986,0.4013478722778942,0.4224214997461083,0.4420619197965263,0.46041053181259634,0.47759072690194687,0.49371066629571564
2008Q4,0.20092754610147917,0.2391466454687404,0.2738766386799744,0.3055744607632558,0.3346205968107599,0.3613344286420454,0.38598602730878034,0.4088053160511298,0.42998926326770986,0.4497075825317901,0.4681072890850101,0.4853163717946974,0.5014467746270018
2009Q1,0.2042581222468896,0.24291815144038723,0.2779957394989853,0.30996678832537644,0.33922648055848253,0.3661056972303119,0.39088358498727427,0.4137972867939973,0.435049555967954,0.45481477191774355,0.4732437357768879,0.4904675251965748,0.5066006168232557
2009Q2,0.2044527744704838,0.24313838855786993,0.27823609129425864,0.3102229050864352,0.33949487900904673,0.36638357063713306,0.3911686595728541,0.41408771200507793,0.43534381979863346,0.4551116349812256,0.47354217955145556,0.4907667110893765,0.5068998535630144
2009Q3,0.20300562823291537,0.2415005429320181,0.2764481746636541,0.30831724707888314,0.3374973873249597,0.36431513496392176,0.3890462139656787,0.41192504735128166,0.43315221119180747,0.45290033049098555,0.47131878413629685,0.4885374904320722,0.5046699762157533
2009Q4,0.207794509850556,0.24691618063109272,0.2823557748559962,0.31460975704408883,0.3440891776801785,0.3711372845109714,0.39604294894324465,0.419051023526074,0.4403704188686696,0.46018046509368493,0.47863596836751243,0.4958712644753503,0.5120034941045457
2010Q1,0.2044852305863751,0.24317510868965134,0.2782761631820736,0.31026560343073967,0.33953962305843516,0.3664298924938994,0.3912161802305809,0.4141361230385738,0.4353928692362494,0.4551611163064824,0.4735919230701842,0.49081657710202087,0.5069497269266268
2010Q2,0.20136691956570027,0.23964452929347552,0.27442074891189955,0.30615499330618273,0.3352296726107547,0.3619656772519129,0.3866342707615687,0.40946632638730807,0.43065957478517203,0.4503843451367295,0.46878815282286385,0.4859993952548851,0.5021303517847759
2010Q3,0.20347176727242272,0.24202823111198496,0.277024335361861,0.3089314687866726,0.3381413221409855,0.3649820483598434,0.38973064387642403,0.4126225433156335,0.43385913281497906,0.45361369035534627,0.47203612435575376,0.48925678491225494,0.5053895527267175
2010Q4,0.20595457390761418,0.24483689765135586,0.280089050350825,0.31219674382582974,0.34156273936632037,0.3685238306473984,0.3933638183657501,0.416323538523414,0.43760869647945655,0.4573960471873679,0.47583831509228036,0.4930681436903508,0.5092012909178674
2011Q1,0.20175087214659257,0.24007952670873364,0.2748960493653344,0.30666202761270733,0.3357615572788742,0.3625168492099145,0.38720021020897455,0.4100433443183851,0.4312446485377101,0.4509749899942391,0.46938232095560906,0.4865953955848712,0.5027267860034325
2011Q2,0.19963095011874615,0.2376767774238609,0.27226969611602686,0.3038593627427038,0.33282060636895966,0.35946837197373455,0.3840692202669727,0.40685027548651903,0.4280062583384785,0.4477050656992582,0.4660922357508364,0.4832945499258163,0.4994229602672068
2011Q3,0.19910521859403688,0.23708053052871844,0.2716175882498223,0.3031631139805107,0.3320896540296769,0.3587103608302636,0.3832903754897704,0.40605568927745606,0.42720011229737764,0.4468908048217816,0.46527270566230067,0.48247210591492046,0.4985995545045776
2011Q4,0.20407187274485383,0.24270740239701774,0.2777657234344791,0.30972166686360847,0.338969587055701,0.36583971816336247,0.39061069714217095,0.4135192621301506,0.43476784255548595,0.45453055696613404,0.47295799512166453,0.4901810624487569,0.5063140945584448
2012Q1,0.19798816417712678,0.2358131519600599,0.27023097858843387,0.3016821639551278,0.3305344244583931,0.3570971162896243,0.3816323715054315,0.40436377790470773,0.425483212334709,0.44515627004834263,0.4635266154964808,0.4807194965159985,0.49684460376579936
2012Q2,0.19657015949151085,0.23420335180971788,0.2684687652367298,0.2997991099643195,0.3285560114169058,0.35504403148620817,0.3795214969499223,0.402208952279343,0.42329582342790517,0.44294571929821364,0.4613006851074844,0.47848464168497,0.4946061868577158
2012Q3,0.19680239426796728,0.23446707252259705,0.26875752882663856,0.30010774752977315,0.3288803485195948,0.3553806769720807,0.3798676817575547,0.40256240517177544,0.4236546743098953,0.4433084233592936,0.4616659628403615,0.4788514311144628,0.4949736052398932
2012Q4,0.19845191797403522,0.23633939586689165,0.2708068113997011,0.30229725405538066,0.331180442031442,0.35776730548836777,0.38232122450676437,0.4050667840682421,0.4261966633644765,0.4458771073592562,0.4642523096996799,0.4814479515699065,0.497574080229192
2013Q1,0.19175345603276261,0.2287270208566196,0.2624658200104094,0.29337656968957504,0.3218005453428131,0.34802623450355835,0.37229916323832485,0.39482960635537506,0.415798694666039,0.4353632950718441,0.4536599418373393,0.4708080275129993,0.4869124112206401
2013Q2,0.18534344193248167,0.22141963318415728,0.25443612895268847,0.28476634279212926,0.31272530032361545,0.3385806220257235,0.3625611168651866,0.38486357190465753,0.4056581647805595,0.42509281427073375,0.44329670432252827,0.4603831591196147,0.4764520044620483
2013Q3,0.183848174991483,0.21971181470017997,0.2525562588510073,0.28274736584008375,0.31059417731974903,0.3363595353394177,0.36026840447419595,0.38251445758921754,0.4032653336987542,0.42266687013785464,0.440846535131896,0.4579162316344111,0.47397460280944403
2013Q4,0.1851239741603412,0.22116904457708747,0.25416037215665604,0.2844702564739458,0.3124128415198103,0.3382550442675329,0.362225108078599,0.38451936213566823,0.40530761105073265,0.4247374679339563,0.44293786491383186,0.4600219176908519,0.4760892786724452
2014Q1,0.1797629659072625,0.21503966537519073,0.24740712919550142,0.2772109882634663,0.30474420896747,0.33025675586078407,0.3539632021951956,0.37604877940088216,0.3966742267299103,0.4159797098135994,0.4340880102204109,0.4511071394809055,0.46713249520169803
2014Q2,0.17590041172860402,0.2106137531854962,0.24252085818881278,0.27194879214456313,0.29917569544860667,0.32443960193710714,0.34794541633333803,0.3698704840117826,0.39036907363040735,0.409576012388174,0.427609655080603,0.4445743251689888,0.46056233425041254
2014Q3,0.1766215741163605,0.21144071946921353,0.2434344714074562,0.2729333202191921,0.3002181466016426,0.3255291935334312,0.34907315904298675,0.37102885354691356,0.3915517496179919,0.4107776691640589,0.42882579296800005,0.4458011335652049,0.4617965798836411
2014Q4,0.17854878677803437,0.2136492786000334,0.24587301582825577,0.27555973463375905,0.3029977015481191,0.32843310475981685,0.35207746153234937,0.37411351405040305,0.3946999617208974,0.41397528929447824,0.43206088613776794,0.4490636052049603,0.46507787571401105
2015Q1,0.17780698412776091,0.21279942419944434,0.2449349075794816,0.27454959554108843,0.30192890095559755,0.3273167165148325,0.35092269991785474,0.3729280771391556,0.39349030393196516,0.4127468393219819,0.4308182223768751,0.44781059785179234,0.46381780254510974
2015Q2,0.1746676239717572,0.20919943778132366,0.2409576829760523,0.2702636144182358,0.2973907178631098,0.3225732705350161,0.3460131244605426,0.36788512862672673,0.388341498314737,0.40751536263174154,0.42552366508901857,0.4424695508130721,0.458444343355458
2015Q3,0.17260011403331504,0.20682561150878712,0.23833209745104764,0.26743120694696626,0.29438870415871593,0.31943262269587314,0.342759731872464,0.36454071721092907,0.3849243638949916,0.4040409600903816,0.42200508474328025,0.4389179059329033,0.454869087180505
2015Q4,0.17268284541800555,0.20692064532010546,0.23843725619987968,0.26754469506612616,0.2945090330138706,0.319558552118633,0.3428902241791132,0.3646749007499596,0.3850615039336263,0.40418043540173354,0.42214636865671823,0.4390605509047094,0.45501271216037154
2016Q1,0.1702458387949448,0.20411966749200075,0.2353362495874788,0.2641964572834926,0.2909573922864868,0.3158400660718167,0.33903551781884134,0.3607097286376303,0.3810075996168098,0.40005619535940073,0.4179674065076854,0.43484014915899155,0.45076219250142086
2016Q2,0.16801615052009716,0.20155410206259833,0.23249294127231138,0.26112353503507524,0.2876949097754899,0.3124215136014884,0.33548901662706454,0.3570589816273684,0.3772726536385794,0.39625405649117135,0.4141125397803518,0.4309448867949475,0.44683706923350286
2016Q3,0.16830316030194178,0.2018845005142936,0.23285926532317344,0.2615195992521256,0.2881155611330277,0.3128624391239506,0.33594659125382853,0.3575301469648783,0.37775482063986154,0.3967450268225897,0.4146104418943057,0.4314481236578802,0.44734427535306076
2016Q4,0.17058550836971634,0.20451026363969493,0.23576888500168752,0.26466378492335124,0.2914533063155585,0.3163594679888072,0.3395741320156489,0.36126395579543635,0.3815743993285048,0.4006329915151651,0.4185520105478342,0.4354306974531606,0.4513570949724197
2017Q1,0.16708721506418345,0.20048442286035745,0.23130663210419256,0.2598405952914234,0.28633201170830164,0.31099262034559066,0.334005871367609,0.35553149773442816,0.3757092280237463,0.39466182295627944,0.4124975751099966,0.4293123793710492,0.44519145772954993
2017Q2,0.1650545533818943,0.19814212667139636,0.22870724406099566,0.2570277660671014,0.28334218840272785,0.3078563745917493,0.3307489525000885,0.3521756742158083,0.37227296439645985,0.3911608280128226,0.4089452484749347,0.42572017738586887,0.44156919481526735
2017Q3,0.16642613509107373,0.19972289162812173,0.230461771664434,0.25892661904898767,0.28536077867987636,0.30997407074023536,0.33294837169787017,0.354442116318711,0.3745939564667507,0.3935257553661328,0.4113450540025673,0.42814711513168735,0.4440166269472682
2017Q4,0.16863101937456493,0.20226186797394372,0.23327760859456617,0.26197184895317815,0.2885958297852027,0.31336580060197416,0.3364689064201898,0.3580679247555443,0.37830510660192324,0.3973053130837778,0.4151785939923892,0.43202232072804564,0.4479229609695525
2018Q1,0.1669146508285227,0.20028566075301593,0.2310861446684612,0.2596020942614165,0.2860785931687659,0.31072687877249205,0.3337299899548311,0.3552473204807618,0.3754183176688973,0.3943655078493517,0.41219698735676913,0.4290084860604938,0.44488508663206583
2018Q2,0.16463866786522996,0.1976626077258496,0.2281748039190257,0.25645131643192487,0.2827291801447926,0.3072130653991335,0.33008061945120937,0.35148678386173093,0.37156730978511326,0.39044163979013047,0.40821528550775255,0.42498180109615863,0.44082443047390335
2018Q3,0.16471557474640516,0.19775128912186865,0.22827327987285553,0.25655793946514316,0.28284257258647694,0.30733206999531143,0.33020426012958,0.35161423433265376,0.3716978682406658,0.3905747083860695,0.4083503536245175,0.4251184316063576,0.4409622484171345
2018Q4,0.16665856240060117,0.19999066386733352,0.2307588726152788,0.259248053299958,0.2857023773222432,0.3103323386244031,0.33332036638152335,0.3548253514064506,0.3749863238847621,0.3939254624542972,0.4117505722888801,0.42855713838185633,0.4444300366267985
2019Q1,0.16279200850339604,0.1955322391448557,0.22580813300125585,0.2538878322687417,0.28000193897603765,0.3043498623982183,0.32710492070831426,0.3484184730781903,0.36842329059832485,0.3872363247317783,0.40496099528993074,0.4216890924824543,0.43750236691052297
2019Q2,0.1612113965548513,0.19370729000732984,0.22377921495116426,0.2516886365273227,0.27766072057705005,0.30189042164792235,0.32454738549203366,0.3457799269175648,0.36571828025383535,0.38447727301792173,0.4021585387650497,0.4188523591959436,0.4346392060196478
2019Q3,0.1603362888150045,0.1926963082840995,0.2226546250856427,0.25046904729636155,0.276361758846219,0.3005252672718733,0.32312719834159054,0.3443141902124881,0.36421507843238476,0.38294351801435267,0.4006001553383517,0.4172744375412519,0.43304612807585086
2019Q4,0.16555649394164298,0.1987207401729243,0.2293495843744601,0.2577230686568439,0.28408145774516536,0.3086320592992337,0.33155468744831657,0.35300607432899744,0.37312345859890117,0.39202752465988766,0.4098248256384026,0.4266097928989703,0.4424664121293514
2020Q1,0.16332058869156124,0.19614222014895236,0.22648597190628444,0.25462223965448183,0.28078345776593744,0.30517053522556514,0.3279580251327092,0.3492983092767214,0.3693250099783289,0.3881557907036261,0.405894669497655,0.422633941323766,0.43845578433017285
2020Q2,0.1609139809688279,0.19336374376497037,0.2233971121284755,0.25127430513019233,0.27721947294413474,0.3014267369196352,0.324065055227709,0.3452821721323584,0.3652078461094412,0.3839565059083532,0.4016294494340276,0.41831667469733236,0.4340984127107186
2020Q3,0.16064473244810062,0.19305269108326165,0.223051106045671,0.2508990711650823,0.27681981911770576,0.30100671834184356,0.3236281054912582,0.344831208953593,0.3647453568262288,0.38348461710319176,0.4011499839573722,0.4178311986239776,0.433608274202684
2020Q4,0.16293783527271782,0.19570053856214215,0.22599517094143415,0.2540904952791394,0.2802176183983345,0.30457636282183126,0.32734038707965557,0.34866133224203943,0.3686722040966831,0.3874901504519989,0.40521875611948266,0.42194995054900675,0.43776560230269523
2021Q1,0.162832238091498,0.19557866949515898,0.2258597341352502,0.2539437453558933,0.28006144438985786,0.3044123544779389,0.327169887662421,0.34848548086597264,0.3684919699146116,0.3873063604311838,0.40503211774276077,0.4217610704705202,0.43757500175837155
2021Q2,0.1570097055335903,0.18884933721057628,0.21837134779337952,0.24581990187769798,0.271406030187414,0.2953130656108512,0.3177010430163972,0.338710286197504,0.3584643519217305,0.3770724616167918,0.39463152179090827,0.4112278121119388,0.426938403221836
2021Q3,0.15583628437100505,0.18749088475533057,0.21685730799795744,0.2441750036683005,0.2696511374114019,0.29346585440873657,0.3157765455925348,0.3367213303008168,0.3564219182851329,0.37498597638933484,0.39250909710994003,0.4090764450398267,0.4247641410555875
2021Q4,0.15508548263999067,0.18662129008890443,0.21588769989301324,0.2431211714582784,0.26852641639220853,0.2922815536682252,0.3145422918796988,0.33544534626617456,0.3551112490273721,0.37364667499204085,0.39114637742526454,0.40769480814833287,0.42336748044383554
2022Q1,0.15260283371382874,0.18374359386706657,0.21267671582111652,0.23962891984329693,0.2647969087879535,0.2883521767555541,0.3104449220575057,0.3312072532706088,0.3507558330203624,0.36919407127082776,0.3866139552045764,0.4030975840545644,0.4187184629375899
2022Q2,0.1497356798807004,0.18041592456920671,0.208959196168261,0.23558125073208935,0.2604697453526664,0.28378866825253596,0.3056819563579669,0.3262764690562938,0.3456844479624247,0.3640055634382596,0.3813286266564923,0.3977330292866834,0.41328996005340796
2022Q3,0.14947478927020383,0.18011290206741198,0.20862043604747832,0.2352121646627877,0.26007493277013005,0.2833720533993017,0.3052468992617171,0.32582585596463876,0.3452207654699677,0.3635309595809187,0.38084496152448516,0.3972419171579532,0.4127928046285076
2022Q4,0.14910692325221225,0.17968556367708297,0.20814263120967139,0.23469151806259322,0.25951792689614744,0.2827842209119155,0.30463297883717866,0.3251899193392818,0.3445663216126483,0.3628610405796144,0.3801621937613334,0.3965485805781757,0.41209088231984453
2023Q1,0.1481964094350959,0.17862752243122132,0.20695930146452476,0.23340174147909276,0.2581377336095441,0.28132730131523653,0.303111066102981,0.32361310149342276,0.34294329761310144,0.36119933159155526,0.37846831835861994,0.39482820072919717,0.4103489255806005
2023Q2,0.1409394515296227,0.1701781119711386,0.19749197217454229,0.22306504170214062,0.24705859954385745,0.2696145988362081,0.2908584774064478,0.31090149169724723,0.3298426657773979,0.3477704275179262,0.3647639889890088,0.3808945165426427,0.396226127038818
2023Q3,0.14005776055368924,0.16914952478218323,0.19633735565733415,0.22180223746961253,0.24570292032513813,0.2681792327826246,0.289354819373846,0.3093394162206567,0.32823075318826855,0.34611615217730896,0.3630738767166957,0.37917427686415134,0.39448076474125593
2023Q4,0.1391368580909718,0.16807472531259052,0.1951303735869545,0.22048165780857068,0.24428470925634868,0.2666771540335915,0.2877807757848912,0.3077037315068847,0.32654240558092107,0.3443829691146805,0.3613026978290773,0.3773710910121965,0.3926508257139097
2024Q1,0.14048237660876592,0.16964493968433098,0.19689352943611232,0.2224105835457529,0.24635606738000013,0.26887083074069135,0.29007938038036657,0.31009218357128787,0.3290075927286097,0.3469134618746175,0.3638885110117806,0.3800034831092009,0.3953221295706805
2024Q2,0.1392165560207543,0.16816776089940855,0.195234870862794,0.22059601040585392,0.24440753653902839,0.2668072653010392,0.28791714089067305,0.3078454566094235,0.3266887130256858,0.34453318066238947,0.3614562206089871,0.3775274057065571,0.3928094765783557
2024Q3,0.13911703831197614,0.16805158808545212,0.19510438534268762,0.2204532179683792,0.24425416113190546,0.2666447937220475,0.28774685947031625,0.30766848148676607,0.3265060152661775,0.34434560719829826,0.36126451177760904,0.3773322100028214,0.39261136311524325
2024Q4,0.14015459664817811,0.1692625158993406,0.19646421366150246,0.2219410050974666,0.24585191702985545,0.2683370106003188,0.2895201267427136,0.30951116815376856,0.3284080065550295,0.34629808511734766,0.363259771415501,0.37936350507817396,0.39467277558310954
2025Q1,0.14306123936063658,0.17265161084453826,0.20026666069979077,0.22609779572614613,0.25031246696923587,0.27305780377924244,0.294463605810758,0.3146448215223194,0.3337036131338172,0.35173108636403844,0.36880874676435027,0.385009731771328,0.40039985776674636
2025Q2,0.13718534955730008,0.16579550825778164,0.19256918860928493,0.2176777165032729,0.24127174978240018,0.2634843036329843,0.284433259664131,0.3042234586300987,0.32294845523193433,0.3406919969897844,0.35752927651228444,0.373527996662879,0.38874928044515
2025Q3,0.13610556463739676,0.16453347540384747,0.19115005394478335,0.21612307341201084,0.23960020771632548,0.26171195386730955,0.28257405884667947,0.30228954632611815,0.3209504181471401,0.3386390898682208,0.35542960763937487,0.37138868430335553,0.38657658529717903
2025Q4,0.13803862427466299,0.16679233425335546,0.1936896125833457,0.21890462275165795,0.2425904030500597,0.264881975288088,0.2858989202394579,0.30574752357772766,0.32452257360968184,0.34230887498713375,0.359182529404941,0.37521202408570464,0.3904591608861582
2026Q1,0.13703061114863735,0.16561469327705927,0.1923659077700124,0.21745506878081255,0.24103240458971978,0.26323056806563744,0.284167133843248,0.3039466814954014,0.3226625426246531,0.3403982734746758,0.35722890208765906,0.373221989275084,0.38843853504277204
2026Q2,0.13422526376414146,0.16233424063827095,0.18867539342225922,0.21341041014359438,0.23668184451947313,0.2586158650880281,0.2793245435996596,0.2989077703076674,0.31745486524971767,0.3350459403662417,0.35175305627770165,0.36764120895026015,0.38276917473699723


==> anc/results/solo_trabajo_eta05/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2733865577793262,0.27540249468914973,0.24675946305759433,0.293164924532326,0.14811572885634985,1.0023751218179988,1603.486491112202,1344.929048356384
eta,beta,0.5,0.1,0.3912426237966479,0.3881623933548239,0.2526103932657881,0.5403165627394307,0.8753402682617607,1.0016151752365907,4408.133644101822,8975.748438738294
rho_mu,beta,0.4,0.2,0.10115628073406682,0.09811320015526001,0.03395604122182424,0.17810351493161006,0.21988774598152755,1.002716026849685,2870.260057538307,3023.9938629381963
rho_g,beta,0.7,0.15,0.8056795990052277,0.8110700934791791,0.7271448588591479,0.8663472393708921,0.29515404525644384,1.0038846554695817,3525.1967687989995,3700.8924618043034
rho_v,beta,0.7,0.15,0.9553228301776744,0.9689095676280203,0.8682134850427929,0.9943053095553955,0.2746808663089733,1.0045453406556906,2364.3743191669296,2107.8516133204466
rho_psi,beta,0.7,0.15,0.9931822123181948,0.9942967011754407,0.9837924962635208,0.9988275655231228,0.03255258379821667,1.0033630892936278,2462.4583159660974,1996.963388446309
rho_om,beta,0.85,0.1,0.995774135439085,0.9964206963779237,0.9901966406462366,0.9991555294618969,0.028633813512861615,1.0026412371836892,3627.2966809652958,4468.401867841668
rho_x,beta,0.7,0.15,0.874713824310635,0.8906680126466751,0.7306570905552116,0.960464801698651,0.4773532766984227,1.006108245367093,944.6192852240648,645.3912695620697
sig_mu,invgamma,0.01,0.02,0.016860341396771856,0.01679860225670662,0.014522836415156148,0.019382659176809574,0.07408751484034995,1.0013833964902041,4476.354430606491,9361.82579162954
sig_g,invgamma,0.03,0.06,0.052013686192427716,0.051824955654514865,0.04669596204538311,0.05792744589755478,0.05706310137697714,1.0015759717369264,4473.739250978227,8346.61701492622
sig_v,invgamma,0.05,0.1,0.010675900646437605,0.010399697680712758,0.007593456433492205,0.014723456256298834,0.022059800261155737,1.002930745266143,3034.681042203439,3192.4307664670846
sig_psi,invgamma,0.02,0.04,0.02028356870935248,0.02017355237748565,0.01671385944070583,0.02421737899618302,0.05724422689940184,1.001057462955927,4768.659780740022,9562.810303652446
sig_om,invgamma,0.02,0.04,0.020991439679656564,0.02086427357335521,0.01703896243780122,0.025350541593762734,0.06314006230982352,1.0025926134750152,4121.382644540684,9543.100534704887
sig_x,invgamma,0.02,0.04,0.007640353705790429,0.0074919669216648175,0.005694079196056826,0.010127824327099196,0.03339429798165727,1.0070990194135236,809.1745062049589,500.7343575495945
me_i,invgamma,0.03,0.03,0.039390689657060225,0.040951371143312126,0.02013434661208183,0.0510649636441915,0.3006334447392333,1.0108158405119376,545.0770154381466,196.26765990383024
me_n,invgamma,0.01,0.01,0.01032010107861851,0.01028231346787823,0.008750468126451335,0.01205626288053023,0.10060162399152875,1.0010733038130357,3950.170901500752,8912.097861239134
me_s,invgamma,0.01,0.01,0.011993765087412064,0.01208092152972005,0.008355715048781567,0.015343534597596534,0.21430867825374894,1.002945153758496,3002.6839988392894,2808.0744667546683
rho_zr,beta,0.8,0.1,0.9448199882651641,0.9468700364044669,0.9088796843849207,0.9738146555064651,0.19946577476103639,1.0018303206216512,3492.4433388304546,4491.815011781414
sig_zr,invgamma,0.02,0.04,0.01827285088347145,0.018149131630326935,0.013543281261131123,0.02347026900011612,0.07549875709188938,1.0016532223997872,3689.3968239012347,6407.001646084986
me_w,invgamma,0.03,0.03,0.03207204292714706,0.031802621608976275,0.02676555234654127,0.03836350495100638,0.11806461842477357,1.001311654334913,4603.810933570642,8364.749334343087
w_break,normal,0.0,0.2,-0.029204063638623757,-0.029336984253541632,-0.07348190790500879,0.01544840676772874,0.1362477989730452,1.0024930145467217,4537.496625373877,9682.714251794972


==> anc/results/solo_trabajo_eta05/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.26275,
    0.231625,
    0.2816,
    0.30205,
    0.2472,
    0.2913,
    0.2576,
    0.268575
  ],
  "rhat_max": 1.0108158405119376,
  "ess_bulk_min": 545.0770154381466,
  "ess_tail_min": 196.26765990383024,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.33646811232533935,
  "minutes": 23.89977148373922,
  "mode_logpost": 1870.5622946896399,
  "mode_attempts": [
    1870.5620100960834,
    1870.5622946896399,
    1870.5616061050239
  ],
  "mode": {
    "theta": 0.2791022043847288,
    "eta": 0.4062965077017683,
    "rho_mu": 0.11232854747631492,
    "rho_g": 0.816218510848685,
    "rho_v": 0.9616662832130983,
    "rho_psi": 0.9923290447430745,
    "rho_om": 0.9953930425320594,
    "rho_x": 0.9091809409775649,
    "sig_mu": 0.016730268186320337,
    "sig_g": 0.05188788905281683,
    "sig_v": 0.009768372277772315,
    "sig_psi": 0.01986248929630452,
    "sig_om": 0.02040836590033895,
    "sig_x": 0.007224769981920791,
    "me_i": 0.04206332905197609,
    "me_n": 0.010296402576683239,
    "me_s": 0.012440075977049624,
    "rho_zr": 0.943905695232781,
    "sig_zr": 0.017591932782895146,
    "me_w": 0.03149866030416588,
    "w_break": -0.027463794338863208
  }
}

==> anc/results/solo_trabajo_eta09/fit_one_step.csv <==
observable,sd_data,rmse_model_over_sd,rmse_ar1_over_sd,autocorr_data
obs_y,0.014961874299429696,1.0180653175907681,0.992083543544249,-0.1255796266465479
obs_c,0.01267358160771528,0.9965472514957956,0.9983386788416726,0.05761842004657458
obs_i,0.08444407504955612,0.9005571323238666,0.8924262957768224,-0.45119320319133766
obs_g,0.05364021441369315,0.9788042758578007,0.9911109482093325,-0.13303792068278059
obs_n,0.01480898782169191,1.0136302989866162,0.9787367347695914,-0.2051204621985773
obs_s,0.20078617990201267,0.15483826499426068,0.12172052865217538,0.9925644124713694


==> anc/results/solo_trabajo_eta09/informal_output_share.csv <==
quarter,informality_rate_observed,informality_rate_clean_median,informal_output_share_p05,informal_output_share_median,informal_output_share_p95
1993Q2,0.6881852810178938,0.6876378630836275,0.3163058827922787,0.327017744132426,0.3364911628832601
1993Q3,0.6878832812958006,0.6869185029451452,0.3163533349102391,0.3266296273910939,0.33580814615528387
1993Q4,0.686731000362914,0.6881214895359582,0.3183893684998238,0.32853316246199993,0.3379251485815828
1994Q1,0.6897329302773032,0.690073268115376,0.3210929120404463,0.3308188171741898,0.34052830601350487
1994Q2,0.6877084928505579,0.6870227994726925,0.3187169833368901,0.32817022667198437,0.3377784922988813
1994Q3,0.6877615387347085,0.6866739261406933,0.31891260300378793,0.3280348358361962,0.33741712916770256
1994Q4,0.6867026295084494,0.6880961083527389,0.3206970790200909,0.33008184158723997,0.3393760387820089
1995Q1,0.6895505837646291,0.6900105271454526,0.3227644169649989,0.33172788765691535,0.3412241901261165
1995Q2,0.687945723145582,0.6872884788892359,0.3210393968330487,0.32950874173648725,0.33833258220727797
1995Q3,0.6879021187719571,0.6868630633585554,0.3209419370644344,0.32913657241417427,0.33790126532631315
1995Q4,0.6868539968888351,0.6882966590416387,0.32211589610702346,0.3308169246879874,0.33983006310654523
1996Q1,0.6894532289294323,0.6897901163889046,0.32269110031014253,0.3309280241644762,0.3398074216912571
1996Q2,0.6879045655029963,0.6870273020777653,0.3202566905009385,0.3284601437574272,0.3373522278824997
1996Q3,0.6878740911685711,0.6867010170804966,0.32012591167284477,0.32808484083547207,0.336971469953342
1996Q4,0.6868986045638089,0.6879746342170021,0.32160973145704164,0.3297449563828095,0.33826901325522446
1997Q1,0.6890423601756422,0.6896356006163671,0.32203848975301297,0.3297581237813892,0.33895911448260263
1997Q2,0.6876383434644483,0.6871819782037297,0.32053082991634485,0.32790669445520454,0.3370269453873145
1997Q3,0.6882978143260302,0.6874058021701839,0.3211071208876889,0.328479877826118,0.33756131339558076
1997Q4,0.6877848938432328,0.6900308174171811,0.32397058001220624,0.3319063583932773,0.340724151209416
1998Q1,0.6906398007582816,0.6904837000163746,0.319719947469113,0.3266398902730062,0.33488361802592476
1998Q2,0.6898194688975227,0.6890034730586545,0.3194035927618212,0.3261324935841704,0.3343740371634322
1998Q3,0.69122944943315,0.6904047299275322,0.32125295497023093,0.3281641692904333,0.3360291892722625
1998Q4,0.6915925349161247,0.693776779571216,0.3248126896282895,0.33263968899306007,0.34111098855321037
1999Q1,0.6949500526592731,0.6944293739810778,0.31508952177902133,0.32175364948253415,0.32879412569551286
1999Q2,0.6943090509728116,0.6932593023751688,0.3158909311789195,0.3222647312985322,0.32930256184378615
1999Q3,0.6958798974692184,0.6943924841362628,0.31759204867275664,0.3241139509818987,0.331226100796624
1999Q4,0.6955600790403083,0.6969716087071871,0.3205159557651364,0.32776317037856195,0.3353696280949274
2000Q1,0.6977130123776162,0.697546623798591,0.317419772505539,0.32417789216377246,0.3310403450988567
2000Q2,0.6958690656988309,0.6948668769476576,0.3162792650335628,0.3227518393452905,0.32932127380243564
2000Q3,0.6956834458536953,0.6943207532431721,0.31668883974721534,0.32290126770862265,0.3297335521874244
2000Q4,0.6933925763591584,0.6951229757326581,0.3176117459075417,0.32453263542423305,0.3317478175695532
2001Q1,0.6960275982454878,0.6964607250210262,0.31733782071779704,0.3239032971575424,0.3311540597764783
2001Q2,0.6941863560450118,0.6934827337474112,0.3154468997899671,0.32179556657353625,0.328646058653095
2001Q3,0.6944382200087719,0.6936882249742204,0.31622629660424884,0.32266346206537777,0.32971637788979313
2001Q4,0.6939155566818936,0.6960293193901164,0.3191805770367488,0.3260662231509609,0.33360503699499794
2002Q1,0.6962676694070964,0.6962095089415747,0.3166147886822347,0.3227758434817647,0.32911317452068317
2002Q2,0.6956924875008857,0.6942345036140392,0.3156388392561725,0.3217764311038752,0.32814397606391243
2002Q3,0.6947471430805583,0.6935413678014988,0.3155442613282677,0.32149625266600856,0.32764123189294625
2002Q4,0.6939945183959939,0.6946533330934666,0.31741525619287364,0.323424282105056,0.3295662245773219
2003Q1,0.6931464219207758,0.6937139556050176,0.31591914320398773,0.3217832423672413,0.3280011222102627
2003Q2,0.691119722289951,0.6896732094914637,0.31287439393343747,0.3185431332328157,0.32422569386551514
2003Q3,0.6877787737459474,0.6864440044329925,0.31018043823848024,0.315563020536479,0.32089868926759285
2003Q4,0.6822912238574138,0.6842640099197672,0.3084729321013759,0.31382671035227805,0.31911939483980223
2004Q1,0.6804194388972926,0.6808743187525299,0.3041558128069398,0.3089462969188649,0.3135047673086649
2004Q2,0.6755093018137532,0.6753045624164811,0.29977501004902973,0.30400861246463207,0.3080944191697072
2004Q3,0.674213807442741,0.6738303274837628,0.29909560399644103,0.30311223364664625,0.3069078994307544
2004Q4,0.6740152156102986,0.675539012801925,0.3015263281361998,0.305653561079989,0.30944478552940347
2005Q1,0.6758511428758965,0.6757759052194812,0.3022065588987831,0.30563318250978616,0.30895091474170105
2005Q2,0.6748142692034166,0.6735988160828523,0.30162864412218743,0.3049350761491208,0.30823471795440244
2005Q3,0.6729343552014383,0.6717124499802697,0.30004517588366925,0.3029427912964007,0.30592118176454985
2005Q4,0.669608837602627,0.6714265371729612,0.30120887109346367,0.3044090708059837,0.307242844291424
2006Q1,0.6700939417198142,0.6703791880569603,0.3016549814171726,0.3042791868563859,0.3067582126091567
2006Q2,0.6671538254023369,0.6670268028256587,0.2988228720220174,0.300851703011091,0.3031659353419664
2006Q3,0.6666450318754007,0.6650961076667146,0.2991202026685685,0.30063783687315343,0.30238084686133476
2006Q4,0.6635791027916434,0.6642916586752404,0.29864864547790176,0.3004404922564991,0.3025028868102809
2007Q1,0.6634180478152959,0.6623770461451888,0.2978125850374553,0.29902040580026845,0.30082560131437497
2007Q2,0.6543537917650138,0.6548385262477407,0.2911735740825479,0.2925451968151271,0.2942676953888631
2007Q3,0.6491781188716552,0.6522402717142652,0.2901721403196591,0.29225547616693437,0.2942149882939716
2007Q4,0.6592791335641515,0.6596601846390862,0.2988513123293729,0.29987853660243097,0.3012729063904086
2008Q1,0.6688773194069423,0.6646700328081231,0.30372176704394094,0.3054894508415247,0.307212133496202
2008Q2,0.6519423619271301,0.6539823159321594,0.2931789861486229,0.29468043407863176,0.2960923846341581
2008Q3,0.6529028558493083,0.6537883074815732,0.29466935229042124,0.29618926020308267,0.2974529270417141
2008Q4,0.6588704426065614,0.6605633121614964,0.29941498483316054,0.30159859815092943,0.303419129728602
2009Q1,0.6653498669279724,0.6651111195297561,0.30486361880116764,0.30655651480234397,0.3080003210021858
2009Q2,0.6677060681361964,0.6652954832151998,0.305373313095229,0.30811813566344715,0.31061927378452775
2009Q3,0.6620411297167922,0.6634292615772877,0.3041094867189511,0.30600120249000906,0.3073656075812749
2009Q4,0.6729356653883785,0.6698621318353188,0.30994930866738973,0.31233533289759263,0.3145847111364654
2010Q1,0.6632334190506023,0.665659157686463,0.3048006881272071,0.3061065143795006,0.3072879758562026
2010Q2,0.6606557075568378,0.6612749133113329,0.30129303164904975,0.3021193936082936,0.3027390723616899
2010Q3,0.6651753755962151,0.6639755466235802,0.30270829185334724,0.30383167731139604,0.3045536292204356
2010Q4,0.6690733509154044,0.667427616448639,0.30724433464304024,0.30835403442835885,0.30923200347029817
2011Q1,0.6601511074725902,0.6618201669926749,0.30212791684714185,0.30300801259449917,0.30392403249725086
2011Q2,0.6586112454120924,0.6587447599202058,0.29980654392528194,0.3006948895371495,0.3012981455730287
2011Q3,0.6575030472331641,0.6580498811119477,0.29958868951516254,0.30058850060661935,0.30124431476223307
2011Q4,0.6688939501275534,0.6647731425125829,0.3054739582628397,0.30737667057021184,0.3096023675869591
2012Q1,0.6520213693054817,0.6567746668077403,0.29784402594969356,0.29968805607901905,0.3013379906304532
2012Q2,0.6553888206069916,0.6545015727521439,0.29581348981221,0.29712611897656105,0.2980881541753077
2012Q3,0.6553235823098964,0.6545237550603185,0.2935086328717272,0.2948333428498212,0.29574214255732556
2012Q4,0.6601492819350223,0.6568458017169725,0.2952673282046153,0.2968225918189591,0.29855705346072525
2013Q1,0.6454972268761117,0.6474357632504353,0.28562727681435746,0.2868228544108887,0.287774525424929
2013Q2,0.6367763295132508,0.638063081066342,0.27803587919735717,0.2792364302163425,0.2806267860816849
2013Q3,0.6355382763330529,0.6354503368817754,0.2744009176535573,0.27521369504953064,0.2763590813180472
2013Q4,0.6397269879458936,0.6373254530679546,0.27655743113829256,0.27742552724255626,0.27840067328398027
2014Q1,0.6272180554139118,0.6293313061295807,0.268920349723602,0.2705608991576525,0.2724440658968719
2014Q2,0.6207757172815885,0.623027123068713,0.263254626225671,0.2647829326178064,0.2665906350566838
2014Q3,0.6260749389278271,0.6240592541303318,0.26513620423891815,0.26604375301657424,0.26713309597348134
2014Q4,0.6266700007770081,0.6272369646240605,0.26848222555451584,0.2693383482170947,0.27026659616033505
2015Q1,0.6260662970811808,0.6259734976654754,0.2695186640313326,0.26978967915563357,0.2700450257263964
2015Q2,0.6219210522899435,0.6208235362434401,0.2655963354853056,0.26625812622391687,0.2669607890937053
2015Q3,0.617430188521269,0.6175953831787829,0.2636322499204531,0.2643316801765643,0.26499040889377085
2015Q4,0.6178200521818203,0.6176678863337071,0.26284117557965964,0.26350450007229487,0.264024317588094
2016Q1,0.6114460285901164,0.6137211284670083,0.2598058599862762,0.26076284504886,0.2617213869855806
2016Q2,0.6099478449770017,0.6098370446711967,0.2567918689229553,0.257554294011699,0.2580793317849546
2016Q3,0.6109400992150219,0.6102653133668682,0.2570221149180086,0.2581121136222243,0.25896887759601217
2016Q4,0.6159135407766331,0.6141138328565793,0.25973712742324434,0.26123709827295805,0.262528957741591
2017Q1,0.6061659953493229,0.6082769213211399,0.2543655645715058,0.2553512692365215,0.25618346106885664
2017Q2,0.6034588312351443,0.6048762056564144,0.2513884956148852,0.2522768772030526,0.2530725660179035
2017Q3,0.6085056724165488,0.6071071254780971,0.2530414347606373,0.25442331680184926,0.2555435572774904
2017Q4,0.6120165590837455,0.6107632422801685,0.25497075985623474,0.25672787403902037,0.25831332974958476
2018Q1,0.6062939017277578,0.6078720807829963,0.2519144930627074,0.2530107443912958,0.2541212348147077
2018Q2,0.6036553911625394,0.6041082665175137,0.24872559454749515,0.2494231883762958,0.25004879296799215
2018Q3,0.6044771672391585,0.6042151122858637,0.2477430249286434,0.24850760432720528,0.24910083399508873
2018Q4,0.6100722409998883,0.6073420842258099,0.2478060374797553,0.24874077014632812,0.24983881174465106
2019Q1,0.5983327161139304,0.6008263347363259,0.24064418414439717,0.24181836584300803,0.24330977930899203
2019Q2,0.5986135941062368,0.5980101368759949,0.23803626598215263,0.23894896848748975,0.24043839710427653
2019Q3,0.5940508050479613,0.5966139264352737,0.23615069022448743,0.2375961614908329,0.23941107299807812
2019Q4,0.609215457494104,0.6055800608378292,0.24311760927381532,0.24414218234942592,0.2456407475404592
2020Q1,0.5991396012681862,0.6014419503839774,0.23533802748440982,0.23754101941138497,0.23982525504572674
2020Q2,0.5865879191765383,0.5971570704746694,0.23221745852509204,0.2340385578232303,0.23655837269251542
2020Q3,0.5999141464419078,0.5966790589322504,0.231279139131765,0.23328101599936293,0.23645836767240272
2020Q4,0.615420879749711,0.6007056374756368,0.2333004098453014,0.2359022139652688,0.2397619817304354
2021Q1,0.604243543861884,0.6006762716229075,0.234151351592208,0.23710197976543784,0.24098269987651819
2021Q2,0.5899142176492493,0.5898286938733935,0.2218210357735691,0.22495076142212972,0.22951699362809722
2021Q3,0.5900410308291606,0.5882165206398811,0.22600962990365106,0.22866438394768857,0.2328550417407694
2021Q4,0.5847411209432527,0.5872271907178441,0.2282211862303445,0.23169098976564118,0.2359097439438166
2022Q1,0.5821580920667051,0.5822912046837104,0.22347222447269902,0.22779297023214004,0.2329214602881606
2022Q2,0.575060395287157,0.5770558371615754,0.21993142025472792,0.22499043287661696,0.23051088899053498
2022Q3,0.5780172591155304,0.5764604683368472,0.21906808224540814,0.22487290716972613,0.2311175192802483
2022Q4,0.5733915752901744,0.5755174798371072,0.21658167764593178,0.22254070538225962,0.22902261786773404
2023Q1,0.5792942841362436,0.5735352287448651,0.21400391019401308,0.22080252966006947,0.2280710759085853
2023Q2,0.5549788752026328,0.559761786779329,0.20170990373227068,0.20842989472800227,0.21563413871697934
2023Q3,0.558716689594733,0.5577429782363332,0.20014972881575033,0.20686405552136367,0.2143271973650772
2023Q4,0.5527909558653819,0.5559244662573481,0.19822665612234824,0.20528989978847378,0.21302809520128582
2024Q1,0.560304624894086,0.558298887601879,0.20067401536344934,0.20759293941488732,0.21531137933860336
2024Q2,0.5555597978758177,0.5559017800965649,0.19992865257731357,0.20681762945284232,0.2143546886188554
2024Q3,0.5561801763166703,0.5556435556165489,0.20077332745963022,0.20759254601747465,0.2149877985371325
2024Q4,0.5554196383139185,0.5579347198736822,0.20403369253366319,0.21079606633372577,0.21827900478305662
2025Q1,0.5696796469130659,0.5632771047231535,0.2093154570395514,0.21666484570819292,0.22428409012742137
2025Q2,0.5482774488540658,0.5518057888383663,0.2006914087546448,0.20746332401644335,0.215174118139375
2025Q3,0.5480178157876563,0.5496574707488662,0.2020564775190374,0.20864719414246818,0.2157401152741685
2025Q4,0.5550447852238422,0.5533911554769437,0.2043590816496393,0.21121513392458635,0.2185448718988406
2026Q1,0.5515994129886721,0.5512682336526242,0.20305960930993527,0.20967891792983684,0.2172060867149381
2026Q2,0.5433097680795567,0.5457059340027806,0.20003510274712094,0.20648118712989508,0.2140935429566851


==> anc/results/solo_trabajo_eta09/informal_share_by_relative_productivity.csv <==
quarter,rho_0.20,rho_0.25,rho_0.30,rho_0.35,rho_0.40,rho_0.45,rho_0.50,rho_0.55,rho_0.60,rho_0.65,rho_0.70,rho_0.75,rho_0.80
1993Q2,0.22143997019529071,0.26228013635006936,0.2990492291031707,0.33232707470365896,0.3625883802703553,0.39022552277381106,0.4155656558273384,0.43888372126416375,0.460412465368424,0.48035023450666636,0.4988671040518731,0.5161097420285261,0.5322053020860387
1993Q3,0.22086347092008696,0.26163304314595837,0.2983481071376957,0.3315848400943603,0.36181518438525523,0.3894293987205239,0.4147529974223892,0.4380596421994289,0.45958107151313393,0.4795148324312939,0.4980303621823498,0.5152738162434597,0.5313719343621276
1993Q4,0.2218285642152885,0.2627162150726977,0.29952162077856065,0.3328270734930501,0.36310914757138035,0.3907616498215182,0.41611283982374847,0.43943852264744526,0.46097212387911374,0.4809125284009514,0.49943024134523717,0.5166722757709901,0.5327660638450317
1994Q1,0.22340515274561626,0.2644846334484173,0.3014364959122361,0.33485308830049365,0.3652185904959468,0.39293262679327634,0.41832795188207644,0.44168387594974473,0.4632365802849958,0.48318713240435335,0.5017077777852265,0.5189469255687723,0.5350331339441735
1994Q2,0.22094694331262463,0.2617267479074543,0.29844964641488564,0.3316923437013352,0.36192718204963137,0.3895447266557348,0.4148707290885642,0.43817903636846955,0.45970153288412363,0.4796358814632279,0.4981516117745667,0.5153949535573865,0.531492706540961
1994Q3,0.2206678749122292,0.26141345570435115,0.2981101461481956,0.3313328879002852,0.36155268676681784,0.3891590835815905,0.41447703688618487,0.43777977421237846,0.45929869207595353,0.47923106625454337,0.4977461173108217,0.5149898266426,0.5310887933765842
1994Q4,0.22180815012194804,0.2626933084530867,0.2994968086372899,0.33280081316757426,0.36308179823454195,0.39073349549214037,0.4160841064009593,0.43940939067474605,0.46094273821473336,0.4808830056184047,0.49940067544921424,0.5166427426495083,0.5327366247642716
1995Q1,0.22335426359213223,0.26442757302836406,0.30137472995141085,0.3347877566513399,0.36515058677491774,0.39286265643201934,0.4182565750208174,0.4416115395218896,0.4631636422856669,0.48311388043440895,0.5016344433533636,0.5188736952164188,0.5349601579669874
1995Q2,0.22115974705629438,0.26196562119039,0.2987084751775251,0.3319663601646119,0.3622126385829832,0.38983865731968,0.41517077294591026,0.43848330497544796,0.460008509818485,0.4799443453772908,0.49846057692265683,0.5157036234412998,0.5318004374996378
1995Q3,0.22081911591310632,0.2615832494225895,0.2982941487636397,0.3315277108414134,0.3617556655769526,0.3893681088525237,0.41469042893889524,0.43799618908044763,0.45951705019652755,0.4794504978393712,0.49796592011129204,0.5152094330217629,0.5313077444384017
1995Q4,0.2219695145166938,0.2628743691226103,0.29969292521770935,0.33300837063442523,0.3632979577309437,0.39095601234152305,0.41631119539664724,0.4396396251474261,0.46117497356925025,0.48111632082179395,0.4996343278413697,0.5168761327470174,0.5329692686338536
1996Q1,0.22317559897878686,0.26422723108263996,0.3011578560163699,0.3345583526528799,0.3649117905313239,0.3926169452856009,0.41800591631990874,0.4413575031970448,0.4629074860115682,0.4828566147108766,0.5013768817044734,0.5186164932417874,0.5347038439594304
1996Q2,0.22095054776487932,0.26173079412394357,0.29845403084806127,0.3316969855942776,0.36193201791728613,0.3895497062492139,0.41487581240445337,0.4381841914056768,0.4597067339428744,0.47964110784220704,0.4981568467638393,0.5154001836533798,0.5314979208298006
1996Q3,0.2206895302096478,0.26143776820121356,0.2981364939233265,0.33136078576208317,0.36158175317805075,0.3891890164639716,0.4145075956842784,0.4378107664366707,0.4593299630954457,0.47926249147648897,0.49777759613433287,0.515021277744383,0.5311201510068526
1996Q4,0.22171047960242324,0.26258370946283205,0.29937808950079553,0.3326751620129602,0.36295093363621417,0.39059877651412056,0.4159466140657694,0.4392699890132687,0.4608021205218456,0.4807417298536734,0.49925919158043847,0.5165014139519137,0.5325957445407049
1997Q1,0.22305045110403393,0.2640868889521812,0.30100592318081715,0.33439763237074727,0.36474448114988023,0.3924447827123176,0.41783027932690037,0.44117949221311964,0.4627279827364515,0.48267632767934726,0.5011963814363822,0.5184362395898443,0.5345242075535793
1997Q2,0.22107441275655196,0.2618698358982262,0.2986046908021135,0.33185648857550504,0.3620981824645408,0.3897208058397114,0.41505047263741207,0.43836131289101604,0.4598854338307885,0.4798206750414847,0.4983367073286463,0.5155798738038132,0.53167706575949
1997Q3,0.22125379866943226,0.26207118692931114,0.2988228523935,0.33208744169708604,0.3623387684206025,0.38996852508539764,0.4153033357285412,0.43861772871681826,0.4601441248786507,0.4800806125090239,0.4985970609767254,0.5158399728743855,0.5319363682803683
1997Q4,0.2233707194919955,0.2644460246658899,0.3013947033669205,0.3348088832526501,0.3651725775891549,0.3928852833362082,0.41827965687308105,0.4416349317872745,0.46318722918905875,0.48313756896433635,0.5016581586373488,0.5188973769236406,0.5349837574880626
1998Q1,0.2237383977670594,0.2648582567108582,0.30184089728142977,0.3352808037222096,0.3656637696019217,0.39339065220091857,0.41879515796433436,0.4421573385178026,0.463713957537744,0.48366654341781634,0.502187708813885,0.5194261571742111,0.535510683875738
1998Q2,0.22253934503504436,0.2635136429181069,0.3003852492404836,0.33374097955944315,0.36406083115249793,0.39174123030869923,0.4171124615789941,0.4404519097102524,0.4619942427306518,0.48193932997536565,0.5004584618366954,0.5176992815301356,0.533789729663159
1998Q3,0.22367423258900315,0.2647863214250506,0.30176304061667525,0.3351984628273198,0.36557807075133353,0.393302484172083,0.41870522623412393,0.4420662057870823,0.4636220743734177,0.483574271659503,0.5020953396209396,0.5193339250596152,0.5354187777051729
1998Q4,0.22643395522995943,0.2678782605247633,0.305107575319797,0.33873379664426306,0.3692558482490849,0.3970846028009797,0.4225614853809245,0.4459725515373429,0.46755927417712667,0.4875269032722381,0.5060510125214589,0.5232826757102689,0.5393525961145468
1999Q1,0.22697278095757895,0.2684814792043214,0.3057596162356092,0.33942259837157956,0.3699719903817919,0.3978206757755521,0.42331162670618006,0.4467321001741398,0.46832451001523157,0.48829484870301737,0.5068192798661707,0.5240493488840575,0.5401161381097812
1999Q2,0.22600778981935563,0.2674010568127899,0.3045916427422249,0.3381886758121871,0.3686889947944889,0.3965018840124655,0.42196754590885305,0.44537108607860354,0.4669532331235536,0.48691864941609964,0.5054424416002925,0.5226753099416631,0.5387476573519877
1999Q3,0.22694228091719199,0.2684473383298108,0.30572271611420904,0.3393836216950302,0.3699314702033789,0.397779031248091,0.42326918937491037,0.4466891335657076,0.4682812243996651,0.4882514123344022,0.5067758276236498,0.5240059889723939,0.5400729572968481
1999Q4,0.22908667674716007,0.2708465139846272,0.3083146283231921,0.3421202849604879,0.37277546178183224,0.4007009588816213,0.42624583063994387,0.4497020512657142,0.4713157242892638,0.4912957502813611,0.5098206007229225,0.5270436638246806,0.5430975016088617
2000Q1,0.22956811411906908,0.2713848174624838,0.308895852069235,0.3427336597695536,0.3734126015191024,0.40135528650077773,0.4269121570983238,0.45037626262964586,0.4719945465193448,0.49197657053689814,0.510501330291184,0.527722632048723,0.5437733731379465
2000Q2,0.227334881062734,0.26888676608178125,0.30619762164492986,0.33988521770356794,0.37045289687503635,0.39831489561574934,0.4238152264950822,0.4472419541355829,0.4688381246006664,0.4888102290608462,0.507334827211689,0.5245637809297038,0.5406284268795498
2000Q3,0.22688298894219844,0.26838096717574056,0.305650979511013,0.3393078468074375,0.3698526933490435,0.3976980673490782,0.4231866830568028,0.44660559722985277,0.468197066915209,0.48816696088712136,0.5066913445124053,0.5239216846342531,0.5399890004885418
2000Q4,0.2275471660385197,0.26912433747220127,0.30645434068611527,0.34015633332396733,0.37073470141737824,0.3986044752071083,0.42411027749768626,0.447540646470831,0.46913899880369875,0.48911211792836784,0.5076367955972468,0.5248650790781828,0.5409284539656407
2001Q1,0.2286599618920952,0.2703692942359242,0.307799259378223,0.3415763132354254,0.372210325043825,0.4001204933151139,0.4256546430438409,0.4491037957608051,0.47071331042741577,0.49069150121827926,0.5092163745969241,0.5264409477225168,0.5424974848982244
2001Q2,0.22619167651493202,0.26760697789913984,0.3048142874233968,0.33842392728680376,0.3689336354945932,0.39675338150236233,0.4222238952055258,0.4456306920634615,0.4672148218507178,0.48718120052075076,0.505705136298396,0.5229374906769716,0.5390087962318175
2001Q3,0.22636095779662693,0.2677965276238947,0.3050192157797951,0.338640444602435,0.3691587804675781,0.39698482384660666,0.42245979033528225,0.4458695727468585,0.4674555165036943,0.4874227709498342,0.5059468298121059,0.5231787029292381,0.5392490421622357
2001Q4,0.2283003815881451,0.26996708013255644,0.3073648195833882,0.34111769314555535,0.37173379575598847,0.3996309776954369,0.42515602861828167,0.44859916743336614,0.4702051255767073,0.49018172282988043,0.5087065734633222,0.5259323815884686,0.541991160247122
2002Q1,0.22845048768511345,0.27013499194379803,0.3075461926763627,0.34130916888633545,0.37193275589902614,0.39983536665802716,0.425364222948282,0.4488098787121209,0.4704173273555391,0.49039459507156996,0.5089194598881602,0.5261447566393237,0.5422026032978547
2002Q2,0.22681172073891737,0.268301187424628,0.3055647479666422,0.33921675872985746,0.36975799449047825,0.3976007373934699,0.4230874970154871,0.4465051711887633,0.46809589251325207,0.4880654315729397,0.5065897757306712,0.5238203294803881,0.5398880619463303
2002Q3,0.22623996297045165,0.2676610473526411,0.3048727451670327,0.3384856923250544,0.36899786306492,0.3968194068062601,0.42229119197378395,0.44569884166054574,0.46728348997435293,0.4872501194467573,0.5057740912225639,0.5230063091172167,0.5390773397393119
2002Q4,0.22715805387285443,0.2686888578305415,0.30598374481484725,0.3396593299919487,0.3702180874842553,0.3980735928900688,0.4235693506286476,0.4469930309077977,0.46858737105985554,0.4885586187507559,0.5070831402995417,0.5243126430676864,0.54037833957364
2003Q1,0.22638216517074267,0.26782027313613394,0.30504488678391106,0.3386675663425074,0.36918698200283223,0.3970138133095382,0.42248933671590905,0.4458994923125893,0.46748566255931445,0.48745302603568763,0.505977099703418,0.5232089119805963,0.5392791296668471
2003Q2,0.22308090411950138,0.26412104004672515,0.3010428955232162,0.33443674382215594,0.3647851967406814,0.3924866799861605,0.4178730227240938,0.4412228139024773,0.4627716681119133,0.4827202042742945,0.5012403103713207,0.5184801089181652,0.5345679270435303
2003Q3,0.22048418794164074,0.2612072195076418,0.2978866354540808,0.33109621828374197,0.36130609494169624,0.38890513246996977,0.4142177676553637,0.4375168203569089,0.45903336596090566,0.4789644254260759,0.4974790157703899,0.5147229548281096,0.5308227095790248
2003Q4,0.2187516100028612,0.25926106846891706,0.29577661016671314,0.3288611396763277,0.35897652681229714,0.3865053013305611,0.41176698773693016,0.43503056401867635,0.4565240765206572,0.4764421405450572,0.49495184990725033,0.5121974757478246,0.528304234443748
2004Q1,0.2160897065232619,0.2562679183378396,0.2925283744884273,0.32541746330789734,0.35538448416120766,0.3828022951563742,0.40798290650756425,0.4311894064292913,0.4526451879313021,0.4725411632871291,0.4910414602441407,0.5082879601075972,0.5244039434037652
2004Q2,0.21179864925466474,0.25143491758817266,0.2872756740212817,0.3198411875684147,0.3495607944189981,0.3767919328012869,0.40183458852618636,0.42494239224528335,0.44633124018240766,0.4661860600044792,0.4846661713257612,0.5019095700167597,0.5180363802276698
2004Q3,0.21067972708236318,0.2501730608092888,0.2859026450119257,0.318382041228652,0.34803544218929594,0.3752163010561206,0.4002214871712904,0.4233021733541556,0.4446723025587589,0.46451523935068045,0.48298904455940445,0.5002306945134795,0.5163594832848966
2004Q4,0.21197723662032944,0.251636256218729,0.2874946899691543,0.3200738814133222,0.34980399006740515,0.3770430915925287,0.4020916699535978,0.42520374842161973,0.4465955350480585,0.4664522068927617,0.48493328429563154,0.5021769256142067,0.518303387219854
2005Q1,0.212157864119649,0.25183987752081854,0.2877161719252971,0.32030917878730986,0.3500498910242724,0.3772970293991857,0.4023515819284649,0.42546796907941214,0.44686271431246427,0.4667212469036157,0.4852032901589164,0.502447166711728,0.5185732665904551
2005Q2,0.21050464470687877,0.2499755521841176,0.2856876757227432,0.3181535312012235,0.34779650888138813,0.37496943973205915,0.39996870618361813,0.4230450967995558,0.4444122489735234,0.4642532826033908,0.48272606137358304,0.499967401849552,0.5160964679602026
2005Q3,0.20908440360130018,0.24837278556638973,0.2839426188430546,0.31629797604156384,0.34585576156393216,0.3729637730393868,0.3979144506161313,0.4209554692497091,0.4422979885174494,0.46212314284975287,0.48058719499478486,0.4978256632723774,0.5139566533668296
2005Q4,0.20887012088026868,0.24813086990266206,0.28367913383295357,0.31601771741317314,0.3455625501409113,0.37266067237321104,0.3976039306230973,0.420639530610777,0.44197825820524556,0.4618009481634484,0.48026362142654516,0.49750160009092903,0.5136328297851676
2006Q1,0.20808735490576188,0.24724695254148535,0.2827161993072182,0.3149932819452754,0.34449057687884493,0.37155236300467814,0.39646832094907286,0.4194839435668748,0.4408086519214622,0.4606221858491442,0.479079682413745,0.496315746154399,0.5124477371623672
2006Q2,0.20560475666009603,0.24444136878827644,0.2796576621979714,0.3117373176519005,0.34108152862582564,0.36802586656147485,0.3928531707786139,0.4158035149303474,0.4370819953793338,0.4568648773114433,0.4753044888742384,0.492533151105276,0.5086663582270404
2006Q3,0.2041906165495519,0.2428417680989147,0.2779123752044539,0.30987795148507813,0.3391333792894566,0.36600930513779295,0.3907846909110115,0.41369653283078894,0.43494746681671437,0.45471177773015264,0.47314019009748665,0.49036371915461263,0.5064967904383065
2006Q4,0.20360472608799352,0.2421787243986121,0.2771886314422388,0.3091065975581279,0.3383249029766743,0.36517216134179054,0.3899257323310869,0.41282133926087594,0.43406059937948127,0.4538169769105725,0.4722405312672068,0.48946173563823797,0.5055945715785145
2007Q1,0.20221809104704955,0.240608753122406,0.2754742028536844,0.30727867849395585,0.33640833148822685,0.3631869820913075,0.3878882081346497,0.4107447253947036,0.4319557420092883,0.4516927796923743,0.4701043221296239,0.48731955727231074,0.5034514131075521
2007Q2,0.19686298413627135,0.23453587224600136,0.26883285697538056,0.3001882554156372,0.3289649471085273,0.35546848171147283,0.37995797047081076,0.4026545856032348,0.42374825887819323,0.4434030093518592,0.46176121675499154,0.47894707619014754,0.49506941146080213
2007Q3,0.19505498398202858,0.2324820350708235,0.2665832775106815,0.29778315549905976,0.3264368361229509,0.3528437893578678,0.37725829416647705,0.3998976529440401,0.4209486770338847,0.44057285346961855,0.45891049554353,0.476084102967136,0.49220110182870797
2007Q4,0.20026908422626577,0.23840030270722223,0.27306080741941335,0.304703829695891,0.3337069776405447,0.3603873770487693,0.38501331465450056,0.40781329141130773,0.42898313392103776,0.44869163316775335,0.4670850544938055,0.4842907739199871,0.5004202320826187
2008Q1,0.20388005805054946,0.24249033658811622,0.2775287937823064,0.30946915901052163,0.3387049344113129,0.36556568839871295,0.3903295332726623,0.41323279037974014,0.434477555626191,0.4542376788950699,0.47266353221234597,0.4898858435701775,0.5060188032551868
2008Q2,0.19626508925534322,0.2338568763897753,0.26808934433578063,0.2993935324240863,0.3281297615690102,0.35460156585801306,0.3790664555422876,0.4017443214980651,0.4228240628836836,0.44246886132040636,0.46082041345173086,0.4780023542333743,0.49412304590082845
2008Q3,0.19612990010370684,0.23370332279138867,0.2679211736442981,0.2992137526228115,0.327940803229987,0.3544054045058963,0.3788647051101546,0.4015383064160937,0.4226148741947906,0.44225740073008485,0.460607428175338,0.4777884647617374,0.4939087682708861
2008Q4,0.2009145558523333,0.23913192375269493,0.2738605485407312,0.3055572920298665,0.3346025824622249,0.36131575709400937,0.3859668517432543,0.40878576157434776,0.4299694324538925,0.4496875597542896,0.4680871439273098,0.4852961617567185,0.5014265472870769
2009Q1,0.20420156842053577,0.24285416041226066,0.2779259002617357,0.3098923645707637,0.33914848439928913,0.3660249443098238,0.390800736156694,0.41371287996748357,0.43496403070759093,0.4547284885774551,0.4731569905322897,0.4903805619345611,0.506513636613528
2009Q2,0.2043361260454766,0.2430064104290247,0.27809206177469464,0.3100694308507136,0.3393340474082245,0.36621706353436856,0.3909978394160507,0.4139136876019467,0.435167497071455,0.4549337564822677,0.4733633554816485,0.49058744383250064,0.5067205572274929
2009Q3,0.20297879018193288,0.2414701576130802,0.27641499466978964,0.30828187179014366,0.3374602974525184,0.3642767184151574,0.3890067854346885,0.4118848633134791,0.4331114814916423,0.4528592273762711,0.47127744935931354,0.4884960408732041,0.5046285083681128
2009Q4,0.20770218171405175,0.24681188537616758,0.2822421204740477,0.31448880915930866,0.3439625842511387,0.37100636861713343,0.39590877865541607,0.41891446509718633,0.44023217763225897,0.46004111719952034,0.4784959856150352,0.4957310338972088,0.5118633335209938
2010Q1,0.20460185479159154,0.24330705005805237,0.27842014332007337,0.31041901605041355,0.33970038146253684,0.36659631561328004,0.39138690647124036,0.41431004445638964,0.43556908075151685,0.45533887617047636,0.4737706218366894,0.4909957130886558,0.507128886671943
2010Q2,0.20142482820071447,0.23971014172229738,0.2744924454658911,0.306231481663465,0.3353099144827456,0.3620488333734597,0.38671965914431294,0.4095533903085907,0.43074785800797794,0.4504734725591214,0.468877815245249,0.48608933729941256,0.5022203622484649
2010Q3,0.20337503024223183,0.24191873051892748,0.2769047857729514,0.3088040310574775,0.33800772848227323,0.36484369592857074,0.38958866562523514,0.41247786219452715,0.4337125036387612,0.45346573243139104,0.4718873471194498,0.4891076082208894,0.5052403230371196
2010Q4,0.2058997563047329,0.24477492122355599,0.28002145933818523,0.31212476391344457,0.34148735038420835,0.3684458207943353,0.3932838251319421,0.4162420799084108,0.43752619504202045,0.45731284874106354,0.47575470335995296,0.4929843518792766,0.5091175109275607
2011Q1,0.20181682671753604,0.24015424165359867,0.2749776787995632,0.3067490993792945,0.33585288911081157,0.3626114858559763,0.38729737574155526,0.4101424055795808,0.43134508685432743,0.45107637909882814,0.46948430961230475,0.486697693815272,0.5028291540910115
2011Q2,0.19961725374627415,0.2376612458768776,0.27225271133825174,0.3038412301090378,0.3328015717061274,0.3594486343615022,0.3840489417740403,0.40682958865106345,0.42798527196986785,0.4476838694166238,0.4660709035618211,0.4832731430692756,0.49940152948665284
2011Q3,0.1991240885246183,0.2371019340304628,0.27164099956479903,0.3031881125028586,0.33211590098171934,0.3587375817087823,0.38331834670727194,0.4060842278920512,0.42722906804320443,0.44692005387136463,0.46530214570568157,0.48250165224908487,0.4986291369046228
2011Q4,0.20395516271604053,0.242575330637294,0.27762156803321264,0.30956803546878076,0.33880856867780956,0.3656729966861172,0.3904396371894517,0.4133449747123206,0.4345912357453184,0.45435237536785045,0.47277885086430954,0.4900014597086951,0.506134449098145
2012Q1,0.19822267806249141,0.23607928076122509,0.27052219964886054,0.3019932530735742,0.33086116911593527,0.35743609953344285,0.38198080727611317,0.4047193842905644,0.4258441131113268,0.4455209175371738,0.46389372964977865,0.48108801646423377,0.4972136490175302
2012Q2,0.19662744085191874,0.23426840197661575,0.26853999526063543,0.29987524499256074,0.32863602177120915,0.3551270806179231,0.37960690171027184,0.4022961522873236,0.4233843572357543,0.44303520568927035,0.46139080830680324,0.478575139579702,0.49469684155199006
2012Q3,0.19664293724387222,0.23428599976749112,0.2685592645620413,0.2998958409090883,0.3286576657474509,0.35514954635389034,0.3796300044100392,0.402319740369954,0.4234083058859044,0.44305941179675723,0.46141518646502433,0.47859961889851554,0.49472136310230214
2012Q4,0.1982728380025814,0.23613619892426285,0.270584480563484,0.30205977924631705,0.33093103960043907,0.35750858364406746,0.3820553093255555,0.40479541645344236,0.4259212743468802,0.4455988770780677,0.46397221396572286,0.4811667988940134,0.4972925414674954
2013Q1,0.19176116398086232,0.22873579443007816,0.2624754473236985,0.2933868797922523,0.3218113994255676,0.3480375192148709,0.37231078555202696,0.394841489591399,0.4158107753780337,0.43537552059300383,0.45367226833069,0.4708204184116523,0.48692483597194014
2013Q2,0.18551406239673204,0.22161442971057888,0.25465047183446954,0.2849964695658636,0.3129681347206994,0.3388336352116825,0.362822220040546,0.38513103242548835,0.40593054010036106,0.4253688995152155,0.4435754903858214,0.4606637989475823,0.4767337857552429
2013Q3,0.18381330284141445,0.21967197092252969,0.2525123863870372,0.28270023239900305,0.3105444116909681,0.3363076552827214,0.3602148383493231,0.38245956128008946,0.40320940396514166,0.42261015522894685,0.44078924328293867,0.45785853791333075,0.4739166546676264
2013Q4,0.18503214343467048,0.22106418432764288,0.2540449722773646,0.28434634125983776,0.3122820667098151,0.3381187714555997,0.36208446233212205,0.38437527701418994,0.40516086407334356,0.424588708737145,0.4427876377658654,0.45987067961316325,0.47593741411520796
2014Q1,0.1798971432915587,0.21519326567674157,0.24757655724056934,0.27739330359633607,0.3049369927105675,0.33045800790589486,0.35417126107409813,0.3762622592946119,0.39689196755695266,0.41620073738992036,0.43431150424128734,0.45133240762505916,0.4673589520627559
2014Q2,0.17595789782650798,0.21067968371770474,0.24259370735380464,0.2720273064505539,0.29925883937125014,0.3245265157370724,0.3480353830185014,0.3699629032469332,0.39046344097529023,0.4096719026580029,0.4277067089221769,0.4446722381641713,0.46066084802019946
2014Q3,0.17659635246565106,0.2114118022937475,0.24340252927319642,0.2728989035904303,0.3001817098881522,0.3254911137396985,0.349033750362098,0.3709883788763124,0.3915104297165488,0.4107356899857412,0.42878331157434735,0.44575828292159947,0.46175347277262535
2014Q4,0.17857789671548757,0.21368262256862103,0.24590981619438831,0.275599354460347,0.30303961615631225,0.32847687973207246,0.3521227355408386,0.37415998533820183,0.39474737737521953,0.41402343667326735,0.43210958597096755,0.4491127060083531,0.4651272492393043
2015Q1,0.17778714191660322,0.21277668760673324,0.2449098056848727,0.27452256207663445,0.3019002935068414,0.3272868313880737,0.3508917837571929,0.3728963360805303,0.3934579108727293,0.4127139397357499,0.4307849389960473,0.447777034461873,0.46378404707726556
2015Q2,0.1746031657776004,0.20912546515673086,0.24087590121092092,0.27017542652134535,0.2972972845037603,0.32247555665276706,0.34591193582979135,0.36778114077601837,0.3882352795728563,0.4074073926226846,0.42541434967180897,0.44235923422347406,0.45833331812990247
2015Q3,0.17263885566016965,0.206870114611028,0.2383813424082102,0.2674843529544978,0.2944450541219322,0.31949159585793707,0.3428208422870788,0.36460355667574257,0.38498858832069205,0.4041062785385752,0.42207125055389205,0.4389847094997004,0.4549363500355984
2015Q4,0.17268271102570756,0.2069204909462905,0.23843708538213382,0.26754451072142205,0.2945088375604473,0.31955834757101853,0.3428900122228494,0.3646746828008401,0.3850612811850048,0.4041802088625684,0.42214613918236177,0.43906031922197813,0.4550124788880713
2016Q1,0.17031271400307657,0.2041965743134808,0.23542143890721612,0.2642884829031416,0.2910550521501535,0.31594235629542194,0.3391415964289624,0.3608188867446292,0.3811192383312639,0.4001698071824893,0.4180825602338245,0.4349564775557551,0.45087938220050894
2016Q2,0.16801426732871427,0.2015519340297206,0.23249053734650527,0.26112093579181267,0.28769214902309065,0.3124186196410566,0.3354860132491538,0.35705588890643397,0.3772694885707546,0.39625083350965723,0.4141092711744797,0.43094158305288494,0.44683373932402815
2016Q3,0.16826607215422285,0.2018418081301374,0.23281193343635162,0.2614684273260214,0.2880612151030781,0.3128054762920159,0.3358874799740394,0.3574692823304336,0.37769253707239747,0.39668160824283116,0.4145461299895791,0.431383124641482,0.4472787655205126
2016Q4,0.17054696116747706,0.20446594026570458,0.2357197944370822,0.26461076113964954,0.29139704228077684,0.3163005422552506,0.33951302968450814,0.36120108517756233,0.381510105281532,0.4005675661924556,0.41848570211625596,0.4353637172052332,0.45128962316056004
2017Q1,0.16710035441212412,0.20049955628642144,0.23132341897122785,0.25985875293661626,0.28635130437655226,0.311012850496431,0.33402687279058885,0.35555313005531936,0.37573137228966025,0.3946843780645095,0.4125204549016453,0.42933551025214534,0.44521477671348314
2017Q2,0.1651264146714211,0.19822497354434754,0.2287992242196361,0.2571273389756925,0.2834480663937031,0.30796747647793854,0.33086436674408215,0.35229462946980356,0.3723948057746177,0.39128499785752946,0.40907127067207033,0.42584764450227164,0.44169775749501067
2017Q3,0.16641854970581452,0.1997141522394157,0.23045207454729336,0.25891612719744195,0.28534962813783676,0.3099623755790413,0.3329362279616763,0.3544296051753415,0.37458114674166576,0.3935127055935829,0.41133181409603925,0.4281337277520457,0.44400312862927405
2017Q4,0.16855933877146462,0.20217936830562372,0.2331861560223071,0.2618729893986994,0.28849085053511314,0.31325577860152803,0.3363547464478275,0.35795038983134775,0.3781848423833409,0.39718286756790827,0.41505443352660343,0.43189684309613274,0.4477965061456234
2018Q1,0.16686406289619393,0.20022738968380752,0.23102150119168008,0.2595321662800363,0.2860042882493647,0.3106489575312681,0.33364909250497304,0.355163987542084,0.3753330075356794,0.3942786101184247,0.41210883410234966,0.4289193609826265,0.44479523258620207
2018Q2,0.16468407980003838,0.19771497266600047,0.22823295279454955,0.25651427646825653,0.28279613786480634,0.3072833374647521,0.33015362949985605,0.35156204396877383,0.37164440552626476,0.3905202181274563,0.4082950449066973,0.4250624834175249,0.440905814287087
2018Q3,0.16474554846160727,0.19778585095368156,0.22831165803115053,0.2565994917992365,0.2828867621416587,0.3073784457505524,0.33025244169682544,0.3516638997128291,0.37174874395820545,0.3906265614888725,0.4084029851577128,0.4251716712585158,0.4410159501052235
2018Q4,0.16655525661876755,0.19987165219300373,0.23062682953958236,0.25910519935541915,0.28555056551975766,0.31017312239607386,0.3331550534220866,0.35465504666256725,0.3748119641205407,0.39374784422539016,0.41157037472018115,0.42837494181980046,0.44424633799497015
2019Q1,0.1628076611015245,0.1955503044529852,0.22582821028838881,0.2539095873873296,0.2800250919353201,0.3043741775459789,0.3271301989128057,0.348444545457526,0.3684500134570412,0.3872635754464071,0.4049886689460291,0.42171709911070093,0.437530629203431
2019Q2,0.16121536289007565,0.1937118712093133,0.22378430996505286,0.25169416093794006,0.27766660352966205,0.30189660341011626,0.3245538155083767,0.3457865622463564,0.365725084302549,0.3844842145139196,0.40216559091293747,0.41885949898397673,0.4346464136459145
2019Q3,0.16043196254842734,0.19280685754822016,0.22277761854511233,0.25060245205747606,0.27650386705326924,0.3006746379211722,0.32328261080679743,0.3444746068612037,0.36437961435731553,0.38311141637423124,0.4007707671533634,0.417447205049065,0.4332205709514401
2019Q4,0.16553293634103539,0.1986935871961175,0.22931944404511245,0.2576904464018625,0.284046775822044,0.30859567208862326,0.33151689358893577,0.3529671264188891,0.37308357100499434,0.3919868798454242,0.40978357932047804,0.4265680782762341,0.4424243433658371
2020Q1,0.16315791860960005,0.19595451553767998,0.22627740287376533,0.2543962816988016,0.28054302171563006,0.3049180698438717,0.3276955987738083,0.34902767534510476,0.3690476597603236,0.38787299627699645,0.40560751878868495,0.4223433669072962,0.4381625872120526
2020Q2,0.1607362438394557,0.1931584152653847,0.22316871524380072,0.2510266197475902,0.27695567307828034,0.30114949942428537,0.32377664657785116,0.34498451819344145,0.3649025886004924,0.38364504837909247,0.401312994919705,0.4179962567245862,0.4337749209581253
2020Q3,0.16046841959669222,0.1928489816685686,0.22282448307202912,0.2506532822430161,0.2765580120697489,0.3007315486701097,0.3233418221958149,0.34453572354900747,0.3644422992124601,0.38317538107349547,0.40083576447898583,0.4175130225438216,0.43328702566576077
2020Q4,0.1627390821356808,0.1954711536378446,0.2257402432127565,0.25381426798395496,0.2799236469058338,0.3042676393633121,0.3270194400643155,0.3483303059110991,0.3683329228402822,0.3871441710694241,0.4048674105329339,0.42159438090720525,0.4374067899792905
2021Q1,0.16272240132607246,0.19545190098940513,0.22571884569138312,0.2537910816408246,0.2798989701075498,0.30424172324595733,0.3269924968585371,0.3483025156199239,0.3683044386317865,0.3871151236590099,0.40483791176547623,0.42156452670128525,0.43737666275960824
2021Q2,0.15668059978974294,0.18846841371173464,0.2179468760534377,0.2453588238666953,0.2709142002005113,0.2947954413244296,0.317161838778911,0.33815309685797623,0.35789225349410925,0.37648809359928914,0.39403715485772123,0.4106254040667886,0.4263296454753111
2021Q3,0.15580263700373032,0.1874519203780832,0.21681386922358706,0.24412779865880935,0.2696007640329124,0.29341281949781856,0.31572128043449327,0.3366642031484926,0.35636324454771307,0.3749260269735494,0.3924481052862627,0.40901461212368606,0.42470164113090186
2021Q4,0.15526636214429831,0.18683081734401033,0.21612135493520457,0.24337515279448743,0.268797512386853,0.29256703986978666,0.3148398484665506,0.3357529912252508,0.355427283729788,0.3739696396070259,0.39147501419423003,0.4080280309781873,0.42370434961082637
2022Q1,0.15261877440712143,0.183762082071826,0.2126973566638468,0.2396513802575507,0.2648209066100364,0.2883774719890351,0.310471309826388,0.33123455809778835,0.35078390415392874,0.36922277884461635,0.38664318706725526,0.40312724313774395,0.4187484650610455
2022Q2,0.14986059815122385,0.18056100272137723,0.2091213703996855,0.23575792861391104,0.260658724009108,0.28398806856209563,0.30589016968230515,0.3264921138402819,0.345906334168188,0.36423266323844317,0.3815600501602269,0.39796800433619434,0.41352781533160565
2022Q3,0.1495501347022135,0.18020041913886375,0.20871827870569484,0.23531877037339793,0.2601889733864524,0.28349239563680806,0.3053725726861671,0.3259560269029911,0.345354715623548,0.3636680683969606,0.38098469159060616,0.3973838020424881,0.41293643871086666
2022Q4,0.14905972060570113,0.1796307243607723,0.20808130994659763,0.2346246927037611,0.25944642899348636,0.2827087603286177,0.30455416369069566,0.3251082722629678,0.3444822930929967,0.3627750199548381,0.38007451833795053,0.396459543224133,0.41200073781753227
2023Q1,0.148034069821695,0.17843883069655977,0.20674821489304837,0.2331716148527989,0.25789142276010446,0.28106724659079685,0.30283936008980106,0.3233315443014707,0.34265344226984756,0.3609025215155701,0.37816571845214275,0.39452082329962207,0.41003765204826836
2023Q2,0.14109821761558825,0.17036328312062043,0.19769978292642845,0.22329227438498975,0.24730249410155722,0.26987277943374144,0.2911288923322493,0.31118236387465825,0.33013245179584816,0.34806778354769,0.3650677422895521,0.38120364154095493,0.3965397251605616
2023Q3,0.14010879419848318,0.16920907295336907,0.19640421259652402,0.22187537174879743,0.24578144631711601,0.26826238741047687,0.2894419430495089,0.3094299371303891,0.3283241742692852,0.3462120402713769,0.3631718534947479,0.37927401119939613,0.39458196627300207
2023Q4,0.13922330941639866,0.16817564432882476,0.19524372533278936,0.2206056997791657,0.244417943814229,0.2668182895771966,0.28792869487610323,0.3078574645656872,0.3267011090619664,0.3445459073136202,0.3614692276450587,0.3775406491307134,0.39282291778125716
2024Q1,0.14038057138875518,0.16952616911453275,0.1967602022723528,0.22226475947889765,0.24619951428635753,0.2687050713165987,0.2899057303572502,0.30991178320727303,0.3288214328965045,0.34672240578070207,0.36369331236164965,0.3798048013688604,0.3951205428407584
2024Q2,0.13921229721380543,0.1681627894605844,0.19522928705363327,0.220589900075413,0.24440097346961537,0.2668003131221847,0.2879098546500286,0.3078378840692174,0.3266808957382464,0.344525154866748,0.361448017981771,0.3775190539935878,0.3928010001280876
2024Q3,0.13908701058474218,0.16801653387457166,0.19506501123587477,0.22041012905831062,0.24420787752349638,0.26659576400342944,0.2876954717708033,0.30761507260421567,0.3264508782399187,0.3442889976230465,0.3612066530919124,0.37727329793782965,0.3925515694524842
2024Q4,0.1402024764886296,0.1693183815100965,0.19652693335630922,0.2220096109142596,0.24592557792085754,0.2684150105858451,0.2896018470032655,0.3095960722682091,0.32849562826812895,0.34638801815315856,0.36335166095487703,0.37945704059722374,0.3947676848102704
2025Q1,0.14283738008382976,0.1723907638403845,0.19997417640470944,0.2257782363288333,0.2499697377300562,0.2726952596300685,0.2940841384244386,0.314250930842299,0.33329746645692004,0.35131456739157824,0.36838349652059726,0.3845771828923593,0.39996126335666493
2025Q2,0.13723776856898762,0.1658567578730872,0.19263804512617722,0.21775312977391445,0.24135281532493785,0.26357023981369215,0.2845233889207203,0.3043171919371139,0.32304527918325254,0.34079146300601953,0.35763099178294383,0.37363161651210497,0.38885450187142984
2025Q3,0.13621294357069386,0.16465900744112136,0.1912912436664854,0.2162777767941697,0.23976657604802026,0.26188838779789314,0.2827591705196091,0.30248212801025154,0.32114941612051234,0.3388435825722825,0.355638787324107,0.371601841540621,0.3867930958621574
2025Q4,0.13799879136496065,0.16674580917342458,0.19363732840586623,0.21884737949129088,0.24252888915539086,0.2648167852065829,0.2858305688563901,0.30567645815012356,0.3244491836803963,0.3422335006606435,0.3591054682869827,0.3751335371274595,0.39037947732587513
2026Q1,0.13698064364690393,0.16555630234487917,0.19230025885466664,0.21738316226798127,0.24095510229186287,0.2631486149006765,0.28408117567862,0.3038572799148113,0.32257018721004366,0.3403033920701895,0.35713186941570163,0.37312313419975157,0.3883381467175629
2026Q2,0.13434699768999658,0.1624766834581869,0.18883573922431587,0.21358624307839308,0.23687107730453394,0.2588166884892457,0.27953538470095435,0.29912725786097877,0.3176818007633691,0.3352792738701739,0.35199186592064263,0.367884683752289,0.3830165999527421


==> anc/results/solo_trabajo_eta09/posterior_summary.csv <==
parameter,prior,prior_mean,prior_sd,post_mean,post_median,p05,p95,post_sd_over_prior_sd,rhat,ess_bulk,ess_tail
theta,beta,0.35,0.1,0.2794831893784739,0.2813999980125882,0.26200538082897473,0.29395114053618143,0.14086052263273416,1.012466555160987,628.6885684095485,220.60892901042013
eta,beta,0.9,0.05,0.8063448653158632,0.8112953710257015,0.6768688213652303,0.9187789273201841,1.4720411719581465,1.0018299910807615,4167.412148698027,5931.326551922237
rho_mu,beta,0.4,0.2,0.10903961598884065,0.10678588526458535,0.04065419087971093,0.18481930874156635,0.21792200898556788,1.0040245213907393,2615.4115059605488,3312.453197327671
rho_g,beta,0.7,0.15,0.8181244193721341,0.8216935583731287,0.7507779748137243,0.8741160122096981,0.25922802074725715,1.0025324520726757,3805.498732258637,6362.06911303375
rho_v,beta,0.7,0.15,0.9696563247719027,0.9762371410209162,0.9219201124676859,0.9955235598920882,0.16505638115397714,1.0115305604310643,647.0136997655196,250.40347085584085
rho_psi,beta,0.7,0.15,0.993622313349364,0.9945123452679299,0.985732244184812,0.9985619047349801,0.027652046852739323,1.0025377343197481,3244.499341102635,2856.9673556100993
rho_om,beta,0.85,0.1,0.9952303535864603,0.995908390476813,0.9891175717510534,0.9990158226052597,0.03166762084038489,1.005766622950042,2236.7880963464386,2612.4286317639617
rho_x,beta,0.7,0.15,0.8791556476773223,0.8932753279745221,0.7472728386061352,0.9610935403605373,0.44418381595374196,1.002862156269396,2020.6182089082715,1963.4326947622988
sig_mu,invgamma,0.01,0.02,0.016281489399172656,0.016238243416738907,0.014037041319128727,0.018695623524453694,0.07154940587651294,1.0020052101693473,4711.824308606815,9520.863862531314
sig_g,invgamma,0.03,0.06,0.052129296395134216,0.05194014717083148,0.046790715736582084,0.058113699488004475,0.05722475386508894,1.0017839179213377,4668.677491091904,9156.028844173814
sig_v,invgamma,0.05,0.1,0.010692131741961052,0.010478472688214661,0.007882343386401057,0.014288168941632278,0.019687158891664423,1.0083072076628627,839.4079442720068,366.38652640283317
sig_psi,invgamma,0.02,0.04,0.01909174823486158,0.018999909312123156,0.015870862691566852,0.02261515755278146,0.0515164105004859,1.0014045601200565,4823.085961533394,9298.367908636485
sig_om,invgamma,0.02,0.04,0.020386426869506154,0.020292658978498624,0.01663366094492885,0.024489666598758807,0.05987055764601933,1.0041574201796588,3452.852410617231,7218.262666035273
sig_x,invgamma,0.02,0.04,0.007601038860169889,0.00748737138488764,0.005677546980049798,0.009888622142667601,0.03198404591211737,1.0027205465612585,2069.6734547583605,1678.2918768860752
me_i,invgamma,0.03,0.03,0.03984563145971003,0.04097533913860954,0.023467687613030794,0.051181285675825576,0.27329612017498395,1.0051043464848384,1298.0617304267228,563.5470009467091
me_n,invgamma,0.01,0.01,0.010452804068416947,0.010409615682794778,0.008857938757993162,0.012184981772582013,0.10180672326188422,1.0018701415815454,4389.35296217021,9687.568244620476
me_s,invgamma,0.01,0.01,0.012409725488600316,0.012466611589877321,0.008858446651948775,0.015765107043157388,0.2123176463626479,1.0051717159780538,2590.5366030904383,2975.1282858272334
rho_zr,beta,0.8,0.1,0.9427487279358836,0.94532826670285,0.903861162507906,0.9732890473218153,0.2173808370404802,1.0031290210365889,3177.404010391066,4732.512473553154
sig_zr,invgamma,0.02,0.04,0.013740637280234393,0.013651964752024492,0.009779523578912843,0.018032453886951107,0.06267696090150679,1.0016680002723732,3589.946210188011,5986.252917365881
me_w,invgamma,0.03,0.03,0.03358439593534629,0.03327248462041128,0.02794256499065826,0.040262142811323315,0.1258463081905862,1.0010658594828934,4498.1629022651105,7879.503942280784
w_break,normal,0.0,0.2,-0.037867213789666905,-0.037789043517122,-0.0802608167979899,0.004491524318704794,0.12935179897261928,1.002649748740691,4129.883684754682,7981.07219041617


==> anc/results/solo_trabajo_eta09/run_summary.json <==
{
  "sample": [
    "1993Q2",
    "2026Q2"
  ],
  "excluded_quarters": [
    "2020Q2",
    "2020Q3",
    "2020Q4"
  ],
  "calibration": {
    "alpha": 0.354,
    "beta": 0.985,
    "delta": 0.0102,
    "phi": 1.0,
    "tau_bar": 0.25,
    "n_total": 0.3,
    "gamma": 0.009627075236636687,
    "s_bar": 0.6450171098635274,
    "c_y": 0.6973876923469553,
    "i_y": 0.1856010401873977,
    "g_y": 0.13879816276376597
  },
  "chains": 8,
  "draws_per_chain": 40000,
  "burn_in": 15000,
  "acceptance": [
    0.2425,
    0.29265,
    0.3049,
    0.2885,
    0.26335,
    0.234425,
    0.228825,
    0.2301
  ],
  "rhat_max": 1.012466555160987,
  "ess_bulk_min": 628.6885684095485,
  "ess_tail_min": 220.60892901042013,
  "converged": false,
  "theta_prior": [
    0.35,
    0.1
  ],
  "model": "labor_only",
  "earnings": {
    "file": "datos\\geih\\ratio_va_0354.csv",
    "column": "ratio_va",
    "log_offset": 0.2876820724517809
  },
  "rho_tilde_median": 0.3370271677548483,
  "minutes": 20.825919286410013,
  "mode_logpost": 1863.8797970253067,
  "mode_attempts": [
    1863.8753972966508,
    1863.8793370526114,
    1863.8797970253067
  ],
  "mode": {
    "theta": 0.28259305665929274,
    "eta": 0.8123788402467295,
    "rho_mu": 0.11914397580988396,
    "rho_g": 0.824899703987492,
    "rho_v": 0.9670907554335041,
    "rho_psi": 0.9936935240233168,
    "rho_om": 0.9949553231098468,
    "rho_x": 0.9072058885200639,
    "sig_mu": 0.016193499978841393,
    "sig_g": 0.051985387845910704,
    "sig_v": 0.009582846224339922,
    "sig_psi": 0.018867603895606263,
    "sig_om": 0.01979839070073895,
    "sig_x": 0.0073009233824737054,
    "me_i": 0.04166303403436184,
    "me_n": 0.01039725734876047,
    "me_s": 0.012756871738631617,
    "rho_zr": 0.9403179923459619,
    "sig_zr": 0.013410247575374798,
    "me_w": 0.03284237679952171,
    "w_break": -0.03476847588567177
  }
}
